Baryons in the Gross-Neveu model in 1+1 dimensions at finite number of flavors

In a recent work we studied the phase structure of the Gross-Neveu (GN) model in $1+1$ dimensions at finite number of fermion flavors $N_\mathrm{f} = 2, 8, 16$, finite temperature and finite chemical potential using lattice field theory. Most importantly, we found an inhomogeneous phase at low temperature and large chemical potential, quite similar to the analytically solvable $N_\mathrm{f} \rightarrow \infty$ limit. In the present work we continue our lattice field theory investigation of the finite-$N_\mathrm{f}$ GN model by studying the formation of baryons, their spatial distribution and their relation to the chiral condensate. As a preparatory step we also discuss a linear coupling of lattice fermions to the chemical potential.

==> anc/B_hysteresis_T_0.038_coldStart.dat <==
#$\mu/\sigma_0$ $B$ error
3.902439024390244038e-01 7.550559593999999451e-03 2.512466715984815364e-03
4.000000000000000222e-01 7.014173683966897291e-03 1.086633012601914347e-03
4.097560975609756406e-01 7.075436516487417990e-03 1.111688911258935930e-03
4.195121951219512035e-01 7.452633880301300778e-03 9.537208800027875688e-04
4.292682926829268220e-01 7.941289228960554322e-03 9.621875404485526456e-04
4.390243902439024404e-01 8.226249231779470331e-03 9.364415396083914864e-04
4.512195121951219634e-01 8.453146131556064577e-03 9.681623166157234985e-04
4.609756097560975818e-01 8.766275671571019737e-03 9.530951058845139878e-04
4.707317073170732002e-01 9.068027281692774347e-03 9.425579655477604605e-04
4.804878048780488187e-01 9.250135898586959657e-03 9.873488472030402321e-04
4.902439024390244371e-01 9.211314627567392110e-03 1.001176249751184900e-03
5.000000000000000000e-01 9.631939800739902288e-03 9.720831952563294392e-04
5.097560975609756184e-01 9.791602994374763030e-03 1.007543260133438728e-03
5.195121951219512368e-01 1.022271799679357746e-02 9.920730361938814423e-04
5.292682926829268553e-01 1.056282153547510351e-02 1.067873648568155994e-03
5.390243902439024737e-01 1.072054942090932238e-02 1.028005410027060503e-03
5.512195121951219967e-01 1.110892738447430590e-02 1.031595024788764959e-03
5.609756097560976151e-01 1.152837558754911743e-02 1.066007362281687614e-03
5.707317073170732336e-01 1.195238949842154785e-02 1.061566142763749505e-03
5.804878048780487410e-01 1.265684680109489639e-02 1.136502736401630818e-03
5.902439024390243594e-01 1.322122129070636178e-02 1.087746250435120887e-03
5.999999999999999778e-01 1.364040372373338111e-02 1.089137393269962607e-03
6.097560975609755962e-01 1.415120193646591563e-02 1.126096321710352626e-03
6.219512195121951192e-01 3.034016965708615565e+00 1.390133353648500452e-03
6.317073170731707377e-01 3.038262002691702435e+00 1.195553389213364253e-03
6.414634146341463561e-01 3.036627666013846039e+00 1.309665502741023946e-03
6.512195121951219745e-01 4.045029872058000464e+00 3.559751717619614661e-03
6.999999999999999556e-01 5.044960405799999492e+00 2.341424061853988881e-03
7.512195121951219523e-01 5.049153995663076877e+00 2.318026114283011814e-03
8.000000000000000444e-01 6.061584711125106217e+00 1.699424053282116943e-03


==> anc/B_hysteresis_T_0.038_hotStart.dat <==
#$\mu/\sigma_0$ $B$ error 
3.902439024390244038e-01 -7.648474313237040197e-03 8.282725307108585204e-04
4.000000000000000222e-01 -6.613557857624079335e-03 9.366382387398622432e-04
4.097560975609756406e-01 1.015807891226666593e+00 7.475079180678037560e-04
4.195121951219512035e-01 1.016766387898277113e+00 7.347113337193266749e-04
4.292682926829268220e-01 1.016169991976432430e+00 8.230524277957846973e-04
4.390243902439024404e-01 2.024909415215104147e+00 6.897830940244035168e-04
4.512195121951219634e-01 2.024382623332733111e+00 6.390321478140806267e-04
4.609756097560975818e-01 2.026671517388201504e+00 8.471415988711209193e-04
4.804878048780488187e-01 2.025708971450963514e+00 8.785243655934669516e-04
4.902439024390244371e-01 3.033556150193672529e+00 6.981479120351142967e-04
5.000000000000000000e-01 3.032948924808292368e+00 6.938748916286599337e-04
5.097560975609756184e-01 3.034193917807280538e+00 7.500664184406025592e-04
5.195121951219512368e-01 3.034319967362317794e+00 7.293636307472329975e-04
5.292682926829268553e-01 3.034891098698918377e+00 7.684882454344670261e-04
5.390243902439024737e-01 3.033904121188301772e+00 6.412102090020229588e-04
5.512195121951219967e-01 3.034773427681445312e+00 7.293527151181787094e-04
5.609756097560976151e-01 3.035037202074418516e+00 7.083023563625316698e-04
5.707317073170732336e-01 4.042795186668648455e+00 7.097566022584797128e-04
5.804878048780487410e-01 4.040854258728369786e+00 7.338000864439639132e-04
5.902439024390243594e-01 4.043409951231496713e+00 1.032718379912057069e-03
5.999999999999999778e-01 4.042481244113283800e+00 1.002991962139323893e-03
6.097560975609755962e-01 4.042859829864545063e+00 1.185551284530677848e-03
6.219512195121951192e-01 4.041575225914390224e+00 1.366371744374941148e-03
6.317073170731707377e-01 4.043325010349032134e+00 1.219904487659721369e-03
6.414634146341463561e-01 4.042670651356234934e+00 1.277719520536262825e-03
6.512195121951219745e-01 4.043335769474399655e+00 1.295244591996475144e-03
6.999999999999999556e-01 5.050778225421599821e+00 2.339018932581797376e-03
7.512195121951219523e-01 5.056281772030588151e+00 1.784595220642782188e-03
8.000000000000000444e-01 6.056255612839090752e+00 3.110906969596921069e-03


==> anc/B_hysteresis_T_0.076.dat <==
# $\mu/\sigma_0$' $B$ error
4.000000000000000222e-01 8.401681927497229446e-03 2.519583728976855595e-03
4.097560975609756406e-01 9.178823811061430707e-03 2.553501026954774038e-03
4.195121951219512035e-01 1.014016679181487142e-02 2.550560208764507310e-03
4.292682926829268220e-01 1.890523201431360684e-02 3.438680758784001291e-03
4.390243902439024404e-01 2.045575262635272382e-02 3.636209347819755692e-03
4.512195121951219634e-01 1.818828218430437391e-02 1.034956490943489057e-03
4.609756097560975818e-01 1.993798839604657425e-02 1.077839144077789336e-03
4.707317073170732002e-01 3.506755945949736886e-02 6.605471795053071901e-03
4.804878048780488187e-01 5.820693635004826200e-02 1.056676679778976481e-02
4.902439024390244371e-01 9.081324423570531768e-02 1.476071693697920961e-02
5.000000000000000000e-01 1.455690015847961871e-01 2.273722493990821755e-02
5.097560975609756184e-01 2.837746799441308587e-01 3.406306235462031734e-02
5.195121951219512368e-01 7.076222041982741517e-01 3.948203646750548385e-02
5.292682926829268553e-01 1.430186471844739460e+00 6.215667422162406142e-02
5.390243902439024737e-01 1.888034111205789678e+00 5.408206507794902779e-02
5.512195121951219967e-01 2.467523823615789258e+00 4.466329889576399481e-02
5.609756097560976151e-01 2.698239609184736931e+00 4.140197084634857083e-02
5.707317073170732336e-01 2.959005094710000616e+00 2.574621409759184076e-02
5.804878048780487410e-01 3.073799313082105300e+00 1.991414235732294133e-02
5.902439024390243594e-01 3.226008742320000344e+00 2.613015167249058135e-02
5.999999999999999778e-01 3.519169540154210019e+00 2.609024648666343274e-02
6.097560975609755962e-01 3.702189371071578972e+00 2.578872068820989641e-02
6.219512195121951192e-01 3.951988532254736786e+00 1.513754396739093802e-02
6.317073170731707377e-01 4.032154372945263354e+00 9.025796813451090334e-03
6.414634146341463561e-01 4.099855017576316207e+00 6.093787021342315750e-03
6.512195121951219745e-01 4.172073751816363085e+00 8.112428384776033605e-03
6.999999999999999556e-01 4.949864600869999798e+00 1.036160751184013983e-02
7.512195121951219523e-01 5.267184047045455841e+00 6.754724697201151991e-03
8.000000000000000444e-01 5.962176877644000506e+00 6.066997677571913695e-03


==> anc/B_mcTimeline_cold_vs_hot_coldStartData.dat <==
#$\tau_{\mathrm{MC}}$ $B$
0.000000000000000000e+00 1.056491414999999989e+00
5.000000000000000000e+01 1.070666855999999889e+00
1.000000000000000000e+02 9.384661440000000576e-01
1.500000000000000000e+02 9.368514540000000279e-01
2.000000000000000000e+02 1.042753068000000116e+00
2.500000000000000000e+02 1.042979174999999925e+00
3.000000000000000000e+02 9.810062640000001277e-01
3.500000000000000000e+02 1.969230942000000040e+00
4.000000000000000000e+02 1.910504106000000091e+00
4.500000000000000000e+02 1.939207913999999811e+00
5.000000000000000000e+02 2.104525395000000021e+00
5.500000000000000000e+02 2.010380147999999867e+00
6.000000000000000000e+02 2.028094488000000251e+00
6.500000000000000000e+02 2.116341234000000071e+00
7.000000000000000000e+02 1.999838546999999744e+00
7.500000000000000000e+02 2.929030964999999931e+00
8.000000000000000000e+02 3.130363467000000455e+00
8.500000000000000000e+02 2.983847706000000155e+00
9.000000000000000000e+02 3.064322393999999949e+00
9.500000000000000000e+02 2.976589917000000529e+00
1.000000000000000000e+03 3.103911908999999802e+00
1.050000000000000000e+03 2.977806131999999995e+00
1.100000000000000000e+03 3.046740669000000068e+00
1.150000000000000000e+03 3.018409190999999936e+00
1.200000000000000000e+03 2.971120004999999953e+00
1.250000000000000000e+03 3.033023049000000082e+00
1.300000000000000000e+03 3.041625194999999948e+00
1.350000000000000000e+03 3.089859570000000222e+00
1.400000000000000000e+03 2.977427942999999910e+00
1.450000000000000000e+03 4.103650341000000701e+00
1.500000000000000000e+03 4.025581812000000426e+00
1.550000000000000000e+03 4.035245445000000153e+00
1.600000000000000000e+03 3.942906723000000113e+00
1.650000000000000000e+03 4.051106451000000774e+00
1.700000000000000000e+03 3.939075377999999628e+00
1.750000000000000000e+03 4.083798285000000305e+00
1.800000000000000000e+03 4.048705583999999469e+00
1.850000000000000000e+03 4.075755453000000195e+00
1.900000000000000000e+03 4.132394153999999986e+00
1.950000000000000000e+03 4.091424876000000488e+00


==> anc/B_mcTimeline_cold_vs_hot_hotStartData.dat <==
#$\tau_{\mathrm{MC}}$ $B$
0.000000000000000000e+00 5.004083070000000077e+00
5.000000000000000000e+01 5.043169341000000472e+00
1.000000000000000000e+02 5.098142573999999705e+00
1.500000000000000000e+02 4.926566294999999762e+00
2.000000000000000000e+02 5.136701787000000685e+00
2.500000000000000000e+02 4.161423924000000163e+00
3.000000000000000000e+02 4.055634008999999374e+00
3.500000000000000000e+02 4.003242263999999828e+00
4.000000000000000000e+02 4.005677718000000276e+00
4.500000000000000000e+02 4.033364327999999333e+00
5.000000000000000000e+02 4.081493745000000395e+00
5.500000000000000000e+02 4.068456713999999863e+00
6.000000000000000000e+02 3.961579356000000551e+00
6.500000000000000000e+02 4.002814808999999308e+00
7.000000000000000000e+02 3.944611061999999890e+00
7.500000000000000000e+02 3.981187475999999670e+00
8.000000000000000000e+02 4.124079666000000088e+00
8.500000000000000000e+02 4.033809927000000073e+00
9.000000000000000000e+02 4.087319040000000570e+00
9.500000000000000000e+02 4.073572440000000405e+00
1.000000000000000000e+03 4.032143261999999950e+00
1.050000000000000000e+03 4.101249221999999861e+00
1.100000000000000000e+03 3.867718427999999875e+00
1.150000000000000000e+03 4.098174633000000178e+00
1.200000000000000000e+03 4.112157482999999836e+00
1.250000000000000000e+03 4.027394510999999788e+00
1.300000000000000000e+03 4.136794577999999944e+00
1.350000000000000000e+03 4.143636630000000487e+00
1.400000000000000000e+03 4.043868318000000350e+00
1.450000000000000000e+03 4.084163873999999694e+00
1.500000000000000000e+03 3.977557731000000096e+00
1.550000000000000000e+03 4.031849618999999940e+00
1.600000000000000000e+03 3.952078452000000297e+00
1.650000000000000000e+03 4.044475386000000228e+00
1.700000000000000000e+03 4.048467128999999609e+00
1.750000000000000000e+03 3.920341509000000002e+00
1.800000000000000000e+03 4.108787298000000199e+00
1.850000000000000000e+03 4.083638769000000224e+00
1.900000000000000000e+03 4.000338783000000120e+00
1.950000000000000000e+03 4.154902856999999727e+00
2.000000000000000000e+03 4.035592197000000603e+00
2.050000000000000000e+03 4.176933453000000185e+00
2.100000000000000000e+03 3.945737438999999736e+00
2.150000000000000000e+03 3.933879516000000187e+00
2.200000000000000000e+03 4.061918132999999820e+00
2.250000000000000000e+03 4.025163743999999433e+00
2.300000000000000000e+03 4.098081707999999601e+00
2.350000000000000000e+03 4.077181772999999509e+00
2.400000000000000000e+03 3.996195966000000155e+00
2.450000000000000000e+03 3.945208176000000400e+00
2.500000000000000000e+03 4.101267428999999964e+00
2.550000000000000000e+03 4.190758362000000403e+00
2.600000000000000000e+03 4.040424171000000619e+00
2.650000000000000000e+03 4.100689593000000244e+00
2.700000000000000000e+03 4.018064588999999742e+00
2.750000000000000000e+03 4.050598230000000299e+00
2.800000000000000000e+03 4.051730213999999997e+00
2.850000000000000000e+03 4.135776750000000668e+00
2.900000000000000000e+03 4.156509294000000132e+00
2.950000000000000000e+03 4.096316762999999916e+00
3.000000000000000000e+03 3.958820207999999674e+00
3.050000000000000000e+03 4.115745081000000027e+00
3.100000000000000000e+03 4.100041637999999544e+00
3.150000000000000000e+03 3.963192471000000161e+00
3.200000000000000000e+03 4.075721811000000194e+00
3.250000000000000000e+03 4.157971650000000352e+00
3.300000000000000000e+03 4.142729807999999458e+00
3.350000000000000000e+03 4.040734067999999901e+00
3.400000000000000000e+03 4.162184900999999826e+00
3.450000000000000000e+03 4.002922286999999635e+00
3.500000000000000000e+03 4.003566021000000141e+00
3.550000000000000000e+03 4.063824702000000677e+00
3.600000000000000000e+03 4.066425845999999567e+00
3.650000000000000000e+03 3.955748202000000102e+00
3.700000000000000000e+03 4.131225881999999849e+00
3.750000000000000000e+03 4.052833847999999684e+00
3.800000000000000000e+03 4.185439460999999639e+00
3.850000000000000000e+03 4.092780321000000221e+00
3.900000000000000000e+03 3.910459517999999690e+00
3.950000000000000000e+03 4.129679987999999469e+00
4.000000000000000000e+03 4.033864170000000193e+00
4.050000000000000000e+03 3.951856503000000131e+00
4.100000000000000000e+03 4.078076751000000222e+00
4.150000000000000000e+03 3.984523767000000216e+00
4.200000000000000000e+03 4.061066435999999946e+00
4.250000000000000000e+03 3.942016218000000016e+00
4.300000000000000000e+03 4.021779951000000075e+00
4.350000000000000000e+03 4.124281769999999625e+00
4.400000000000000000e+03 4.160152898999999849e+00
4.450000000000000000e+03 4.013339084999999251e+00
4.500000000000000000e+03 3.919347494999999792e+00
4.550000000000000000e+03 4.049505998999999967e+00
4.600000000000000000e+03 4.057627265999999899e+00
4.650000000000000000e+03 4.141410020999999553e+00
4.700000000000000000e+03 4.025302847999999933e+00
4.750000000000000000e+03 3.975541038000000249e+00
4.800000000000000000e+03 3.991027887000000440e+00
4.850000000000000000e+03 4.116753017999999820e+00
4.900000000000000000e+03 3.973398345000000109e+00
4.950000000000000000e+03 4.078173644999999681e+00
5.000000000000000000e+03 4.040805887999999513e+00
5.050000000000000000e+03 3.954386457000000021e+00
5.100000000000000000e+03 3.960319922999999687e+00
5.150000000000000000e+03 4.014934056000000417e+00
5.200000000000000000e+03 4.073403158999999718e+00
5.250000000000000000e+03 4.122674829000000152e+00
5.300000000000000000e+03 4.019858702999999700e+00


==> anc/B_numax_mcTimeline_T_0.038.dat <==
$\tau_{\mathrm{MC}}$ $B$ $\nu_\mathrm{max}$$
0.000000000000000000e+00 9.025639560000000117e+00 9.000000000000000000e+00
1.000000000000000000e+00 9.010722420000000454e+00 9.000000000000000000e+00
2.000000000000000000e+00 8.543849579999999833e+00 9.000000000000000000e+00
3.000000000000000000e+00 7.922512080000000623e+00 8.000000000000000000e+00
4.000000000000000000e+00 7.997665409999999753e+00 8.000000000000000000e+00
5.000000000000000000e+00 8.114226119999999653e+00 8.000000000000000000e+00
6.000000000000000000e+00 8.099315279999999007e+00 8.000000000000000000e+00
7.000000000000000000e+00 8.162078400000000400e+00 8.000000000000000000e+00
8.000000000000000000e+00 8.094183300000000969e+00 8.000000000000000000e+00
9.000000000000000000e+00 8.184037679999999426e+00 8.000000000000000000e+00
1.000000000000000000e+01 8.085718620000001522e+00 8.000000000000000000e+00
1.100000000000000000e+01 8.010267300000000645e+00 8.000000000000000000e+00
1.200000000000000000e+01 8.261585009999999230e+00 8.000000000000000000e+00
1.300000000000000000e+01 8.134432739999999384e+00 8.000000000000000000e+00
1.400000000000000000e+01 7.921660950000000589e+00 8.000000000000000000e+00
1.500000000000000000e+01 8.169198030000000443e+00 8.000000000000000000e+00
1.600000000000000000e+01 9.077153400000000261e+00 9.000000000000000000e+00
1.700000000000000000e+01 9.056093759999999548e+00 9.000000000000000000e+00
1.800000000000000000e+01 9.005453100000000433e+00 9.000000000000000000e+00
1.900000000000000000e+01 9.105695550000000082e+00 9.000000000000000000e+00
2.000000000000000000e+01 9.131943869999998853e+00 9.000000000000000000e+00
2.100000000000000000e+01 9.053843399999999875e+00 9.000000000000000000e+00
2.200000000000000000e+01 9.016995330000000308e+00 9.000000000000000000e+00
2.300000000000000000e+01 9.111954600000000681e+00 9.000000000000000000e+00
2.400000000000000000e+01 8.995463819999999444e+00 9.000000000000000000e+00
2.500000000000000000e+01 9.119450970000000822e+00 9.000000000000000000e+00
2.600000000000000000e+01 9.014494859999999221e+00 9.000000000000000000e+00
2.700000000000000000e+01 9.031888529999999804e+00 9.000000000000000000e+00
2.800000000000000000e+01 9.100680750000000430e+00 9.000000000000000000e+00
2.900000000000000000e+01 9.018501029999999474e+00 9.000000000000000000e+00
3.000000000000000000e+01 9.059766659999999305e+00 9.000000000000000000e+00
3.100000000000000000e+01 9.186651809999998974e+00 9.000000000000000000e+00
3.200000000000000000e+01 9.153245430000000127e+00 9.000000000000000000e+00
3.300000000000000000e+01 9.140349959999999996e+00 9.000000000000000000e+00
3.400000000000000000e+01 9.185972669999999951e+00 9.000000000000000000e+00
3.500000000000000000e+01 9.064500479999999527e+00 9.000000000000000000e+00
3.600000000000000000e+01 9.003505770000000297e+00 9.000000000000000000e+00
3.700000000000000000e+01 9.098047980000000479e+00 9.000000000000000000e+00
3.800000000000000000e+01 9.136202669999999415e+00 9.000000000000000000e+00
3.900000000000000000e+01 8.878758839999999708e+00 9.000000000000000000e+00
4.000000000000000000e+01 8.978445629999999511e+00 9.000000000000000000e+00
4.100000000000000000e+01 8.459950590000000048e+00 8.000000000000000000e+00
4.200000000000000000e+01 8.909576549999998818e+00 9.000000000000000000e+00
4.300000000000000000e+01 8.743776300000000390e+00 9.000000000000000000e+00
4.400000000000000000e+01 8.048240549999999160e+00 8.000000000000000000e+00
4.500000000000000000e+01 8.138627910000000298e+00 8.000000000000000000e+00
4.600000000000000000e+01 8.240154929999999212e+00 8.000000000000000000e+00
4.700000000000000000e+01 8.009435070000000323e+00 8.000000000000000000e+00
4.800000000000000000e+01 8.121663269999999102e+00 8.000000000000000000e+00
4.900000000000000000e+01 8.167932989999998838e+00 8.000000000000000000e+00
5.000000000000000000e+01 8.048486880000000454e+00 8.000000000000000000e+00
5.100000000000000000e+01 8.155066500000000218e+00 8.000000000000000000e+00
5.200000000000000000e+01 8.097655859999999706e+00 8.000000000000000000e+00
5.300000000000000000e+01 7.959420630000000330e+00 8.000000000000000000e+00
5.400000000000000000e+01 8.057034090000000148e+00 8.000000000000000000e+00
5.500000000000000000e+01 8.106255990000001077e+00 8.000000000000000000e+00
5.600000000000000000e+01 8.958449429999999936e+00 9.000000000000000000e+00
5.700000000000000000e+01 9.205152390000000295e+00 9.000000000000000000e+00
5.800000000000000000e+01 8.953295400000000015e+00 9.000000000000000000e+00
5.900000000000000000e+01 8.820884519999999895e+00 9.000000000000000000e+00
6.000000000000000000e+01 9.061211880000000107e+00 9.000000000000000000e+00
6.100000000000000000e+01 8.946830970000000605e+00 9.000000000000000000e+00
6.200000000000000000e+01 8.921094209999999691e+00 9.000000000000000000e+00
6.300000000000000000e+01 9.180508050000000253e+00 9.000000000000000000e+00
6.400000000000000000e+01 9.042144930000000969e+00 9.000000000000000000e+00
6.500000000000000000e+01 9.038239559999999173e+00 9.000000000000000000e+00
6.600000000000000000e+01 9.101142539999999670e+00 9.000000000000000000e+00
6.700000000000000000e+01 9.012989160000000055e+00 9.000000000000000000e+00
6.800000000000000000e+01 8.944773389999999935e+00 9.000000000000000000e+00
6.900000000000000000e+01 9.171741600000000716e+00 9.000000000000000000e+00
7.000000000000000000e+01 8.924633550000001136e+00 9.000000000000000000e+00
7.100000000000000000e+01 9.197242109999999471e+00 9.000000000000000000e+00
7.200000000000000000e+01 9.025203599999999327e+00 9.000000000000000000e+00
7.300000000000000000e+01 9.103503149999999877e+00 9.000000000000000000e+00
7.400000000000000000e+01 9.073173690000000846e+00 9.000000000000000000e+00
7.500000000000000000e+01 9.029995379999999017e+00 9.000000000000000000e+00
7.600000000000000000e+01 9.019150559999999928e+00 9.000000000000000000e+00
7.700000000000000000e+01 9.200425499999999701e+00 9.000000000000000000e+00
7.800000000000000000e+01 9.034508070000001112e+00 9.000000000000000000e+00
7.900000000000000000e+01 9.149754599999999627e+00 9.000000000000000000e+00
8.000000000000000000e+01 9.116546669999999963e+00 9.000000000000000000e+00
8.100000000000000000e+01 8.998551449999999008e+00 9.000000000000000000e+00
8.200000000000000000e+01 9.069275250000000455e+00 9.000000000000000000e+00
8.300000000000000000e+01 8.958302640000001205e+00 9.000000000000000000e+00
8.400000000000000000e+01 9.105784379999999345e+00 9.000000000000000000e+00
8.500000000000000000e+01 9.033674579999999565e+00 9.000000000000000000e+00
8.600000000000000000e+01 9.203973030000000222e+00 9.000000000000000000e+00
8.700000000000000000e+01 9.081483390000000711e+00 9.000000000000000000e+00
8.800000000000000000e+01 8.723856960000000882e+00 9.000000000000000000e+00
8.900000000000000000e+01 8.889285510000000556e+00 9.000000000000000000e+00
9.000000000000000000e+01 9.090835110000000441e+00 9.000000000000000000e+00
9.100000000000000000e+01 9.160203779999999796e+00 9.000000000000000000e+00
9.200000000000000000e+01 9.161374319999998406e+00 9.000000000000000000e+00
9.300000000000000000e+01 9.329447609999999003e+00 9.000000000000000000e+00
9.400000000000000000e+01 8.105954220000000987e+00 8.000000000000000000e+00
9.500000000000000000e+01 8.111536649999999682e+00 8.000000000000000000e+00
9.600000000000000000e+01 8.245134450000000115e+00 8.000000000000000000e+00
9.700000000000000000e+01 8.226605520000001448e+00 8.000000000000000000e+00
9.800000000000000000e+01 8.240726340000000150e+00 8.000000000000000000e+00
9.900000000000000000e+01 8.181753300000000451e+00 8.000000000000000000e+00
1.000000000000000000e+02 8.064864359999999621e+00 8.000000000000000000e+00
1.010000000000000000e+02 8.769205620000001034e+00 9.000000000000000000e+00
1.020000000000000000e+02 8.462240639999999203e+00 8.000000000000000000e+00
1.030000000000000000e+02 8.005762800000001178e+00 8.000000000000000000e+00
1.040000000000000000e+02 8.160750359999999759e+00 9.000000000000000000e+00
1.050000000000000000e+02 8.185050090000000722e+00 8.000000000000000000e+00
1.060000000000000000e+02 8.232983640000000491e+00 8.000000000000000000e+00
1.070000000000000000e+02 8.176533120000000210e+00 8.000000000000000000e+00
1.080000000000000000e+02 8.071920989999998852e+00 8.000000000000000000e+00
1.090000000000000000e+02 8.128951109999999147e+00 8.000000000000000000e+00
1.100000000000000000e+02 8.516016809999999992e+00 8.000000000000000000e+00
1.110000000000000000e+02 8.003770109999999605e+00 8.000000000000000000e+00
1.120000000000000000e+02 7.977519900000001662e+00 8.000000000000000000e+00
1.130000000000000000e+02 8.105246100000000453e+00 8.000000000000000000e+00
1.140000000000000000e+02 8.163175230000000226e+00 8.000000000000000000e+00
1.150000000000000000e+02 8.155050750000000903e+00 8.000000000000000000e+00
1.160000000000000000e+02 8.976138569999999817e+00 9.000000000000000000e+00
1.170000000000000000e+02 8.002907009999999488e+00 8.000000000000000000e+00
1.180000000000000000e+02 8.113585410000000664e+00 8.000000000000000000e+00
1.190000000000000000e+02 8.218091699999998667e+00 8.000000000000000000e+00
1.200000000000000000e+02 7.908626879999999915e+00 8.000000000000000000e+00
1.210000000000000000e+02 8.185843890000001011e+00 8.000000000000000000e+00
1.220000000000000000e+02 8.147245050000000433e+00 8.000000000000000000e+00
1.230000000000000000e+02 8.357326740000001308e+00 8.000000000000000000e+00
1.240000000000000000e+02 8.105142780000001324e+00 8.000000000000000000e+00
1.250000000000000000e+02 8.059934609999999111e+00 8.000000000000000000e+00
1.260000000000000000e+02 8.285919390000000107e+00 8.000000000000000000e+00
1.270000000000000000e+02 8.197043400000000091e+00 8.000000000000000000e+00
1.280000000000000000e+02 8.110987919999999463e+00 8.000000000000000000e+00
1.290000000000000000e+02 7.994548169999999843e+00 8.000000000000000000e+00
1.300000000000000000e+02 8.013464550000000131e+00 8.000000000000000000e+00
1.310000000000000000e+02 8.140879529999999420e+00 8.000000000000000000e+00
1.320000000000000000e+02 8.373627990000001020e+00 8.000000000000000000e+00
1.330000000000000000e+02 8.272605600000000337e+00 8.000000000000000000e+00
1.340000000000000000e+02 8.025832709999999537e+00 8.000000000000000000e+00
1.350000000000000000e+02 8.175158459999998684e+00 8.000000000000000000e+00
1.360000000000000000e+02 7.985072339999999436e+00 8.000000000000000000e+00
1.370000000000000000e+02 8.069346809999998982e+00 8.000000000000000000e+00
1.380000000000000000e+02 7.892437140000000184e+00 8.000000000000000000e+00
1.390000000000000000e+02 8.188400429999999730e+00 8.000000000000000000e+00
1.400000000000000000e+02 8.259458130000000509e+00 8.000000000000000000e+00
1.410000000000000000e+02 8.056262339999999966e+00 8.000000000000000000e+00
1.420000000000000000e+02 7.984740330000001052e+00 8.000000000000000000e+00
1.430000000000000000e+02 8.044510949999999383e+00 8.000000000000000000e+00
1.440000000000000000e+02 8.039020500000001235e+00 8.000000000000000000e+00
1.450000000000000000e+02 8.028455399999998576e+00 8.000000000000000000e+00
1.460000000000000000e+02 7.976710349999999394e+00 8.000000000000000000e+00
1.470000000000000000e+02 8.292163950000000838e+00 8.000000000000000000e+00
1.480000000000000000e+02 8.048037060000000409e+00 8.000000000000000000e+00
1.490000000000000000e+02 7.954792649999999909e+00 8.000000000000000000e+00
1.500000000000000000e+02 8.171091810000000066e+00 8.000000000000000000e+00
1.510000000000000000e+02 8.126361179999999962e+00 8.000000000000000000e+00
1.520000000000000000e+02 8.126106030000000757e+00 8.000000000000000000e+00
1.530000000000000000e+02 8.228329199999999233e+00 8.000000000000000000e+00
1.540000000000000000e+02 8.186841809999998887e+00 8.000000000000000000e+00
1.550000000000000000e+02 8.071880670000000535e+00 8.000000000000000000e+00
1.560000000000000000e+02 8.151534090000000177e+00 8.000000000000000000e+00
1.570000000000000000e+02 7.985108249999999686e+00 8.000000000000000000e+00
1.580000000000000000e+02 8.272146959999998828e+00 8.000000000000000000e+00
1.590000000000000000e+02 8.277311700000000272e+00 8.000000000000000000e+00
1.600000000000000000e+02 8.823151890000000108e+00 7.000000000000000000e+00
1.610000000000000000e+02 8.268780870000000505e+00 8.000000000000000000e+00
1.620000000000000000e+02 8.118329310000000021e+00 8.000000000000000000e+00
1.630000000000000000e+02 8.128510109999998789e+00 8.000000000000000000e+00
1.640000000000000000e+02 8.148658140000000216e+00 8.000000000000000000e+00
1.650000000000000000e+02 8.150381819999999777e+00 8.000000000000000000e+00
1.660000000000000000e+02 8.262824849999999444e+00 8.000000000000000000e+00
1.670000000000000000e+02 8.143642709999999951e+00 8.000000000000000000e+00
1.680000000000000000e+02 8.111507669999999948e+00 8.000000000000000000e+00
1.690000000000000000e+02 8.168424390000000201e+00 8.000000000000000000e+00
1.700000000000000000e+02 7.955328149999999710e+00 8.000000000000000000e+00
1.710000000000000000e+02 8.133783839999999543e+00 8.000000000000000000e+00
1.720000000000000000e+02 8.036394030000000299e+00 8.000000000000000000e+00
1.730000000000000000e+02 8.233858709999999803e+00 8.000000000000000000e+00
1.740000000000000000e+02 8.174204010000000409e+00 8.000000000000000000e+00
1.750000000000000000e+02 8.018504549999999398e+00 8.000000000000000000e+00
1.760000000000000000e+02 8.278410420000000158e+00 8.000000000000000000e+00
1.770000000000000000e+02 8.049589380000000460e+00 8.000000000000000000e+00
1.780000000000000000e+02 8.245705859999999277e+00 8.000000000000000000e+00
1.790000000000000000e+02 8.063342909999999364e+00 8.000000000000000000e+00
1.800000000000000000e+02 8.052848369999999534e+00 8.000000000000000000e+00
1.810000000000000000e+02 8.081265779999998955e+00 8.000000000000000000e+00
1.820000000000000000e+02 8.263871909999998877e+00 8.000000000000000000e+00
1.830000000000000000e+02 8.127086310000001035e+00 8.000000000000000000e+00
1.840000000000000000e+02 7.879076729999999529e+00 8.000000000000000000e+00
1.850000000000000000e+02 8.242606260000000518e+00 8.000000000000000000e+00
1.860000000000000000e+02 8.024817779999999345e+00 8.000000000000000000e+00
1.870000000000000000e+02 8.362407689999999505e+00 8.000000000000000000e+00
1.880000000000000000e+02 7.933037489999999359e+00 8.000000000000000000e+00
1.890000000000000000e+02 8.083420379999999739e+00 8.000000000000000000e+00
1.900000000000000000e+02 8.172506159999999298e+00 8.000000000000000000e+00
1.910000000000000000e+02 8.014697460000000717e+00 8.000000000000000000e+00
1.920000000000000000e+02 8.056494180000001393e+00 8.000000000000000000e+00
1.930000000000000000e+02 8.237259449999999816e+00 8.000000000000000000e+00
1.940000000000000000e+02 8.138135250000001264e+00 8.000000000000000000e+00
1.950000000000000000e+02 8.025663869999998923e+00 8.000000000000000000e+00
1.960000000000000000e+02 8.039020500000001235e+00 8.000000000000000000e+00
1.970000000000000000e+02 8.052959880000001291e+00 8.000000000000000000e+00
1.980000000000000000e+02 8.395853759999999610e+00 8.000000000000000000e+00
1.990000000000000000e+02 8.144936100000000678e+00 8.000000000000000000e+00
2.000000000000000000e+02 8.228844540000000762e+00 8.000000000000000000e+00
2.010000000000000000e+02 8.205728579999998828e+00 8.000000000000000000e+00
2.020000000000000000e+02 8.340022530000000600e+00 8.000000000000000000e+00
2.030000000000000000e+02 8.195575500000000346e+00 8.000000000000000000e+00
2.040000000000000000e+02 8.207453520000001390e+00 8.000000000000000000e+00
2.050000000000000000e+02 8.207011890000000420e+00 8.000000000000000000e+00
2.060000000000000000e+02 8.091772289999999757e+00 8.000000000000000000e+00
2.070000000000000000e+02 8.932225049999999555e+00 9.000000000000000000e+00
2.080000000000000000e+02 9.047286989999999918e+00 9.000000000000000000e+00
2.090000000000000000e+02 9.196208280000000457e+00 9.000000000000000000e+00
2.100000000000000000e+02 9.038007719999999523e+00 9.000000000000000000e+00
2.110000000000000000e+02 8.385570899999999384e+00 7.000000000000000000e+00
2.120000000000000000e+02 8.566639199999999121e+00 8.000000000000000000e+00
2.130000000000000000e+02 8.006391540000000973e+00 8.000000000000000000e+00
2.140000000000000000e+02 9.127397160000001008e+00 9.000000000000000000e+00
2.150000000000000000e+02 9.050858459999998828e+00 9.000000000000000000e+00
2.160000000000000000e+02 9.138881429999999639e+00 9.000000000000000000e+00
2.170000000000000000e+02 9.014610149999999322e+00 9.000000000000000000e+00
2.180000000000000000e+02 8.234285850000000906e+00 8.000000000000000000e+00
2.190000000000000000e+02 7.900543350000000409e+00 8.000000000000000000e+00
2.200000000000000000e+02 8.073285569999999467e+00 8.000000000000000000e+00
2.210000000000000000e+02 8.138746980000000519e+00 8.000000000000000000e+00
2.220000000000000000e+02 8.139395249999999749e+00 8.000000000000000000e+00
2.230000000000000000e+02 8.831858490000000117e+00 8.000000000000000000e+00
2.240000000000000000e+02 9.178488270000000782e+00 9.000000000000000000e+00
2.250000000000000000e+02 8.960627340000000274e+00 9.000000000000000000e+00
2.260000000000000000e+02 8.136952739999999906e+00 8.000000000000000000e+00
2.270000000000000000e+02 8.132152140000000529e+00 8.000000000000000000e+00
2.280000000000000000e+02 8.241992639999999426e+00 8.000000000000000000e+00
2.290000000000000000e+02 8.136971639999998729e+00 8.000000000000000000e+00
2.300000000000000000e+02 7.993402199999998459e+00 8.000000000000000000e+00
2.310000000000000000e+02 8.143941329999998757e+00 8.000000000000000000e+00
2.320000000000000000e+02 8.056179809999999719e+00 8.000000000000000000e+00
2.330000000000000000e+02 8.082822509999999738e+00 8.000000000000000000e+00
2.340000000000000000e+02 8.117318159999999949e+00 8.000000000000000000e+00
2.350000000000000000e+02 8.234348849999999942e+00 8.000000000000000000e+00
2.360000000000000000e+02 7.890523200000000514e+00 8.000000000000000000e+00
2.370000000000000000e+02 8.103938850000000471e+00 8.000000000000000000e+00
2.380000000000000000e+02 8.138120759999999621e+00 8.000000000000000000e+00
2.390000000000000000e+02 8.955650970000000655e+00 8.000000000000000000e+00
2.400000000000000000e+02 8.891785349999999255e+00 9.000000000000000000e+00
2.410000000000000000e+02 8.997729930000000209e+00 9.000000000000000000e+00
2.420000000000000000e+02 9.083412450000000860e+00 9.000000000000000000e+00
2.430000000000000000e+02 8.974011060000000484e+00 9.000000000000000000e+00
2.440000000000000000e+02 9.142241220000000723e+00 9.000000000000000000e+00
2.450000000000000000e+02 8.982874530000000135e+00 9.000000000000000000e+00
2.460000000000000000e+02 8.906640750000001105e+00 9.000000000000000000e+00
2.470000000000000000e+02 8.905336020000000019e+00 9.000000000000000000e+00
2.480000000000000000e+02 9.127219500000000707e+00 9.000000000000000000e+00
2.490000000000000000e+02 9.068361120000000497e+00 9.000000000000000000e+00
2.500000000000000000e+02 9.061039889999999986e+00 9.000000000000000000e+00
2.510000000000000000e+02 8.992921139999999980e+00 9.000000000000000000e+00
2.520000000000000000e+02 9.072648899999999017e+00 9.000000000000000000e+00
2.530000000000000000e+02 9.031404690000000457e+00 9.000000000000000000e+00
2.540000000000000000e+02 9.114213780000000042e+00 9.000000000000000000e+00
2.550000000000000000e+02 9.158711310000001049e+00 9.000000000000000000e+00
2.560000000000000000e+02 9.063530280000000161e+00 9.000000000000000000e+00
2.570000000000000000e+02 8.142211980000000793e+00 8.000000000000000000e+00
2.580000000000000000e+02 8.188205130000000054e+00 8.000000000000000000e+00
2.590000000000000000e+02 8.097582779999999758e+00 8.000000000000000000e+00
2.600000000000000000e+02 8.353808820000001134e+00 9.000000000000000000e+00
2.610000000000000000e+02 7.934875199999999573e+00 8.000000000000000000e+00
2.620000000000000000e+02 8.129240279999999430e+00 8.000000000000000000e+00
2.630000000000000000e+02 7.962049619999999273e+00 8.000000000000000000e+00
2.640000000000000000e+02 7.972492499999998650e+00 8.000000000000000000e+00
2.650000000000000000e+02 8.190674100000000735e+00 8.000000000000000000e+00
2.660000000000000000e+02 8.047134900000001423e+00 8.000000000000000000e+00
2.670000000000000000e+02 8.143286759999998736e+00 8.000000000000000000e+00
2.680000000000000000e+02 8.159962229999999650e+00 8.000000000000000000e+00
2.690000000000000000e+02 8.167869359999999190e+00 8.000000000000000000e+00
2.700000000000000000e+02 8.221392269999999058e+00 8.000000000000000000e+00
2.710000000000000000e+02 8.196901020000000315e+00 8.000000000000000000e+00
2.720000000000000000e+02 8.083813499999999763e+00 8.000000000000000000e+00
2.730000000000000000e+02 8.093960279999999230e+00 8.000000000000000000e+00
2.740000000000000000e+02 8.169971040000000073e+00 8.000000000000000000e+00
2.750000000000000000e+02 8.122520070000000203e+00 8.000000000000000000e+00
2.760000000000000000e+02 8.227273950000000724e+00 8.000000000000000000e+00
2.770000000000000000e+02 8.217292229999999975e+00 8.000000000000000000e+00
2.780000000000000000e+02 8.166297509999999704e+00 8.000000000000000000e+00
2.790000000000000000e+02 8.193085110000000171e+00 8.000000000000000000e+00
2.800000000000000000e+02 8.054462430000000950e+00 8.000000000000000000e+00
2.810000000000000000e+02 8.022363300000000308e+00 8.000000000000000000e+00
2.820000000000000000e+02 7.942228560000000215e+00 8.000000000000000000e+00
2.830000000000000000e+02 8.136306359999998961e+00 8.000000000000000000e+00
2.840000000000000000e+02 8.007179669999999305e+00 8.000000000000000000e+00
2.850000000000000000e+02 8.084006909999999380e+00 8.000000000000000000e+00
2.860000000000000000e+02 7.970208749999999398e+00 8.000000000000000000e+00
2.870000000000000000e+02 8.085062159999999665e+00 8.000000000000000000e+00
2.880000000000000000e+02 8.270398710000000264e+00 8.000000000000000000e+00
2.890000000000000000e+02 8.197322489999999462e+00 8.000000000000000000e+00
2.900000000000000000e+02 7.968066750000001086e+00 8.000000000000000000e+00
2.910000000000000000e+02 8.092777769999999649e+00 8.000000000000000000e+00
2.920000000000000000e+02 8.132974919999998775e+00 8.000000000000000000e+00
2.930000000000000000e+02 7.951560120000000786e+00 8.000000000000000000e+00
2.940000000000000000e+02 8.039107440000000437e+00 8.000000000000000000e+00
2.950000000000000000e+02 8.058806280000000655e+00 8.000000000000000000e+00
2.960000000000000000e+02 7.922171249999999887e+00 8.000000000000000000e+00
2.970000000000000000e+02 9.064296359999998387e+00 9.000000000000000000e+00
2.980000000000000000e+02 8.916674130000000531e+00 9.000000000000000000e+00
2.990000000000000000e+02 9.024707790000000784e+00 9.000000000000000000e+00
3.000000000000000000e+02 8.916587820000000164e+00 9.000000000000000000e+00
3.010000000000000000e+02 8.988962850000000060e+00 9.000000000000000000e+00
3.020000000000000000e+02 9.011980530000000655e+00 9.000000000000000000e+00
3.030000000000000000e+02 9.128051730000001029e+00 9.000000000000000000e+00
3.040000000000000000e+02 8.978592420000000018e+00 9.000000000000000000e+00
3.050000000000000000e+02 9.073744470000001172e+00 9.000000000000000000e+00
3.060000000000000000e+02 8.114832180000000506e+00 8.000000000000000000e+00
3.070000000000000000e+02 8.194651920000000089e+00 8.000000000000000000e+00
3.080000000000000000e+02 7.948851119999999604e+00 8.000000000000000000e+00
3.090000000000000000e+02 8.349119729999999961e+00 8.000000000000000000e+00
3.100000000000000000e+02 8.181713610000000969e+00 8.000000000000000000e+00
3.110000000000000000e+02 8.310099420000000237e+00 8.000000000000000000e+00
3.120000000000000000e+02 8.074349010000000604e+00 8.000000000000000000e+00
3.130000000000000000e+02 8.279306280000000129e+00 8.000000000000000000e+00
3.140000000000000000e+02 8.239500989999999803e+00 8.000000000000000000e+00
3.150000000000000000e+02 8.168523300000000376e+00 8.000000000000000000e+00
3.160000000000000000e+02 8.123012099999998625e+00 8.000000000000000000e+00
3.170000000000000000e+02 8.395451819999999898e+00 8.000000000000000000e+00
3.180000000000000000e+02 8.003694510000000761e+00 8.000000000000000000e+00
3.190000000000000000e+02 8.204420070000001175e+00 8.000000000000000000e+00
3.200000000000000000e+02 8.231994540000000526e+00 8.000000000000000000e+00
3.210000000000000000e+02 9.129734459999999885e+00 9.000000000000000000e+00
3.220000000000000000e+02 8.936892090000000621e+00 9.000000000000000000e+00
3.230000000000000000e+02 8.064217980000000452e+00 8.000000000000000000e+00
3.240000000000000000e+02 8.164402470000000633e+00 8.000000000000000000e+00
3.250000000000000000e+02 8.196235740000000547e+00 8.000000000000000000e+00
3.260000000000000000e+02 8.139645359999999386e+00 8.000000000000000000e+00
3.270000000000000000e+02 8.258269320000000135e+00 8.000000000000000000e+00
3.280000000000000000e+02 8.527223879999999312e+00 9.000000000000000000e+00
3.290000000000000000e+02 8.003193030000000263e+00 8.000000000000000000e+00
3.300000000000000000e+02 8.968620149999999569e+00 9.000000000000000000e+00
3.310000000000000000e+02 9.037452059999999676e+00 9.000000000000000000e+00
3.320000000000000000e+02 9.040051439999999161e+00 9.000000000000000000e+00
3.330000000000000000e+02 9.003667050000000671e+00 9.000000000000000000e+00
3.340000000000000000e+02 9.072964530000000138e+00 9.000000000000000000e+00
3.350000000000000000e+02 9.129901410000000439e+00 9.000000000000000000e+00
3.360000000000000000e+02 9.063439560000000839e+00 9.000000000000000000e+00
3.370000000000000000e+02 9.019876950000000448e+00 9.000000000000000000e+00
3.380000000000000000e+02 9.206080380000001284e+00 9.000000000000000000e+00
3.390000000000000000e+02 9.058780080000000012e+00 9.000000000000000000e+00
3.400000000000000000e+02 9.021714660000000663e+00 9.000000000000000000e+00
3.410000000000000000e+02 9.001678769999999830e+00 9.000000000000000000e+00
3.420000000000000000e+02 9.081220050000000654e+00 9.000000000000000000e+00
3.430000000000000000e+02 9.028395180000000408e+00 9.000000000000000000e+00
3.440000000000000000e+02 8.936825309999999689e+00 9.000000000000000000e+00
3.450000000000000000e+02 8.111811330000000098e+00 8.000000000000000000e+00
3.460000000000000000e+02 8.038566899999999293e+00 8.000000000000000000e+00
3.470000000000000000e+02 8.138760210000000939e+00 8.000000000000000000e+00
3.480000000000000000e+02 8.812257300000000626e+00 9.000000000000000000e+00
3.490000000000000000e+02 8.216676089999999988e+00 8.000000000000000000e+00
3.500000000000000000e+02 8.677957049999999839e+00 8.000000000000000000e+00
3.510000000000000000e+02 9.034445070000000300e+00 9.000000000000000000e+00
3.520000000000000000e+02 8.994576780000000937e+00 9.000000000000000000e+00
3.530000000000000000e+02 9.120620249999999984e+00 9.000000000000000000e+00
3.540000000000000000e+02 8.886229380000001399e+00 9.000000000000000000e+00
3.550000000000000000e+02 8.565953760000001083e+00 8.000000000000000000e+00
3.560000000000000000e+02 8.231622210000001161e+00 8.000000000000000000e+00
3.570000000000000000e+02 8.837178209999999368e+00 9.000000000000000000e+00
3.580000000000000000e+02 8.070218099999999950e+00 8.000000000000000000e+00
3.590000000000000000e+02 8.042319179999999790e+00 8.000000000000000000e+00
3.600000000000000000e+02 8.155806749999999994e+00 8.000000000000000000e+00
3.610000000000000000e+02 8.248453290000000493e+00 8.000000000000000000e+00
3.620000000000000000e+02 8.051749649999999647e+00 8.000000000000000000e+00
3.630000000000000000e+02 8.058883140000000722e+00 8.000000000000000000e+00
3.640000000000000000e+02 7.990524360000001103e+00 8.000000000000000000e+00
3.650000000000000000e+02 8.031359069999998823e+00 8.000000000000000000e+00
3.660000000000000000e+02 7.976203830000000217e+00 8.000000000000000000e+00
3.670000000000000000e+02 8.032339350000000877e+00 8.000000000000000000e+00
3.680000000000000000e+02 8.183995469999999273e+00 8.000000000000000000e+00
3.690000000000000000e+02 8.230192109999999062e+00 8.000000000000000000e+00
3.700000000000000000e+02 8.145109350000000248e+00 8.000000000000000000e+00
3.710000000000000000e+02 8.169575400000001153e+00 8.000000000000000000e+00
3.720000000000000000e+02 8.142348059999999776e+00 8.000000000000000000e+00
3.730000000000000000e+02 8.267239260000000201e+00 8.000000000000000000e+00
3.740000000000000000e+02 8.020169010000000043e+00 8.000000000000000000e+00
3.750000000000000000e+02 8.867311110000001051e+00 1.000000000000000000e+01
3.760000000000000000e+02 8.980492500000000433e+00 9.000000000000000000e+00
3.770000000000000000e+02 9.050796720000001017e+00 9.000000000000000000e+00
3.780000000000000000e+02 9.043859790000000842e+00 9.000000000000000000e+00
3.790000000000000000e+02 9.004435019999998957e+00 9.000000000000000000e+00
3.800000000000000000e+02 9.168216749999999138e+00 9.000000000000000000e+00
3.810000000000000000e+02 9.149149799999999999e+00 9.000000000000000000e+00
3.820000000000000000e+02 9.016657020000000244e+00 9.000000000000000000e+00
3.830000000000000000e+02 8.628017579999999853e+00 9.000000000000000000e+00
3.840000000000000000e+02 8.183392559999999705e+00 8.000000000000000000e+00
3.850000000000000000e+02 9.016241850000000113e+00 9.000000000000000000e+00
3.860000000000000000e+02 9.066066029999999998e+00 9.000000000000000000e+00
3.870000000000000000e+02 9.155601629999999602e+00 9.000000000000000000e+00
3.880000000000000000e+02 9.100735560000000390e+00 9.000000000000000000e+00
3.890000000000000000e+02 9.018538830000000672e+00 9.000000000000000000e+00
3.900000000000000000e+02 9.118702530000000195e+00 9.000000000000000000e+00
3.910000000000000000e+02 9.013904550000001237e+00 9.000000000000000000e+00
3.920000000000000000e+02 8.870905260000000681e+00 9.000000000000000000e+00
3.930000000000000000e+02 9.155768580000000156e+00 9.000000000000000000e+00
3.940000000000000000e+02 9.013142879999998414e+00 9.000000000000000000e+00
3.950000000000000000e+02 8.986895820000000867e+00 9.000000000000000000e+00
3.960000000000000000e+02 7.959232259999999393e+00 8.000000000000000000e+00
3.970000000000000000e+02 8.162436870000000511e+00 8.000000000000000000e+00
3.980000000000000000e+02 8.238188069999999641e+00 8.000000000000000000e+00
3.990000000000000000e+02 8.584071300000001514e+00 8.000000000000000000e+00
4.000000000000000000e+02 8.290355219999998582e+00 8.000000000000000000e+00
4.010000000000000000e+02 8.211542220000000114e+00 8.000000000000000000e+00
4.020000000000000000e+02 8.078997779999999906e+00 8.000000000000000000e+00
4.030000000000000000e+02 8.012410560000001070e+00 8.000000000000000000e+00
4.040000000000000000e+02 8.276655240000000191e+00 8.000000000000000000e+00
4.050000000000000000e+02 8.058444660000001036e+00 8.000000000000000000e+00
4.060000000000000000e+02 8.106933240000000040e+00 8.000000000000000000e+00
4.070000000000000000e+02 8.011448549999999003e+00 8.000000000000000000e+00
4.080000000000000000e+02 8.091689130000000674e+00 8.000000000000000000e+00
4.090000000000000000e+02 8.136327780000000232e+00 8.000000000000000000e+00
4.100000000000000000e+02 8.106852599999999853e+00 8.000000000000000000e+00
4.110000000000000000e+02 8.007561450000000747e+00 8.000000000000000000e+00
4.120000000000000000e+02 8.442332640000000055e+00 8.000000000000000000e+00
4.130000000000000000e+02 8.259835500000001218e+00 8.000000000000000000e+00
4.140000000000000000e+02 8.087092020000000048e+00 8.000000000000000000e+00
4.150000000000000000e+02 8.348253480000000337e+00 8.000000000000000000e+00
4.160000000000000000e+02 8.065152270000000456e+00 8.000000000000000000e+00
4.170000000000000000e+02 8.067391920000000383e+00 8.000000000000000000e+00
4.180000000000000000e+02 8.245863360000001308e+00 8.000000000000000000e+00
4.190000000000000000e+02 8.186254649999998634e+00 8.000000000000000000e+00
4.200000000000000000e+02 8.078987699999998995e+00 8.000000000000000000e+00
4.210000000000000000e+02 8.107381170000000026e+00 8.000000000000000000e+00
4.220000000000000000e+02 8.182976130000000126e+00 8.000000000000000000e+00
4.230000000000000000e+02 8.337803669999999556e+00 8.000000000000000000e+00
4.240000000000000000e+02 8.087982209999999839e+00 8.000000000000000000e+00
4.250000000000000000e+02 8.130911669999999702e+00 8.000000000000000000e+00
4.260000000000000000e+02 8.274730590000000774e+00 8.000000000000000000e+00
4.270000000000000000e+02 8.077071870000001041e+00 8.000000000000000000e+00
4.280000000000000000e+02 8.138258099999999828e+00 8.000000000000000000e+00
4.290000000000000000e+02 8.120105279999998871e+00 8.000000000000000000e+00
4.300000000000000000e+02 8.027901630000000566e+00 8.000000000000000000e+00
4.310000000000000000e+02 8.069495489999999549e+00 8.000000000000000000e+00
4.320000000000000000e+02 8.039684520000001555e+00 8.000000000000000000e+00
4.330000000000000000e+02 8.052551010000000176e+00 8.000000000000000000e+00
4.340000000000000000e+02 8.119439370000000267e+00 8.000000000000000000e+00
4.350000000000000000e+02 8.080229429999999269e+00 8.000000000000000000e+00
4.360000000000000000e+02 8.182677510000001320e+00 8.000000000000000000e+00
4.370000000000000000e+02 8.140842989999999446e+00 8.000000000000000000e+00
4.380000000000000000e+02 8.185036230000001467e+00 8.000000000000000000e+00
4.390000000000000000e+02 8.121227939999998924e+00 8.000000000000000000e+00
4.400000000000000000e+02 8.204593949999999580e+00 8.000000000000000000e+00
4.410000000000000000e+02 8.059888619999998838e+00 8.000000000000000000e+00
4.420000000000000000e+02 8.131340070000000253e+00 8.000000000000000000e+00
4.430000000000000000e+02 8.239477679999998472e+00 8.000000000000000000e+00
4.440000000000000000e+02 8.011705589999998267e+00 8.000000000000000000e+00
4.450000000000000000e+02 8.233200359999999662e+00 8.000000000000000000e+00
4.460000000000000000e+02 8.111078639999998785e+00 8.000000000000000000e+00
4.470000000000000000e+02 8.029548450000000059e+00 8.000000000000000000e+00
4.480000000000000000e+02 8.073233280000000178e+00 8.000000000000000000e+00
4.490000000000000000e+02 8.191857869999999764e+00 8.000000000000000000e+00
4.500000000000000000e+02 7.943197500000001021e+00 8.000000000000000000e+00
4.510000000000000000e+02 8.247311099999999229e+00 8.000000000000000000e+00
4.520000000000000000e+02 8.105590709999999532e+00 8.000000000000000000e+00
4.530000000000000000e+02 8.169647850000000489e+00 8.000000000000000000e+00
4.540000000000000000e+02 8.034604830000001030e+00 8.000000000000000000e+00
4.550000000000000000e+02 8.210783069999999739e+00 8.000000000000000000e+00
4.560000000000000000e+02 8.101115189999999799e+00 8.000000000000000000e+00
4.570000000000000000e+02 8.138358269999999450e+00 8.000000000000000000e+00
4.580000000000000000e+02 7.980217559999999821e+00 8.000000000000000000e+00
4.590000000000000000e+02 8.096725349999999821e+00 8.000000000000000000e+00
4.600000000000000000e+02 8.129895480000000063e+00 8.000000000000000000e+00
4.610000000000000000e+02 8.104406940000000503e+00 8.000000000000000000e+00
4.620000000000000000e+02 8.245648530000000420e+00 8.000000000000000000e+00
4.630000000000000000e+02 8.113471380000000011e+00 8.000000000000000000e+00
4.640000000000000000e+02 8.286267150000000470e+00 8.000000000000000000e+00
4.650000000000000000e+02 8.164637459999999791e+00 8.000000000000000000e+00
4.660000000000000000e+02 8.083089629999999914e+00 8.000000000000000000e+00
4.670000000000000000e+02 8.060775659999999121e+00 8.000000000000000000e+00
4.680000000000000000e+02 8.058035159999999308e+00 8.000000000000000000e+00
4.690000000000000000e+02 8.103524940000001564e+00 8.000000000000000000e+00
4.700000000000000000e+02 7.959571199999999180e+00 8.000000000000000000e+00
4.710000000000000000e+02 8.134910279999999716e+00 8.000000000000000000e+00
4.720000000000000000e+02 8.046637199999999268e+00 8.000000000000000000e+00
4.730000000000000000e+02 8.219089620000000096e+00 8.000000000000000000e+00
4.740000000000000000e+02 8.033936400000001754e+00 8.000000000000000000e+00
4.750000000000000000e+02 8.310507659999998964e+00 8.000000000000000000e+00
4.760000000000000000e+02 8.134238070000000320e+00 8.000000000000000000e+00
4.770000000000000000e+02 8.222107949999999832e+00 8.000000000000000000e+00
4.780000000000000000e+02 8.312132430000000127e+00 0.000000000000000000e+00
4.790000000000000000e+02 8.154813239999999297e+00 8.000000000000000000e+00
4.800000000000000000e+02 8.016910649999999805e+00 8.000000000000000000e+00
4.810000000000000000e+02 8.199780750000000396e+00 8.000000000000000000e+00
4.820000000000000000e+02 8.138409300000001068e+00 8.000000000000000000e+00
4.830000000000000000e+02 8.227168109999999146e+00 8.000000000000000000e+00
4.840000000000000000e+02 8.094458609999998444e+00 8.000000000000000000e+00
4.850000000000000000e+02 8.113744170000000366e+00 8.000000000000000000e+00
4.860000000000000000e+02 8.204862330000000981e+00 8.000000000000000000e+00
4.870000000000000000e+02 8.180357219999999430e+00 8.000000000000000000e+00
4.880000000000000000e+02 8.068546079999999066e+00 8.000000000000000000e+00
4.890000000000000000e+02 8.088191999999999382e+00 8.000000000000000000e+00
4.900000000000000000e+02 8.269008930000000035e+00 8.000000000000000000e+00
4.910000000000000000e+02 8.883630629999998973e+00 9.000000000000000000e+00
4.920000000000000000e+02 8.216418420000000111e+00 8.000000000000000000e+00
4.930000000000000000e+02 8.228022389999999575e+00 8.000000000000000000e+00
4.940000000000000000e+02 8.166608100000001258e+00 8.000000000000000000e+00
4.950000000000000000e+02 8.295499170000001143e+00 8.000000000000000000e+00
4.960000000000000000e+02 8.322704460000000637e+00 8.000000000000000000e+00
4.970000000000000000e+02 8.187992189999999226e+00 8.000000000000000000e+00
4.980000000000000000e+02 8.133730919999999642e+00 8.000000000000000000e+00
4.990000000000000000e+02 8.092637279999999933e+00 8.000000000000000000e+00
5.000000000000000000e+02 8.059502430000000217e+00 8.000000000000000000e+00
5.010000000000000000e+02 9.138377430000000246e+00 9.000000000000000000e+00
5.020000000000000000e+02 9.019877580000001061e+00 9.000000000000000000e+00
5.030000000000000000e+02 9.017877330000001024e+00 9.000000000000000000e+00
5.040000000000000000e+02 8.975800890000000365e+00 9.000000000000000000e+00
5.050000000000000000e+02 8.107745310000000316e+00 8.000000000000000000e+00
5.060000000000000000e+02 8.255759400000000525e+00 8.000000000000000000e+00
5.070000000000000000e+02 8.074594709999999509e+00 8.000000000000000000e+00
5.080000000000000000e+02 8.026083449999999786e+00 8.000000000000000000e+00
5.090000000000000000e+02 8.035482420000001014e+00 8.000000000000000000e+00
5.100000000000000000e+02 8.131273289999999321e+00 8.000000000000000000e+00
5.110000000000000000e+02 8.051538600000000656e+00 8.000000000000000000e+00
5.120000000000000000e+02 8.271951029999998539e+00 9.000000000000000000e+00
5.130000000000000000e+02 8.416470509999999905e+00 8.000000000000000000e+00
5.140000000000000000e+02 9.062284140000000932e+00 9.000000000000000000e+00
5.150000000000000000e+02 9.024953490000001466e+00 9.000000000000000000e+00
5.160000000000000000e+02 9.139135950000000008e+00 9.000000000000000000e+00
5.170000000000000000e+02 9.070522019999998520e+00 9.000000000000000000e+00
5.180000000000000000e+02 9.066455369999999903e+00 9.000000000000000000e+00
5.190000000000000000e+02 9.044560350000001137e+00 9.000000000000000000e+00
5.200000000000000000e+02 8.913173219999999120e+00 1.000000000000000000e+01
5.210000000000000000e+02 9.055606140000000082e+00 9.000000000000000000e+00
5.220000000000000000e+02 9.169767809999999741e+00 9.000000000000000000e+00
5.230000000000000000e+02 9.028636469999998582e+00 9.000000000000000000e+00
5.240000000000000000e+02 8.864731890000001613e+00 9.000000000000000000e+00
5.250000000000000000e+02 8.885131919999999184e+00 9.000000000000000000e+00
5.260000000000000000e+02 9.067180499999999199e+00 9.000000000000000000e+00
5.270000000000000000e+02 9.115967069999999950e+00 9.000000000000000000e+00
5.280000000000000000e+02 9.045381240000001100e+00 9.000000000000000000e+00
5.290000000000000000e+02 8.896566419999999198e+00 7.000000000000000000e+00
5.300000000000000000e+02 9.036425789999999125e+00 9.000000000000000000e+00
5.310000000000000000e+02 9.170357490000000666e+00 9.000000000000000000e+00
5.320000000000000000e+02 8.052994529999999429e+00 8.000000000000000000e+00
5.330000000000000000e+02 8.240756579999999332e+00 8.000000000000000000e+00
5.340000000000000000e+02 8.201694690000000065e+00 8.000000000000000000e+00
5.350000000000000000e+02 8.447026770000000795e+00 8.000000000000000000e+00
5.360000000000000000e+02 8.181292140000000046e+00 8.000000000000000000e+00
5.370000000000000000e+02 8.189096580000001069e+00 8.000000000000000000e+00
5.380000000000000000e+02 8.099174160000000455e+00 8.000000000000000000e+00
5.390000000000000000e+02 8.858329829999998850e+00 8.000000000000000000e+00
5.400000000000000000e+02 9.008521199999998785e+00 9.000000000000000000e+00
5.410000000000000000e+02 9.130162229999999823e+00 9.000000000000000000e+00
5.420000000000000000e+02 8.408168999999999116e+00 8.000000000000000000e+00
5.430000000000000000e+02 9.051187319999998593e+00 9.000000000000000000e+00
5.440000000000000000e+02 8.991465840000000043e+00 9.000000000000000000e+00
5.450000000000000000e+02 8.928899910000000162e+00 9.000000000000000000e+00
5.460000000000000000e+02 9.142070490000000049e+00 9.000000000000000000e+00
5.470000000000000000e+02 8.974510019999998534e+00 9.000000000000000000e+00
5.480000000000000000e+02 9.099754649999999501e+00 9.000000000000000000e+00
5.490000000000000000e+02 8.146080809999999062e+00 8.000000000000000000e+00
5.500000000000000000e+02 8.003477789999999814e+00 8.000000000000000000e+00
5.510000000000000000e+02 8.168689620000000318e+00 8.000000000000000000e+00
5.520000000000000000e+02 8.106899849999999574e+00 8.000000000000000000e+00
5.530000000000000000e+02 7.982197020000000087e+00 8.000000000000000000e+00
5.540000000000000000e+02 8.236221839999998906e+00 8.000000000000000000e+00
5.550000000000000000e+02 8.017354799999999670e+00 8.000000000000000000e+00
5.560000000000000000e+02 8.024492700000001477e+00 8.000000000000000000e+00
5.570000000000000000e+02 8.246822220000000314e+00 8.000000000000000000e+00
5.580000000000000000e+02 8.137412010000000251e+00 8.000000000000000000e+00
5.590000000000000000e+02 8.088197669999999562e+00 8.000000000000000000e+00
5.600000000000000000e+02 8.065205190000000357e+00 8.000000000000000000e+00
5.610000000000000000e+02 8.125739999999998631e+00 8.000000000000000000e+00
5.620000000000000000e+02 8.063756820000000047e+00 8.000000000000000000e+00
5.630000000000000000e+02 8.073222570000000431e+00 8.000000000000000000e+00
5.640000000000000000e+02 8.241164189999999223e+00 8.000000000000000000e+00
5.650000000000000000e+02 8.169197399999999831e+00 8.000000000000000000e+00
5.660000000000000000e+02 8.083705139999999290e+00 8.000000000000000000e+00
5.670000000000000000e+02 7.958061090000000171e+00 8.000000000000000000e+00
5.680000000000000000e+02 8.139375089999999702e+00 8.000000000000000000e+00
5.690000000000000000e+02 8.182153350000000103e+00 8.000000000000000000e+00
5.700000000000000000e+02 8.136390780000001044e+00 8.000000000000000000e+00
5.710000000000000000e+02 8.166167099999999124e+00 8.000000000000000000e+00
5.720000000000000000e+02 8.823209220000000741e+00 9.000000000000000000e+00
5.730000000000000000e+02 9.058804649999999015e+00 9.000000000000000000e+00
5.740000000000000000e+02 9.069906509999999145e+00 9.000000000000000000e+00
5.750000000000000000e+02 9.024673139999999094e+00 9.000000000000000000e+00
5.760000000000000000e+02 9.093169259999999809e+00 9.000000000000000000e+00
5.770000000000000000e+02 8.977865399999998886e+00 9.000000000000000000e+00
5.780000000000000000e+02 8.215551539999999875e+00 8.000000000000000000e+00
5.790000000000000000e+02 7.969274460000000282e+00 8.000000000000000000e+00
5.800000000000000000e+02 8.178114419999999996e+00 8.000000000000000000e+00
5.810000000000000000e+02 8.228551589999998583e+00 8.000000000000000000e+00
5.820000000000000000e+02 7.979591970000000423e+00 8.000000000000000000e+00
5.830000000000000000e+02 8.071103250000000173e+00 8.000000000000000000e+00
5.840000000000000000e+02 8.944129529999999662e+00 9.000000000000000000e+00
5.850000000000000000e+02 8.174970720000001023e+00 8.000000000000000000e+00
5.860000000000000000e+02 8.359217369999999647e+00 8.000000000000000000e+00
5.870000000000000000e+02 8.042027490000000611e+00 8.000000000000000000e+00
5.880000000000000000e+02 8.288894250000000241e+00 8.000000000000000000e+00
5.890000000000000000e+02 9.304897770000000179e+00 9.000000000000000000e+00
5.900000000000000000e+02 9.131332139999999598e+00 9.000000000000000000e+00
5.910000000000000000e+02 8.904929670000001352e+00 9.000000000000000000e+00
5.920000000000000000e+02 8.840286000000000755e+00 9.000000000000000000e+00
5.930000000000000000e+02 9.117804149999999552e+00 9.000000000000000000e+00
5.940000000000000000e+02 9.109823940000000064e+00 9.000000000000000000e+00
5.950000000000000000e+02 8.168857830000000320e+00 8.000000000000000000e+00
5.960000000000000000e+02 8.213070600000001775e+00 8.000000000000000000e+00
5.970000000000000000e+02 8.282405879999998888e+00 8.000000000000000000e+00
5.980000000000000000e+02 8.099329140000000038e+00 8.000000000000000000e+00
5.990000000000000000e+02 8.137788749999998572e+00 8.000000000000000000e+00
6.000000000000000000e+02 8.307801810000000842e+00 8.000000000000000000e+00
6.010000000000000000e+02 8.757685439999999488e+00 9.000000000000000000e+00
6.020000000000000000e+02 9.027367649999998633e+00 9.000000000000000000e+00
6.030000000000000000e+02 9.027605160000000240e+00 9.000000000000000000e+00
6.040000000000000000e+02 9.253225170000000332e+00 9.000000000000000000e+00
6.050000000000000000e+02 9.017282610000000531e+00 9.000000000000000000e+00
6.060000000000000000e+02 8.947551059999998557e+00 9.000000000000000000e+00
6.070000000000000000e+02 9.170506169999999457e+00 9.000000000000000000e+00
6.080000000000000000e+02 9.030383459999999474e+00 9.000000000000000000e+00
6.090000000000000000e+02 9.114003359999999887e+00 9.000000000000000000e+00
6.100000000000000000e+02 9.043611569999999489e+00 9.000000000000000000e+00
6.110000000000000000e+02 9.319816170000001065e+00 9.000000000000000000e+00
6.120000000000000000e+02 9.067753800000000197e+00 9.000000000000000000e+00
6.130000000000000000e+02 9.185937389999999425e+00 9.000000000000000000e+00
6.140000000000000000e+02 9.078439230000000748e+00 9.000000000000000000e+00
6.150000000000000000e+02 8.905342320000000811e+00 9.000000000000000000e+00
6.160000000000000000e+02 9.081567809999999241e+00 9.000000000000000000e+00
6.170000000000000000e+02 9.106821990000000255e+00 9.000000000000000000e+00
6.180000000000000000e+02 9.012754169999999121e+00 9.000000000000000000e+00
6.190000000000000000e+02 9.016138529999999207e+00 9.000000000000000000e+00
6.200000000000000000e+02 9.065492100000000164e+00 9.000000000000000000e+00
6.210000000000000000e+02 9.120668130000000318e+00 9.000000000000000000e+00
6.220000000000000000e+02 9.020392920000000814e+00 9.000000000000000000e+00
6.230000000000000000e+02 9.147630239999999802e+00 9.000000000000000000e+00
6.240000000000000000e+02 9.083877390000001384e+00 9.000000000000000000e+00
6.250000000000000000e+02 8.989892730000001109e+00 9.000000000000000000e+00
6.260000000000000000e+02 8.945081460000000817e+00 9.000000000000000000e+00
6.270000000000000000e+02 8.236223100000000130e+00 8.000000000000000000e+00
6.280000000000000000e+02 8.197693560000001156e+00 8.000000000000000000e+00
6.290000000000000000e+02 8.000246519999999251e+00 8.000000000000000000e+00
6.300000000000000000e+02 9.285896339999998972e+00 9.000000000000000000e+00
6.310000000000000000e+02 8.284179329999998842e+00 8.000000000000000000e+00
6.320000000000000000e+02 8.190027089999999177e+00 8.000000000000000000e+00
6.330000000000000000e+02 8.192523149999999532e+00 8.000000000000000000e+00
6.340000000000000000e+02 8.091907109999999292e+00 8.000000000000000000e+00
6.350000000000000000e+02 7.999309709999999463e+00 8.000000000000000000e+00
6.360000000000000000e+02 8.213807069999999655e+00 8.000000000000000000e+00
6.370000000000000000e+02 8.049936510000000212e+00 8.000000000000000000e+00
6.380000000000000000e+02 8.078752709999999837e+00 8.000000000000000000e+00
6.390000000000000000e+02 8.158964940000000610e+00 8.000000000000000000e+00
6.400000000000000000e+02 8.170505910000001037e+00 8.000000000000000000e+00
6.410000000000000000e+02 7.988985269999999694e+00 8.000000000000000000e+00
6.420000000000000000e+02 8.195708429999999822e+00 8.000000000000000000e+00
6.430000000000000000e+02 8.007034140000000022e+00 8.000000000000000000e+00
6.440000000000000000e+02 7.964059319999999609e+00 8.000000000000000000e+00
6.450000000000000000e+02 8.286008849999999981e+00 8.000000000000000000e+00
6.460000000000000000e+02 8.242288109999998724e+00 8.000000000000000000e+00
6.470000000000000000e+02 8.281128869999999864e+00 8.000000000000000000e+00
6.480000000000000000e+02 8.207498879999999275e+00 8.000000000000000000e+00
6.490000000000000000e+02 8.312059980000000792e+00 8.000000000000000000e+00
6.500000000000000000e+02 8.061734519999999904e+00 8.000000000000000000e+00
6.510000000000000000e+02 8.058445920000000484e+00 8.000000000000000000e+00
6.520000000000000000e+02 8.081296019999999913e+00 8.000000000000000000e+00
6.530000000000000000e+02 8.203055490000000560e+00 8.000000000000000000e+00
6.540000000000000000e+02 8.144897669999998868e+00 8.000000000000000000e+00
6.550000000000000000e+02 9.050198850000001016e+00 9.000000000000000000e+00
6.560000000000000000e+02 9.132646320000000983e+00 9.000000000000000000e+00
6.570000000000000000e+02 8.941928309999999769e+00 9.000000000000000000e+00
6.580000000000000000e+02 8.937958679999999489e+00 8.000000000000000000e+00
6.590000000000000000e+02 9.065703779999999767e+00 9.000000000000000000e+00
6.600000000000000000e+02 8.943584579999999562e+00 9.000000000000000000e+00
6.610000000000000000e+02 9.062391240000000181e+00 9.000000000000000000e+00
6.620000000000000000e+02 8.835571709999999968e+00 9.000000000000000000e+00
6.630000000000000000e+02 8.892365579999999881e+00 9.000000000000000000e+00
6.640000000000000000e+02 8.948802869999999743e+00 9.000000000000000000e+00
6.650000000000000000e+02 8.182038689999998837e+00 9.000000000000000000e+00
6.660000000000000000e+02 8.134712459999999368e+00 8.000000000000000000e+00
6.670000000000000000e+02 8.140014539999999243e+00 8.000000000000000000e+00
6.680000000000000000e+02 9.080586900000000128e+00 9.000000000000000000e+00
6.690000000000000000e+02 9.027894330000000522e+00 9.000000000000000000e+00
6.700000000000000000e+02 8.953991549999999577e+00 9.000000000000000000e+00
6.710000000000000000e+02 7.965568800000000671e+00 8.000000000000000000e+00
6.720000000000000000e+02 8.217509579999999758e+00 8.000000000000000000e+00
6.730000000000000000e+02 8.056891079999999761e+00 8.000000000000000000e+00
6.740000000000000000e+02 8.332861949999999851e+00 8.000000000000000000e+00
6.750000000000000000e+02 8.135154720000000950e+00 8.000000000000000000e+00
6.760000000000000000e+02 8.243297999999999348e+00 8.000000000000000000e+00
6.770000000000000000e+02 7.956705330000001020e+00 8.000000000000000000e+00
6.780000000000000000e+02 8.060565869999999578e+00 8.000000000000000000e+00
6.790000000000000000e+02 8.037113490000001192e+00 8.000000000000000000e+00
6.800000000000000000e+02 8.209938870000000222e+00 8.000000000000000000e+00
6.810000000000000000e+02 8.760564540000000733e+00 9.000000000000000000e+00
6.820000000000000000e+02 8.154145440000000633e+00 8.000000000000000000e+00
6.830000000000000000e+02 8.050128029999999768e+00 8.000000000000000000e+00
6.840000000000000000e+02 9.054990000000000094e+00 9.000000000000000000e+00
6.850000000000000000e+02 8.990939790000000542e+00 9.000000000000000000e+00
6.860000000000000000e+02 8.923563810000000984e+00 9.000000000000000000e+00
6.870000000000000000e+02 9.222905789999998660e+00 9.000000000000000000e+00
6.880000000000000000e+02 8.975633310000000975e+00 9.000000000000000000e+00
6.890000000000000000e+02 8.185630950000000183e+00 8.000000000000000000e+00
6.900000000000000000e+02 8.116439310000000518e+00 8.000000000000000000e+00
6.910000000000000000e+02 8.242859519999999662e+00 8.000000000000000000e+00
6.920000000000000000e+02 8.204208389999999795e+00 8.000000000000000000e+00
6.930000000000000000e+02 8.151897599999999855e+00 8.000000000000000000e+00
6.940000000000000000e+02 8.092635389999999873e+00 8.000000000000000000e+00
6.950000000000000000e+02 8.013865230000000395e+00 8.000000000000000000e+00
6.960000000000000000e+02 8.112140820000000474e+00 8.000000000000000000e+00
6.970000000000000000e+02 8.174805029999999917e+00 8.000000000000000000e+00
6.980000000000000000e+02 8.208089819999999648e+00 8.000000000000000000e+00
6.990000000000000000e+02 8.171152289999998430e+00 8.000000000000000000e+00
7.000000000000000000e+02 8.126712719999998669e+00 8.000000000000000000e+00
7.010000000000000000e+02 8.142228360000000720e+00 8.000000000000000000e+00
7.020000000000000000e+02 8.089932060000000646e+00 8.000000000000000000e+00
7.030000000000000000e+02 8.036314649999999560e+00 8.000000000000000000e+00
7.040000000000000000e+02 8.171653140000000093e+00 8.000000000000000000e+00
7.050000000000000000e+02 8.518345919999999794e+00 8.000000000000000000e+00
7.060000000000000000e+02 8.168373989999999196e+00 8.000000000000000000e+00
7.070000000000000000e+02 8.128803689999999804e+00 8.000000000000000000e+00
7.080000000000000000e+02 8.417843279999999595e+00 8.000000000000000000e+00
7.090000000000000000e+02 8.647953300000001065e+00 8.000000000000000000e+00
7.100000000000000000e+02 8.088345089999998905e+00 8.000000000000000000e+00
7.110000000000000000e+02 8.160301170000000326e+00 8.000000000000000000e+00
7.120000000000000000e+02 8.270754029999999091e+00 8.000000000000000000e+00
7.130000000000000000e+02 8.198037539999999623e+00 8.000000000000000000e+00
7.140000000000000000e+02 8.155891170000000301e+00 8.000000000000000000e+00
7.150000000000000000e+02 8.178581250000000580e+00 8.000000000000000000e+00
7.160000000000000000e+02 8.252072639999999737e+00 8.000000000000000000e+00
7.170000000000000000e+02 8.123171489999998940e+00 8.000000000000000000e+00
7.180000000000000000e+02 8.094915990000000505e+00 8.000000000000000000e+00
7.190000000000000000e+02 8.135056439999999611e+00 8.000000000000000000e+00
7.200000000000000000e+02 8.130475709999998912e+00 8.000000000000000000e+00
7.210000000000000000e+02 8.661942449999999738e+00 8.000000000000000000e+00
7.220000000000000000e+02 7.935024509999999864e+00 8.000000000000000000e+00
7.230000000000000000e+02 8.153238240000000303e+00 8.000000000000000000e+00
7.240000000000000000e+02 8.258922630000000709e+00 8.000000000000000000e+00
7.250000000000000000e+02 8.294228459999999359e+00 8.000000000000000000e+00
7.260000000000000000e+02 8.257636169999999609e+00 8.000000000000000000e+00
7.270000000000000000e+02 8.109409140000000349e+00 8.000000000000000000e+00
7.280000000000000000e+02 8.163926189999999750e+00 8.000000000000000000e+00
7.290000000000000000e+02 8.109778320000000207e+00 8.000000000000000000e+00
7.300000000000000000e+02 8.129843819999999610e+00 8.000000000000000000e+00
7.310000000000000000e+02 8.201341890000000134e+00 8.000000000000000000e+00
7.320000000000000000e+02 8.102819339999999926e+00 8.000000000000000000e+00
7.330000000000000000e+02 7.965245609999999310e+00 8.000000000000000000e+00
7.340000000000000000e+02 8.256802679999999839e+00 8.000000000000000000e+00
7.350000000000000000e+02 7.997325210000000517e+00 8.000000000000000000e+00
7.360000000000000000e+02 8.101411919999998545e+00 8.000000000000000000e+00
7.370000000000000000e+02 8.011604789999999809e+00 8.000000000000000000e+00
7.380000000000000000e+02 8.209661040000000298e+00 8.000000000000000000e+00
7.390000000000000000e+02 8.141728769999998505e+00 8.000000000000000000e+00
7.400000000000000000e+02 8.277204600000001022e+00 8.000000000000000000e+00
7.410000000000000000e+02 8.162680050000000520e+00 8.000000000000000000e+00
7.420000000000000000e+02 8.110089540000000596e+00 8.000000000000000000e+00
7.430000000000000000e+02 8.193152519999999939e+00 8.000000000000000000e+00
7.440000000000000000e+02 7.997223149999999947e+00 8.000000000000000000e+00
7.450000000000000000e+02 8.073433620000001198e+00 8.000000000000000000e+00
7.460000000000000000e+02 8.841690270000000851e+00 9.000000000000000000e+00
7.470000000000000000e+02 9.042175170000000151e+00 9.000000000000000000e+00
7.480000000000000000e+02 9.193969889999999978e+00 9.000000000000000000e+00
7.490000000000000000e+02 8.111505779999999888e+00 8.000000000000000000e+00
7.500000000000000000e+02 8.352994230000000186e+00 8.000000000000000000e+00
7.510000000000000000e+02 8.097035939999999599e+00 7.000000000000000000e+00
7.520000000000000000e+02 8.128346940000000131e+00 8.000000000000000000e+00
7.530000000000000000e+02 8.083770030000000162e+00 8.000000000000000000e+00
7.540000000000000000e+02 8.024751630000000802e+00 8.000000000000000000e+00
7.550000000000000000e+02 8.155465289999998646e+00 8.000000000000000000e+00
7.560000000000000000e+02 8.421078959999999114e+00 8.000000000000000000e+00
7.570000000000000000e+02 8.073991799999999941e+00 8.000000000000000000e+00
7.580000000000000000e+02 8.127684809999999871e+00 8.000000000000000000e+00
7.590000000000000000e+02 8.109271800000001917e+00 8.000000000000000000e+00
7.600000000000000000e+02 8.096907420000000855e+00 8.000000000000000000e+00
7.610000000000000000e+02 8.188609589999998661e+00 8.000000000000000000e+00
7.620000000000000000e+02 9.073139669999999768e+00 9.000000000000000000e+00
7.630000000000000000e+02 8.155843919999998803e+00 8.000000000000000000e+00
7.640000000000000000e+02 8.200681649999999934e+00 8.000000000000000000e+00
7.650000000000000000e+02 8.066601900000000214e+00 8.000000000000000000e+00
7.660000000000000000e+02 8.271934019999999776e+00 8.000000000000000000e+00
7.670000000000000000e+02 9.109840950000000603e+00 9.000000000000000000e+00
7.680000000000000000e+02 8.878969889999998699e+00 9.000000000000000000e+00
7.690000000000000000e+02 9.133977510000001132e+00 9.000000000000000000e+00
7.700000000000000000e+02 9.023706719999999848e+00 9.000000000000000000e+00
7.710000000000000000e+02 8.941416120000001300e+00 9.000000000000000000e+00
7.720000000000000000e+02 8.002609649999998354e+00 8.000000000000000000e+00
7.730000000000000000e+02 8.070615629999998930e+00 8.000000000000000000e+00
7.740000000000000000e+02 8.149682520000000707e+00 8.000000000000000000e+00
7.750000000000000000e+02 8.942798340000001289e+00 9.000000000000000000e+00
7.760000000000000000e+02 8.889969060000000312e+00 9.000000000000000000e+00
7.770000000000000000e+02 9.152350829999999604e+00 9.000000000000000000e+00
7.780000000000000000e+02 8.897899499999999406e+00 9.000000000000000000e+00
7.790000000000000000e+02 9.154653479999998567e+00 9.000000000000000000e+00
7.800000000000000000e+02 9.157637159999998389e+00 9.000000000000000000e+00
7.810000000000000000e+02 9.013234859999998960e+00 9.000000000000000000e+00
7.820000000000000000e+02 8.950188239999999240e+00 9.000000000000000000e+00
7.830000000000000000e+02 9.200721600000001388e+00 9.000000000000000000e+00
7.840000000000000000e+02 9.161904149999999802e+00 9.000000000000000000e+00
7.850000000000000000e+02 9.068512950000000572e+00 9.000000000000000000e+00
7.860000000000000000e+02 9.073840860000000674e+00 9.000000000000000000e+00
7.870000000000000000e+02 9.128248290000000154e+00 9.000000000000000000e+00
7.880000000000000000e+02 9.065379329999998959e+00 9.000000000000000000e+00
7.890000000000000000e+02 9.139662630000000121e+00 9.000000000000000000e+00
7.900000000000000000e+02 9.134527499999999023e+00 9.000000000000000000e+00
7.910000000000000000e+02 8.947456560000000891e+00 9.000000000000000000e+00
7.920000000000000000e+02 8.992103399999999525e+00 9.000000000000000000e+00
7.930000000000000000e+02 8.900674650000000909e+00 9.000000000000000000e+00
7.940000000000000000e+02 8.207596530000000001e+00 8.000000000000000000e+00
7.950000000000000000e+02 8.139448169999999649e+00 8.000000000000000000e+00
7.960000000000000000e+02 7.996213889999999935e+00 8.000000000000000000e+00
7.970000000000000000e+02 8.034941250000001034e+00 8.000000000000000000e+00
7.980000000000000000e+02 8.242496640000000596e+00 8.000000000000000000e+00
7.990000000000000000e+02 8.218279439999999880e+00 8.000000000000000000e+00
8.000000000000000000e+02 8.153781299999998566e+00 8.000000000000000000e+00
8.010000000000000000e+02 8.373770999999999631e+00 8.000000000000000000e+00
8.020000000000000000e+02 8.101999079999998798e+00 8.000000000000000000e+00
8.030000000000000000e+02 8.112707820000000680e+00 8.000000000000000000e+00
8.040000000000000000e+02 8.053566569999999203e+00 8.000000000000000000e+00
8.050000000000000000e+02 8.066860200000000702e+00 8.000000000000000000e+00
8.060000000000000000e+02 8.191002329999999887e+00 8.000000000000000000e+00
8.070000000000000000e+02 8.101223550000000273e+00 8.000000000000000000e+00
8.080000000000000000e+02 8.132698979999998912e+00 8.000000000000000000e+00
8.090000000000000000e+02 7.938587790000000588e+00 8.000000000000000000e+00
8.100000000000000000e+02 8.109778949999999043e+00 8.000000000000000000e+00
8.110000000000000000e+02 8.146552049999998601e+00 8.000000000000000000e+00
8.120000000000000000e+02 8.153216190000000196e+00 8.000000000000000000e+00
8.130000000000000000e+02 8.103732839999999271e+00 8.000000000000000000e+00
8.140000000000000000e+02 8.183761739999999563e+00 8.000000000000000000e+00
8.150000000000000000e+02 9.272571209999998842e+00 9.000000000000000000e+00
8.160000000000000000e+02 9.037627199999999306e+00 9.000000000000000000e+00
8.170000000000000000e+02 8.485897139999998728e+00 8.000000000000000000e+00
8.180000000000000000e+02 8.072447670000000741e+00 8.000000000000000000e+00
8.190000000000000000e+02 7.916061509999999579e+00 8.000000000000000000e+00
8.200000000000000000e+02 8.271546569999999932e+00 8.000000000000000000e+00
8.210000000000000000e+02 8.082069029999999543e+00 8.000000000000000000e+00
8.220000000000000000e+02 8.091752129999999710e+00 8.000000000000000000e+00
8.230000000000000000e+02 8.275371299999999763e+00 8.000000000000000000e+00
8.240000000000000000e+02 8.080926840000000055e+00 8.000000000000000000e+00
8.250000000000000000e+02 8.150849280000000974e+00 8.000000000000000000e+00
8.260000000000000000e+02 8.293784940000000105e+00 8.000000000000000000e+00
8.270000000000000000e+02 7.960276800000000819e+00 8.000000000000000000e+00
8.280000000000000000e+02 8.153010179999998996e+00 8.000000000000000000e+00
8.290000000000000000e+02 8.085375270000000114e+00 8.000000000000000000e+00
8.300000000000000000e+02 8.119669319999999857e+00 8.000000000000000000e+00
8.310000000000000000e+02 8.054355960000000536e+00 8.000000000000000000e+00
8.320000000000000000e+02 8.058236130000000941e+00 8.000000000000000000e+00
8.330000000000000000e+02 8.031192749999998881e+00 8.000000000000000000e+00
8.340000000000000000e+02 8.115717959999999565e+00 8.000000000000000000e+00
8.350000000000000000e+02 8.305105409999999466e+00 8.000000000000000000e+00
8.360000000000000000e+02 8.184600900000001289e+00 8.000000000000000000e+00
8.370000000000000000e+02 8.216135550000000620e+00 8.000000000000000000e+00
8.380000000000000000e+02 8.075445839999998654e+00 8.000000000000000000e+00
8.390000000000000000e+02 8.150100209999999734e+00 8.000000000000000000e+00
8.400000000000000000e+02 8.225833139999998878e+00 8.000000000000000000e+00
8.410000000000000000e+02 8.087927399999999878e+00 8.000000000000000000e+00
8.420000000000000000e+02 8.228663729999999177e+00 8.000000000000000000e+00
8.430000000000000000e+02 8.076176639999999907e+00 8.000000000000000000e+00
8.440000000000000000e+02 8.187095069999999808e+00 8.000000000000000000e+00
8.450000000000000000e+02 8.056089090000000397e+00 8.000000000000000000e+00
8.460000000000000000e+02 8.014299929999999961e+00 8.000000000000000000e+00
8.470000000000000000e+02 8.119012229999999164e+00 8.000000000000000000e+00
8.480000000000000000e+02 8.224849080000000257e+00 8.000000000000000000e+00
8.490000000000000000e+02 8.148304709999999673e+00 8.000000000000000000e+00
8.500000000000000000e+02 8.060405219999999815e+00 8.000000000000000000e+00
8.510000000000000000e+02 8.134474320000000702e+00 8.000000000000000000e+00
8.520000000000000000e+02 8.242593659999998934e+00 8.000000000000000000e+00
8.530000000000000000e+02 8.120611800000000713e+00 8.000000000000000000e+00
8.540000000000000000e+02 8.267352660000000242e+00 8.000000000000000000e+00
8.550000000000000000e+02 9.095858729999999781e+00 9.000000000000000000e+00
8.560000000000000000e+02 8.930625479999999783e+00 9.000000000000000000e+00
8.570000000000000000e+02 8.072209530000000299e+00 8.000000000000000000e+00
8.580000000000000000e+02 8.099404110000000045e+00 8.000000000000000000e+00
8.590000000000000000e+02 8.150411430000000124e+00 8.000000000000000000e+00
8.600000000000000000e+02 8.034062399999999826e+00 8.000000000000000000e+00
8.610000000000000000e+02 8.101141020000000026e+00 8.000000000000000000e+00
8.620000000000000000e+02 8.158082939999999894e+00 8.000000000000000000e+00
8.630000000000000000e+02 8.252202419999999705e+00 8.000000000000000000e+00
8.640000000000000000e+02 8.673929460000000091e+00 8.000000000000000000e+00
8.650000000000000000e+02 8.077415849999999509e+00 8.000000000000000000e+00
8.660000000000000000e+02 8.401738589999999007e+00 9.000000000000000000e+00
8.670000000000000000e+02 8.154906479999999291e+00 8.000000000000000000e+00
8.680000000000000000e+02 8.162746829999999676e+00 8.000000000000000000e+00
8.690000000000000000e+02 8.492617349999999732e+00 8.000000000000000000e+00
8.700000000000000000e+02 8.139019770000000875e+00 8.000000000000000000e+00
8.710000000000000000e+02 8.651163779999999193e+00 6.000000000000000000e+00
8.720000000000000000e+02 8.863941869999999668e+00 9.000000000000000000e+00
8.730000000000000000e+02 8.887570649999998906e+00 9.000000000000000000e+00
8.740000000000000000e+02 9.308662649999998706e+00 9.000000000000000000e+00
8.750000000000000000e+02 8.989561979999999508e+00 9.000000000000000000e+00
8.760000000000000000e+02 8.936403840000000542e+00 9.000000000000000000e+00
8.770000000000000000e+02 8.926782479999999964e+00 9.000000000000000000e+00
8.780000000000000000e+02 9.044114940000000047e+00 9.000000000000000000e+00
8.790000000000000000e+02 8.869594230000000579e+00 8.000000000000000000e+00
8.800000000000000000e+02 9.137593709999999092e+00 9.000000000000000000e+00
8.810000000000000000e+02 9.118204829999999816e+00 9.000000000000000000e+00
8.820000000000000000e+02 9.181685519999998490e+00 9.000000000000000000e+00
8.830000000000000000e+02 8.093902319999999762e+00 8.000000000000000000e+00
8.840000000000000000e+02 8.175482909999999492e+00 8.000000000000000000e+00
8.850000000000000000e+02 8.083356119999999478e+00 8.000000000000000000e+00
8.860000000000000000e+02 8.143679880000000537e+00 8.000000000000000000e+00
8.870000000000000000e+02 8.113275450000001499e+00 8.000000000000000000e+00
8.880000000000000000e+02 8.029046970000001338e+00 8.000000000000000000e+00
8.890000000000000000e+02 8.197958159999998884e+00 8.000000000000000000e+00
8.900000000000000000e+02 8.177140440000000510e+00 8.000000000000000000e+00
8.910000000000000000e+02 8.103101580000000581e+00 8.000000000000000000e+00
8.920000000000000000e+02 8.012728079999998698e+00 8.000000000000000000e+00
8.930000000000000000e+02 8.210194650000000038e+00 8.000000000000000000e+00
8.940000000000000000e+02 8.182869659999999712e+00 8.000000000000000000e+00
8.950000000000000000e+02 8.052754500000000704e+00 8.000000000000000000e+00
8.960000000000000000e+02 8.230033349999999359e+00 8.000000000000000000e+00
8.970000000000000000e+02 8.210377349999999907e+00 8.000000000000000000e+00
8.980000000000000000e+02 8.113424130000000289e+00 8.000000000000000000e+00
8.990000000000000000e+02 8.143674839999999193e+00 8.000000000000000000e+00
9.000000000000000000e+02 8.081072369999999339e+00 8.000000000000000000e+00
9.010000000000000000e+02 8.220878190000000529e+00 8.000000000000000000e+00
9.020000000000000000e+02 8.046895499999999757e+00 8.000000000000000000e+00
9.030000000000000000e+02 8.017950149999998999e+00 8.000000000000000000e+00
9.040000000000000000e+02 8.217685980000000612e+00 8.000000000000000000e+00
9.050000000000000000e+02 8.154456660000001023e+00 8.000000000000000000e+00
9.060000000000000000e+02 9.153743129999998729e+00 9.000000000000000000e+00
9.070000000000000000e+02 9.109874339999999293e+00 9.000000000000000000e+00
9.080000000000000000e+02 9.051734160000000529e+00 9.000000000000000000e+00
9.090000000000000000e+02 9.000891270000000333e+00 9.000000000000000000e+00
9.100000000000000000e+02 8.991169740000000132e+00 9.000000000000000000e+00
9.110000000000000000e+02 9.159278940000000091e+00 9.000000000000000000e+00
9.120000000000000000e+02 9.085177709999999962e+00 9.000000000000000000e+00
9.130000000000000000e+02 8.069503049999999789e+00 8.000000000000000000e+00
9.140000000000000000e+02 8.196027839999999287e+00 8.000000000000000000e+00
9.150000000000000000e+02 8.279763029999999802e+00 7.000000000000000000e+00
9.160000000000000000e+02 7.901322029999999330e+00 8.000000000000000000e+00
9.170000000000000000e+02 8.427246659999999778e+00 8.000000000000000000e+00
9.180000000000000000e+02 8.987286420000000220e+00 9.000000000000000000e+00
9.190000000000000000e+02 8.978344200000000441e+00 9.000000000000000000e+00
9.200000000000000000e+02 9.076757129999998952e+00 9.000000000000000000e+00
9.210000000000000000e+02 9.087374519999999123e+00 9.000000000000000000e+00
9.220000000000000000e+02 8.105213340000000599e+00 8.000000000000000000e+00
9.230000000000000000e+02 9.028477710000000656e+00 9.000000000000000000e+00
9.240000000000000000e+02 9.096882479999999660e+00 9.000000000000000000e+00
9.250000000000000000e+02 8.219345400000001689e+00 8.000000000000000000e+00
9.260000000000000000e+02 8.133262200000000774e+00 8.000000000000000000e+00
9.270000000000000000e+02 8.261617140000000248e+00 8.000000000000000000e+00
9.280000000000000000e+02 8.087105250000000467e+00 8.000000000000000000e+00
9.290000000000000000e+02 8.237671470000000440e+00 8.000000000000000000e+00
9.300000000000000000e+02 8.126220059999999634e+00 8.000000000000000000e+00
9.310000000000000000e+02 8.106141959999998647e+00 8.000000000000000000e+00
9.320000000000000000e+02 8.135346869999999342e+00 8.000000000000000000e+00
9.330000000000000000e+02 8.138499389999999778e+00 8.000000000000000000e+00
9.340000000000000000e+02 8.213071230000000611e+00 8.000000000000000000e+00
9.350000000000000000e+02 7.956341189999999841e+00 8.000000000000000000e+00
9.360000000000000000e+02 7.915260149999999939e+00 8.000000000000000000e+00
9.370000000000000000e+02 8.047442339999999916e+00 8.000000000000000000e+00
9.380000000000000000e+02 8.128910789999999054e+00 8.000000000000000000e+00
9.390000000000000000e+02 8.034851160000000547e+00 8.000000000000000000e+00
9.400000000000000000e+02 8.096381369999999578e+00 8.000000000000000000e+00
9.410000000000000000e+02 8.064313739999999342e+00 8.000000000000000000e+00
9.420000000000000000e+02 8.159743620000000419e+00 8.000000000000000000e+00
9.430000000000000000e+02 7.904947680000000254e+00 8.000000000000000000e+00
9.440000000000000000e+02 8.124147360000000262e+00 8.000000000000000000e+00
9.450000000000000000e+02 8.119785240000000570e+00 8.000000000000000000e+00
9.460000000000000000e+02 8.061520319999999629e+00 8.000000000000000000e+00
9.470000000000000000e+02 8.055229139999999788e+00 8.000000000000000000e+00
9.480000000000000000e+02 8.093757419999999314e+00 8.000000000000000000e+00
9.490000000000000000e+02 8.140171410000000662e+00 8.000000000000000000e+00
9.500000000000000000e+02 8.069462099999999083e+00 8.000000000000000000e+00
9.510000000000000000e+02 8.345504160000000837e+00 8.000000000000000000e+00
9.520000000000000000e+02 8.386880040000001202e+00 8.000000000000000000e+00
9.530000000000000000e+02 8.153814060000000197e+00 8.000000000000000000e+00
9.540000000000000000e+02 8.027355419999999242e+00 8.000000000000000000e+00
9.550000000000000000e+02 8.149085910000000155e+00 8.000000000000000000e+00
9.560000000000000000e+02 8.115188129999999944e+00 8.000000000000000000e+00
9.570000000000000000e+02 8.076706470000001303e+00 8.000000000000000000e+00
9.580000000000000000e+02 8.134490699999998853e+00 8.000000000000000000e+00
9.590000000000000000e+02 8.098057170000000582e+00 8.000000000000000000e+00
9.600000000000000000e+02 8.328966660000000743e+00 8.000000000000000000e+00
9.610000000000000000e+02 8.233223670000000993e+00 8.000000000000000000e+00
9.620000000000000000e+02 9.051476490000000652e+00 8.000000000000000000e+00
9.630000000000000000e+02 8.887169340000001583e+00 9.000000000000000000e+00
9.640000000000000000e+02 9.062091990000000763e+00 0.000000000000000000e+00
9.650000000000000000e+02 9.064196189999998765e+00 9.000000000000000000e+00
9.660000000000000000e+02 9.047317859999999712e+00 9.000000000000000000e+00
9.670000000000000000e+02 8.952521129999999161e+00 9.000000000000000000e+00
9.680000000000000000e+02 9.014172300000000249e+00 9.000000000000000000e+00
9.690000000000000000e+02 8.973752759999999995e+00 9.000000000000000000e+00
9.700000000000000000e+02 9.132999749999999750e+00 9.000000000000000000e+00
9.710000000000000000e+02 9.111446819999999391e+00 9.000000000000000000e+00
9.720000000000000000e+02 9.111255930000000447e+00 9.000000000000000000e+00
9.730000000000000000e+02 8.933682870000000165e+00 9.000000000000000000e+00
9.740000000000000000e+02 8.371496070000000955e+00 8.000000000000000000e+00
9.750000000000000000e+02 8.200879470000000282e+00 8.000000000000000000e+00
9.760000000000000000e+02 8.126580420000001581e+00 8.000000000000000000e+00
9.770000000000000000e+02 8.111889449999999613e+00 8.000000000000000000e+00
9.780000000000000000e+02 8.093620709999999718e+00 8.000000000000000000e+00
9.790000000000000000e+02 8.196510420000000963e+00 8.000000000000000000e+00
9.800000000000000000e+02 8.477176049999998853e+00 8.000000000000000000e+00
9.810000000000000000e+02 9.151814070000000356e+00 9.000000000000000000e+00
9.820000000000000000e+02 8.138755799999998430e+00 8.000000000000000000e+00
9.830000000000000000e+02 8.208688320000000260e+00 8.000000000000000000e+00
9.840000000000000000e+02 8.025817589999999058e+00 8.000000000000000000e+00
9.850000000000000000e+02 8.136340380000000039e+00 8.000000000000000000e+00
9.860000000000000000e+02 8.068960620000000361e+00 8.000000000000000000e+00
9.870000000000000000e+02 8.316434069999999679e+00 8.000000000000000000e+00
9.880000000000000000e+02 8.212570380000000725e+00 8.000000000000000000e+00
9.890000000000000000e+02 8.100651510000000499e+00 8.000000000000000000e+00
9.900000000000000000e+02 8.083288709999999710e+00 8.000000000000000000e+00
9.910000000000000000e+02 8.209333440000001758e+00 8.000000000000000000e+00
9.920000000000000000e+02 8.160283530000000951e+00 8.000000000000000000e+00
9.930000000000000000e+02 8.323339499999999447e+00 8.000000000000000000e+00
9.940000000000000000e+02 7.935098219999999536e+00 8.000000000000000000e+00
9.950000000000000000e+02 8.216818470000001540e+00 8.000000000000000000e+00
9.960000000000000000e+02 8.155273770000000866e+00 8.000000000000000000e+00
9.970000000000000000e+02 8.104465530000000584e+00 8.000000000000000000e+00
9.980000000000000000e+02 8.163598590000001209e+00 8.000000000000000000e+00
9.990000000000000000e+02 8.042652450000000286e+00 8.000000000000000000e+00
1.000000000000000000e+03 8.866337760000000401e+00 9.000000000000000000e+00
1.001000000000000000e+03 8.774411310000001407e+00 8.000000000000000000e+00
1.002000000000000000e+03 9.189719910000000880e+00 9.000000000000000000e+00
1.003000000000000000e+03 9.119018790000000152e+00 9.000000000000000000e+00
1.004000000000000000e+03 8.859918060000000040e+00 9.000000000000000000e+00
1.005000000000000000e+03 8.596127609999999919e+00 8.000000000000000000e+00
1.006000000000000000e+03 8.189403389999998950e+00 8.000000000000000000e+00
1.007000000000000000e+03 8.157300479999999965e+00 8.000000000000000000e+00
1.008000000000000000e+03 8.054543069999999361e+00 8.000000000000000000e+00
1.009000000000000000e+03 7.978698630000000236e+00 8.000000000000000000e+00
1.010000000000000000e+03 8.113788899999999416e+00 8.000000000000000000e+00
1.011000000000000000e+03 8.194433940000001471e+00 8.000000000000000000e+00
1.012000000000000000e+03 8.221454639999999259e+00 8.000000000000000000e+00
1.013000000000000000e+03 8.404071480000000705e+00 8.000000000000000000e+00
1.014000000000000000e+03 8.037422190000000910e+00 8.000000000000000000e+00
1.015000000000000000e+03 7.970741099999998802e+00 8.000000000000000000e+00
1.016000000000000000e+03 8.085271320000000372e+00 8.000000000000000000e+00
1.017000000000000000e+03 8.220234330000000256e+00 8.000000000000000000e+00
1.018000000000000000e+03 8.198503740000001372e+00 8.000000000000000000e+00
1.019000000000000000e+03 7.929227879999999118e+00 8.000000000000000000e+00
1.020000000000000000e+03 8.160987869999999589e+00 8.000000000000000000e+00
1.021000000000000000e+03 7.910538930000000413e+00 8.000000000000000000e+00
1.022000000000000000e+03 9.005536890000000128e+00 9.000000000000000000e+00
1.023000000000000000e+03 9.031841280000000083e+00 9.000000000000000000e+00
1.024000000000000000e+03 9.091876499999999695e+00 9.000000000000000000e+00
1.025000000000000000e+03 9.006017579999999967e+00 9.000000000000000000e+00
1.026000000000000000e+03 9.047777130000000056e+00 9.000000000000000000e+00
1.027000000000000000e+03 8.735813730000000277e+00 8.000000000000000000e+00
1.028000000000000000e+03 9.003397409999999823e+00 9.000000000000000000e+00
1.029000000000000000e+03 9.018469530000000844e+00 9.000000000000000000e+00
1.030000000000000000e+03 9.009008820000000028e+00 9.000000000000000000e+00
1.031000000000000000e+03 9.028725299999999621e+00 9.000000000000000000e+00
1.032000000000000000e+03 9.094095990000001350e+00 9.000000000000000000e+00
1.033000000000000000e+03 9.155233080000000356e+00 9.000000000000000000e+00
1.034000000000000000e+03 8.786268540000000016e+00 9.000000000000000000e+00
1.035000000000000000e+03 8.998034220000000971e+00 9.000000000000000000e+00
1.036000000000000000e+03 8.945608140000000930e+00 9.000000000000000000e+00
1.037000000000000000e+03 9.106891290000000083e+00 9.000000000000000000e+00
1.038000000000000000e+03 9.181233179999999550e+00 9.000000000000000000e+00
1.039000000000000000e+03 9.079730729999999639e+00 9.000000000000000000e+00
1.040000000000000000e+03 9.028854450000000753e+00 9.000000000000000000e+00
1.041000000000000000e+03 9.089573220000000120e+00 9.000000000000000000e+00
1.042000000000000000e+03 9.078398910000000654e+00 9.000000000000000000e+00
1.043000000000000000e+03 9.149794290000000885e+00 9.000000000000000000e+00
1.044000000000000000e+03 9.144583559999999167e+00 9.000000000000000000e+00
1.045000000000000000e+03 9.098408969999999485e+00 9.000000000000000000e+00
1.046000000000000000e+03 8.955133740000000842e+00 9.000000000000000000e+00
1.047000000000000000e+03 9.098182170000001179e+00 9.000000000000000000e+00
1.048000000000000000e+03 8.389512180000000541e+00 8.000000000000000000e+00
1.049000000000000000e+03 8.052597000000000449e+00 8.000000000000000000e+00
1.050000000000000000e+03 7.997623830000000211e+00 8.000000000000000000e+00
1.051000000000000000e+03 8.094382379999998989e+00 8.000000000000000000e+00
1.052000000000000000e+03 8.261091089999998971e+00 8.000000000000000000e+00
1.053000000000000000e+03 9.087966090000000108e+00 9.000000000000000000e+00
1.054000000000000000e+03 8.105608350000000684e+00 8.000000000000000000e+00
1.055000000000000000e+03 8.201845890000001305e+00 8.000000000000000000e+00
1.056000000000000000e+03 9.101060640000000035e+00 9.000000000000000000e+00
1.057000000000000000e+03 9.186728669999999042e+00 9.000000000000000000e+00
1.058000000000000000e+03 9.029858040000000585e+00 9.000000000000000000e+00
1.059000000000000000e+03 9.117707129999999438e+00 9.000000000000000000e+00
1.060000000000000000e+03 9.071308260000000345e+00 9.000000000000000000e+00
1.061000000000000000e+03 9.073766519999999502e+00 9.000000000000000000e+00
1.062000000000000000e+03 8.468987309999999269e+00 8.000000000000000000e+00
1.063000000000000000e+03 8.333987130000000576e+00 8.000000000000000000e+00
1.064000000000000000e+03 8.027997390000001232e+00 8.000000000000000000e+00
1.065000000000000000e+03 8.092843289999999357e+00 8.000000000000000000e+00
1.066000000000000000e+03 8.240901479999999779e+00 8.000000000000000000e+00
1.067000000000000000e+03 8.290837800000000257e+00 8.000000000000000000e+00
1.068000000000000000e+03 8.122001579999999166e+00 8.000000000000000000e+00
1.069000000000000000e+03 8.236726469999998912e+00 8.000000000000000000e+00
1.070000000000000000e+03 8.038898279999999730e+00 8.000000000000000000e+00
1.071000000000000000e+03 8.188566749999999672e+00 8.000000000000000000e+00
1.072000000000000000e+03 8.163373679999999410e+00 8.000000000000000000e+00
1.073000000000000000e+03 8.104697369999998458e+00 8.000000000000000000e+00
1.074000000000000000e+03 8.016916949999998820e+00 8.000000000000000000e+00
1.075000000000000000e+03 8.121895109999998752e+00 8.000000000000000000e+00
1.076000000000000000e+03 8.147919780000000500e+00 8.000000000000000000e+00
1.077000000000000000e+03 8.143005150000000469e+00 8.000000000000000000e+00
1.078000000000000000e+03 8.090109719999999172e+00 8.000000000000000000e+00
1.079000000000000000e+03 9.065580929999999427e+00 9.000000000000000000e+00
1.080000000000000000e+03 9.142132229999999637e+00 9.000000000000000000e+00
1.081000000000000000e+03 7.940560950000000062e+00 8.000000000000000000e+00
1.082000000000000000e+03 8.031517199999999690e+00 8.000000000000000000e+00
1.083000000000000000e+03 7.933363199999999615e+00 8.000000000000000000e+00
1.084000000000000000e+03 8.059053869999999620e+00 8.000000000000000000e+00
1.085000000000000000e+03 8.096252850000000834e+00 8.000000000000000000e+00
1.086000000000000000e+03 8.204616630000000299e+00 8.000000000000000000e+00
1.087000000000000000e+03 8.153561429999999888e+00 8.000000000000000000e+00
1.088000000000000000e+03 8.012282040000000549e+00 8.000000000000000000e+00
1.089000000000000000e+03 8.133398279999999758e+00 8.000000000000000000e+00
1.090000000000000000e+03 8.070308819999999272e+00 8.000000000000000000e+00
1.091000000000000000e+03 8.113804019999999895e+00 8.000000000000000000e+00
1.092000000000000000e+03 8.094513420000000181e+00 8.000000000000000000e+00
1.093000000000000000e+03 8.082460260000001284e+00 8.000000000000000000e+00
1.094000000000000000e+03 8.063587350000000598e+00 8.000000000000000000e+00
1.095000000000000000e+03 8.206957709999999295e+00 8.000000000000000000e+00
1.096000000000000000e+03 8.829778859999999341e+00 8.000000000000000000e+00
1.097000000000000000e+03 9.025216199999999134e+00 9.000000000000000000e+00
1.098000000000000000e+03 9.159304769999998541e+00 9.000000000000000000e+00
1.099000000000000000e+03 9.187602480000000682e+00 9.000000000000000000e+00
1.100000000000000000e+03 9.019988460000000430e+00 9.000000000000000000e+00
1.101000000000000000e+03 7.946928990000000859e+00 8.000000000000000000e+00
1.102000000000000000e+03 8.036871570000000631e+00 8.000000000000000000e+00
1.103000000000000000e+03 7.982731890000000163e+00 8.000000000000000000e+00
1.104000000000000000e+03 8.121374099999998819e+00 8.000000000000000000e+00
1.105000000000000000e+03 8.143848720000001151e+00 8.000000000000000000e+00
1.106000000000000000e+03 8.387778420000000068e+00 8.000000000000000000e+00
1.107000000000000000e+03 8.044204770000000337e+00 8.000000000000000000e+00
1.108000000000000000e+03 8.158618440000001470e+00 8.000000000000000000e+00
1.109000000000000000e+03 8.146369980000001121e+00 8.000000000000000000e+00
1.110000000000000000e+03 8.211353850000000065e+00 8.000000000000000000e+00
1.111000000000000000e+03 8.126589870000000104e+00 8.000000000000000000e+00
1.112000000000000000e+03 8.137659600000000992e+00 8.000000000000000000e+00
1.113000000000000000e+03 8.068566870000001501e+00 8.000000000000000000e+00
1.114000000000000000e+03 8.290880009999998634e+00 8.000000000000000000e+00
1.115000000000000000e+03 8.135299619999999621e+00 8.000000000000000000e+00
1.116000000000000000e+03 8.031054150000001002e+00 8.000000000000000000e+00
1.117000000000000000e+03 8.180905949999999649e+00 8.000000000000000000e+00
1.118000000000000000e+03 7.981299270000000945e+00 8.000000000000000000e+00
1.119000000000000000e+03 8.146659150000001404e+00 8.000000000000000000e+00
1.120000000000000000e+03 8.161888140000000291e+00 8.000000000000000000e+00
1.121000000000000000e+03 7.971236280000000285e+00 8.000000000000000000e+00
1.122000000000000000e+03 8.016866549999999592e+00 8.000000000000000000e+00
1.123000000000000000e+03 8.187461100000000158e+00 8.000000000000000000e+00
1.124000000000000000e+03 8.054304300000000083e+00 8.000000000000000000e+00
1.125000000000000000e+03 8.224891290000000410e+00 8.000000000000000000e+00
1.126000000000000000e+03 8.063081459999999367e+00 8.000000000000000000e+00
1.127000000000000000e+03 8.041034610000000526e+00 8.000000000000000000e+00
1.128000000000000000e+03 8.339704380000000583e+00 8.000000000000000000e+00
1.129000000000000000e+03 8.146405889999998706e+00 8.000000000000000000e+00
1.130000000000000000e+03 7.968322530000000903e+00 8.000000000000000000e+00
1.131000000000000000e+03 8.383262580000000241e+00 7.000000000000000000e+00
1.132000000000000000e+03 8.134256969999999143e+00 8.000000000000000000e+00
1.133000000000000000e+03 8.004761730000000242e+00 8.000000000000000000e+00
1.134000000000000000e+03 8.097476310000001121e+00 8.000000000000000000e+00
1.135000000000000000e+03 7.985905829999999206e+00 8.000000000000000000e+00
1.136000000000000000e+03 8.118374039999999070e+00 8.000000000000000000e+00
1.137000000000000000e+03 8.212024169999999401e+00 8.000000000000000000e+00
1.138000000000000000e+03 8.195239080000000342e+00 8.000000000000000000e+00
1.139000000000000000e+03 8.284235400000000027e+00 8.000000000000000000e+00
1.140000000000000000e+03 8.061963840000000658e+00 8.000000000000000000e+00
1.141000000000000000e+03 8.124539849999999674e+00 8.000000000000000000e+00
1.142000000000000000e+03 8.138010509999999087e+00 8.000000000000000000e+00
1.143000000000000000e+03 8.159429880000001134e+00 8.000000000000000000e+00
1.144000000000000000e+03 8.009548470000000364e+00 8.000000000000000000e+00
1.145000000000000000e+03 8.174686590000000308e+00 8.000000000000000000e+00
1.146000000000000000e+03 8.132576760000000959e+00 8.000000000000000000e+00
1.147000000000000000e+03 8.059521959999999652e+00 8.000000000000000000e+00
1.148000000000000000e+03 8.241207029999999989e+00 8.000000000000000000e+00
1.149000000000000000e+03 8.183650229999999581e+00 8.000000000000000000e+00
1.150000000000000000e+03 8.114175720000000425e+00 8.000000000000000000e+00
1.151000000000000000e+03 8.043240239999999375e+00 8.000000000000000000e+00
1.152000000000000000e+03 8.072302139999999682e+00 8.000000000000000000e+00
1.153000000000000000e+03 8.845636590000001576e+00 8.000000000000000000e+00
1.154000000000000000e+03 8.271936540000000448e+00 8.000000000000000000e+00
1.155000000000000000e+03 8.161009919999999696e+00 8.000000000000000000e+00
1.156000000000000000e+03 8.099872200000000078e+00 8.000000000000000000e+00
1.157000000000000000e+03 8.127279090000000039e+00 8.000000000000000000e+00
1.158000000000000000e+03 8.179271729999999963e+00 8.000000000000000000e+00
1.159000000000000000e+03 8.347416840000001059e+00 8.000000000000000000e+00
1.160000000000000000e+03 8.180927999999999756e+00 8.000000000000000000e+00
1.161000000000000000e+03 8.108575019999999967e+00 8.000000000000000000e+00
1.162000000000000000e+03 8.162003429999998616e+00 8.000000000000000000e+00
1.163000000000000000e+03 8.066865239999998494e+00 8.000000000000000000e+00
1.164000000000000000e+03 8.017637669999999162e+00 8.000000000000000000e+00
1.165000000000000000e+03 8.031008160000000728e+00 8.000000000000000000e+00
1.166000000000000000e+03 8.140172039999999498e+00 8.000000000000000000e+00
1.167000000000000000e+03 8.045425080000001117e+00 8.000000000000000000e+00
1.168000000000000000e+03 8.155874790000000374e+00 8.000000000000000000e+00
1.169000000000000000e+03 8.207040239999999542e+00 8.000000000000000000e+00
1.170000000000000000e+03 8.005740120000000459e+00 8.000000000000000000e+00
1.171000000000000000e+03 8.978269859999999269e+00 9.000000000000000000e+00
1.172000000000000000e+03 8.882766900000000021e+00 8.000000000000000000e+00
1.173000000000000000e+03 8.105401709999998872e+00 8.000000000000000000e+00
1.174000000000000000e+03 8.206695000000001627e+00 8.000000000000000000e+00
1.175000000000000000e+03 8.273437830000000659e+00 8.000000000000000000e+00
1.176000000000000000e+03 8.148705389999999937e+00 8.000000000000000000e+00
1.177000000000000000e+03 8.172922589999998877e+00 8.000000000000000000e+00
1.178000000000000000e+03 8.140488299999999455e+00 8.000000000000000000e+00
1.179000000000000000e+03 8.199248400000000103e+00 8.000000000000000000e+00
1.180000000000000000e+03 8.175988799999998946e+00 8.000000000000000000e+00
1.181000000000000000e+03 8.077619340000000037e+00 8.000000000000000000e+00
1.182000000000000000e+03 8.145408599999999666e+00 8.000000000000000000e+00
1.183000000000000000e+03 8.131707990000000663e+00 8.000000000000000000e+00
1.184000000000000000e+03 8.163427229999999923e+00 8.000000000000000000e+00
1.185000000000000000e+03 7.963714079999999029e+00 8.000000000000000000e+00
1.186000000000000000e+03 8.154959399999999192e+00 8.000000000000000000e+00
1.187000000000000000e+03 7.933637880000000031e+00 8.000000000000000000e+00
1.188000000000000000e+03 8.103201119999999591e+00 8.000000000000000000e+00
1.189000000000000000e+03 8.163133650000000685e+00 8.000000000000000000e+00
1.190000000000000000e+03 8.180677890000000119e+00 8.000000000000000000e+00
1.191000000000000000e+03 7.966441349999999311e+00 8.000000000000000000e+00
1.192000000000000000e+03 8.229495330000000664e+00 8.000000000000000000e+00
1.193000000000000000e+03 8.010013409999999112e+00 8.000000000000000000e+00
1.194000000000000000e+03 8.223682950000000602e+00 8.000000000000000000e+00
1.195000000000000000e+03 8.039402280000000900e+00 8.000000000000000000e+00
1.196000000000000000e+03 8.035280820000000546e+00 8.000000000000000000e+00
1.197000000000000000e+03 8.103266640000001075e+00 8.000000000000000000e+00
1.198000000000000000e+03 8.063060039999999873e+00 8.000000000000000000e+00
1.199000000000000000e+03 8.172858959999999229e+00 8.000000000000000000e+00
1.200000000000000000e+03 8.197486920000001120e+00 8.000000000000000000e+00
1.201000000000000000e+03 7.975877490000000236e+00 8.000000000000000000e+00
1.202000000000000000e+03 8.243009460000001454e+00 8.000000000000000000e+00
1.203000000000000000e+03 8.069114339999998720e+00 8.000000000000000000e+00
1.204000000000000000e+03 8.380981979999999609e+00 8.000000000000000000e+00
1.205000000000000000e+03 8.096354909999998739e+00 8.000000000000000000e+00
1.206000000000000000e+03 8.148840209999999473e+00 8.000000000000000000e+00
1.207000000000000000e+03 8.120066850000000613e+00 8.000000000000000000e+00
1.208000000000000000e+03 8.217708029999998942e+00 8.000000000000000000e+00
1.209000000000000000e+03 8.001425879999999324e+00 8.000000000000000000e+00
1.210000000000000000e+03 8.238828780000000407e+00 8.000000000000000000e+00
1.211000000000000000e+03 8.077638869999999471e+00 8.000000000000000000e+00
1.212000000000000000e+03 8.343579510000001420e+00 8.000000000000000000e+00
1.213000000000000000e+03 8.098868610000000245e+00 8.000000000000000000e+00
1.214000000000000000e+03 8.229511709999998814e+00 8.000000000000000000e+00
1.215000000000000000e+03 8.297426339999999456e+00 8.000000000000000000e+00
1.216000000000000000e+03 8.142981209999998526e+00 8.000000000000000000e+00
1.217000000000000000e+03 8.078861070000000311e+00 8.000000000000000000e+00
1.218000000000000000e+03 8.345643389999999329e+00 8.000000000000000000e+00
1.219000000000000000e+03 8.233356600000000469e+00 8.000000000000000000e+00
1.220000000000000000e+03 8.174471129999998809e+00 8.000000000000000000e+00
1.221000000000000000e+03 8.124277769999999066e+00 8.000000000000000000e+00
1.222000000000000000e+03 8.317460340000000230e+00 8.000000000000000000e+00
1.223000000000000000e+03 8.078056560000000275e+00 8.000000000000000000e+00
1.224000000000000000e+03 8.179381980000000496e+00 8.000000000000000000e+00
1.225000000000000000e+03 8.202504870000000281e+00 8.000000000000000000e+00
1.226000000000000000e+03 8.084340179999999876e+00 8.000000000000000000e+00
1.227000000000000000e+03 8.192112390000000133e+00 8.000000000000000000e+00
1.228000000000000000e+03 8.278795979999999943e+00 8.000000000000000000e+00
1.229000000000000000e+03 8.417655540000000158e+00 8.000000000000000000e+00
1.230000000000000000e+03 8.228963609999999207e+00 8.000000000000000000e+00
1.231000000000000000e+03 8.211670740000000634e+00 8.000000000000000000e+00
1.232000000000000000e+03 8.021344589999999997e+00 8.000000000000000000e+00
1.233000000000000000e+03 8.229465089999999705e+00 8.000000000000000000e+00
1.234000000000000000e+03 8.329999860000000922e+00 8.000000000000000000e+00
1.235000000000000000e+03 8.170764210000001526e+00 8.000000000000000000e+00
1.236000000000000000e+03 8.103489660000001038e+00 8.000000000000000000e+00
1.237000000000000000e+03 9.028288709999999995e+00 9.000000000000000000e+00
1.238000000000000000e+03 8.073647819999999697e+00 0.000000000000000000e+00
1.239000000000000000e+03 8.026722899999999328e+00 8.000000000000000000e+00
1.240000000000000000e+03 8.227326870000000625e+00 8.000000000000000000e+00
1.241000000000000000e+03 8.074253249999999937e+00 8.000000000000000000e+00
1.242000000000000000e+03 8.238116879999999753e+00 8.000000000000000000e+00
1.243000000000000000e+03 8.010100979999998927e+00 8.000000000000000000e+00
1.244000000000000000e+03 8.091665820000001119e+00 8.000000000000000000e+00
1.245000000000000000e+03 8.186909850000001043e+00 8.000000000000000000e+00
1.246000000000000000e+03 8.169329069999999859e+00 8.000000000000000000e+00
1.247000000000000000e+03 8.076042450000000983e+00 8.000000000000000000e+00
1.248000000000000000e+03 8.128454040000001157e+00 8.000000000000000000e+00
1.249000000000000000e+03 8.129603790000000885e+00 8.000000000000000000e+00
1.250000000000000000e+03 7.935621750000000141e+00 8.000000000000000000e+00
1.251000000000000000e+03 8.054154989999998904e+00 8.000000000000000000e+00
1.252000000000000000e+03 8.151206489999999860e+00 8.000000000000000000e+00
1.253000000000000000e+03 8.087119740000000334e+00 8.000000000000000000e+00
1.254000000000000000e+03 8.208505619999998615e+00 8.000000000000000000e+00
1.255000000000000000e+03 8.310075480000000070e+00 8.000000000000000000e+00
1.256000000000000000e+03 8.047078830000000238e+00 8.000000000000000000e+00
1.257000000000000000e+03 8.119870289999999713e+00 8.000000000000000000e+00
1.258000000000000000e+03 8.077193460000000158e+00 8.000000000000000000e+00
1.259000000000000000e+03 8.258035590000000425e+00 8.000000000000000000e+00
1.260000000000000000e+03 8.179725330000000127e+00 8.000000000000000000e+00
1.261000000000000000e+03 9.079076790000000230e+00 9.000000000000000000e+00
1.262000000000000000e+03 9.024303330000000400e+00 9.000000000000000000e+00
1.263000000000000000e+03 9.017179290000001401e+00 9.000000000000000000e+00
1.264000000000000000e+03 8.878031189999999739e+00 9.000000000000000000e+00
1.265000000000000000e+03 9.175875029999998489e+00 9.000000000000000000e+00
1.266000000000000000e+03 8.160152489999999759e+00 8.000000000000000000e+00
1.267000000000000000e+03 8.144389889999999355e+00 8.000000000000000000e+00
1.268000000000000000e+03 8.092422449999999046e+00 8.000000000000000000e+00
1.269000000000000000e+03 8.148245489999998981e+00 8.000000000000000000e+00
1.270000000000000000e+03 8.071634339999999241e+00 8.000000000000000000e+00
1.271000000000000000e+03 8.074699290000001639e+00 8.000000000000000000e+00
1.272000000000000000e+03 7.994907270000000565e+00 8.000000000000000000e+00
1.273000000000000000e+03 7.977524309999999730e+00 8.000000000000000000e+00
1.274000000000000000e+03 8.132651100000000355e+00 8.000000000000000000e+00
1.275000000000000000e+03 8.126262900000000400e+00 8.000000000000000000e+00
1.276000000000000000e+03 8.186524290000001258e+00 8.000000000000000000e+00
1.277000000000000000e+03 9.064968569999999559e+00 9.000000000000000000e+00
1.278000000000000000e+03 8.896814640000000551e+00 9.000000000000000000e+00
1.279000000000000000e+03 8.922907349999999127e+00 9.000000000000000000e+00
1.280000000000000000e+03 9.144402750000001134e+00 9.000000000000000000e+00
1.281000000000000000e+03 8.104686029999999874e+00 8.000000000000000000e+00
1.282000000000000000e+03 9.108025290000000496e+00 9.000000000000000000e+00
1.283000000000000000e+03 8.984140199999998799e+00 9.000000000000000000e+00
1.284000000000000000e+03 8.814850379999999319e+00 9.000000000000000000e+00
1.285000000000000000e+03 9.057540239999999798e+00 9.000000000000000000e+00
1.286000000000000000e+03 9.067031820000000408e+00 9.000000000000000000e+00
1.287000000000000000e+03 8.919313199999999497e+00 9.000000000000000000e+00
1.288000000000000000e+03 9.098446769999998907e+00 9.000000000000000000e+00
1.289000000000000000e+03 9.140337989999999024e+00 9.000000000000000000e+00
1.290000000000000000e+03 8.976638160000000255e+00 9.000000000000000000e+00
1.291000000000000000e+03 8.990548559999998801e+00 9.000000000000000000e+00
1.292000000000000000e+03 9.015878969999999271e+00 9.000000000000000000e+00
1.293000000000000000e+03 9.216898739999999535e+00 9.000000000000000000e+00
1.294000000000000000e+03 9.026020710000000946e+00 9.000000000000000000e+00
1.295000000000000000e+03 9.104700150000001102e+00 9.000000000000000000e+00
1.296000000000000000e+03 9.056946149999999918e+00 9.000000000000000000e+00
1.297000000000000000e+03 9.139475520000001296e+00 9.000000000000000000e+00
1.298000000000000000e+03 8.985591089999999781e+00 9.000000000000000000e+00
1.299000000000000000e+03 9.262091160000000656e+00 9.000000000000000000e+00
1.300000000000000000e+03 9.026573850000000121e+00 9.000000000000000000e+00
1.301000000000000000e+03 8.933448509999999843e+00 9.000000000000000000e+00
1.302000000000000000e+03 8.917455959999999848e+00 9.000000000000000000e+00
1.303000000000000000e+03 9.068608710000001238e+00 9.000000000000000000e+00
1.304000000000000000e+03 9.171830429999999978e+00 9.000000000000000000e+00
1.305000000000000000e+03 9.144656639999999115e+00 9.000000000000000000e+00
1.306000000000000000e+03 8.957180609999999987e+00 9.000000000000000000e+00
1.307000000000000000e+03 8.874904499999999530e+00 9.000000000000000000e+00
1.308000000000000000e+03 8.325679950000001384e+00 8.000000000000000000e+00
1.309000000000000000e+03 8.073570330000000794e+00 8.000000000000000000e+00
1.310000000000000000e+03 8.121217859999999789e+00 8.000000000000000000e+00
1.311000000000000000e+03 8.323067969999998539e+00 8.000000000000000000e+00
1.312000000000000000e+03 8.207267670000000237e+00 8.000000000000000000e+00
1.313000000000000000e+03 8.127533609999998632e+00 8.000000000000000000e+00
1.314000000000000000e+03 8.061331949999999580e+00 8.000000000000000000e+00
1.315000000000000000e+03 8.063854469999998997e+00 8.000000000000000000e+00
1.316000000000000000e+03 8.113104719999999048e+00 8.000000000000000000e+00
1.317000000000000000e+03 8.280066689999999952e+00 8.000000000000000000e+00
1.318000000000000000e+03 7.924082670000000661e+00 8.000000000000000000e+00
1.319000000000000000e+03 8.381366909999998782e+00 8.000000000000000000e+00
1.320000000000000000e+03 8.138731860000000040e+00 8.000000000000000000e+00
1.321000000000000000e+03 8.178216479999999677e+00 8.000000000000000000e+00
1.322000000000000000e+03 7.986020490000000471e+00 8.000000000000000000e+00
1.323000000000000000e+03 8.016858360000000516e+00 8.000000000000000000e+00
1.324000000000000000e+03 8.053822349999999020e+00 8.000000000000000000e+00
1.325000000000000000e+03 8.120865059999999858e+00 8.000000000000000000e+00
1.326000000000000000e+03 8.033014709999999781e+00 8.000000000000000000e+00
1.327000000000000000e+03 8.222114250000000624e+00 8.000000000000000000e+00
1.328000000000000000e+03 8.106728490000000065e+00 8.000000000000000000e+00
1.329000000000000000e+03 8.087882040000000217e+00 8.000000000000000000e+00
1.330000000000000000e+03 8.265978630000001104e+00 8.000000000000000000e+00
1.331000000000000000e+03 8.204411880000000323e+00 8.000000000000000000e+00
1.332000000000000000e+03 8.139697019999999839e+00 8.000000000000000000e+00
1.333000000000000000e+03 8.131306049999999175e+00 8.000000000000000000e+00
1.334000000000000000e+03 8.166630780000000200e+00 8.000000000000000000e+00
1.335000000000000000e+03 8.064492659999999091e+00 8.000000000000000000e+00
1.336000000000000000e+03 8.194289040000001023e+00 8.000000000000000000e+00
1.337000000000000000e+03 8.124341400000000490e+00 8.000000000000000000e+00
1.338000000000000000e+03 8.042523300000000930e+00 8.000000000000000000e+00
1.339000000000000000e+03 8.923632479999998424e+00 9.000000000000000000e+00
1.340000000000000000e+03 8.969576489999999680e+00 9.000000000000000000e+00
1.341000000000000000e+03 9.011414159999999285e+00 9.000000000000000000e+00
1.342000000000000000e+03 9.266097330000000909e+00 9.000000000000000000e+00
1.343000000000000000e+03 9.011004660000001110e+00 9.000000000000000000e+00
1.344000000000000000e+03 8.873226810000000242e+00 9.000000000000000000e+00
1.345000000000000000e+03 9.047067119999999463e+00 9.000000000000000000e+00
1.346000000000000000e+03 9.212086799999999798e+00 9.000000000000000000e+00
1.347000000000000000e+03 9.002372399999998720e+00 9.000000000000000000e+00
1.348000000000000000e+03 9.139706099999999722e+00 9.000000000000000000e+00
1.349000000000000000e+03 9.147001500000000007e+00 9.000000000000000000e+00
1.350000000000000000e+03 8.827802549999999471e+00 9.000000000000000000e+00
1.351000000000000000e+03 8.107382430000001250e+00 8.000000000000000000e+00
1.352000000000000000e+03 8.130055499999999213e+00 8.000000000000000000e+00
1.353000000000000000e+03 8.016319709999999432e+00 8.000000000000000000e+00
1.354000000000000000e+03 8.314041959999999065e+00 8.000000000000000000e+00
1.355000000000000000e+03 8.193454290000000029e+00 8.000000000000000000e+00
1.356000000000000000e+03 7.976632859999999603e+00 8.000000000000000000e+00
1.357000000000000000e+03 8.098728750000001142e+00 8.000000000000000000e+00
1.358000000000000000e+03 8.192123730000000492e+00 8.000000000000000000e+00
1.359000000000000000e+03 8.107093260000000967e+00 8.000000000000000000e+00
1.360000000000000000e+03 8.052676379999999412e+00 8.000000000000000000e+00
1.361000000000000000e+03 8.189461350000000195e+00 8.000000000000000000e+00
1.362000000000000000e+03 8.076472739999999817e+00 8.000000000000000000e+00
1.363000000000000000e+03 8.140648949999999218e+00 8.000000000000000000e+00
1.364000000000000000e+03 8.160933059999999628e+00 8.000000000000000000e+00
1.365000000000000000e+03 7.979259330000000539e+00 8.000000000000000000e+00
1.366000000000000000e+03 7.931211750000001004e+00 8.000000000000000000e+00
1.367000000000000000e+03 8.260137900000000144e+00 8.000000000000000000e+00
1.368000000000000000e+03 8.144510220000000800e+00 8.000000000000000000e+00
1.369000000000000000e+03 8.875826189999999727e+00 9.000000000000000000e+00
1.370000000000000000e+03 8.062382789999999133e+00 8.000000000000000000e+00
1.371000000000000000e+03 8.264006099999999577e+00 8.000000000000000000e+00
1.372000000000000000e+03 8.004773070000000601e+00 8.000000000000000000e+00
1.373000000000000000e+03 8.118837720000000147e+00 8.000000000000000000e+00
1.374000000000000000e+03 9.025686179999999226e+00 9.000000000000000000e+00
1.375000000000000000e+03 9.106813170000000568e+00 9.000000000000000000e+00
1.376000000000000000e+03 9.020757059999999328e+00 9.000000000000000000e+00
1.377000000000000000e+03 9.053019360000000404e+00 9.000000000000000000e+00
1.378000000000000000e+03 9.096562439999999583e+00 9.000000000000000000e+00
1.379000000000000000e+03 8.972134919999998459e+00 9.000000000000000000e+00
1.380000000000000000e+03 9.107514990000000310e+00 9.000000000000000000e+00
1.381000000000000000e+03 9.074623320000000604e+00 9.000000000000000000e+00
1.382000000000000000e+03 9.043093709999999064e+00 9.000000000000000000e+00
1.383000000000000000e+03 8.976132270000000801e+00 9.000000000000000000e+00
1.384000000000000000e+03 9.041247179999999162e+00 9.000000000000000000e+00
1.385000000000000000e+03 8.143240139999999627e+00 8.000000000000000000e+00
1.386000000000000000e+03 8.130582179999999326e+00 8.000000000000000000e+00
1.387000000000000000e+03 8.049761999999999418e+00 8.000000000000000000e+00
1.388000000000000000e+03 8.064388080000000514e+00 8.000000000000000000e+00
1.389000000000000000e+03 8.127902790000000266e+00 8.000000000000000000e+00
1.390000000000000000e+03 8.058347639999999146e+00 8.000000000000000000e+00
1.391000000000000000e+03 7.948127249999998867e+00 8.000000000000000000e+00
1.392000000000000000e+03 8.226444239999999297e+00 8.000000000000000000e+00
1.393000000000000000e+03 8.136906120000000797e+00 8.000000000000000000e+00
1.394000000000000000e+03 8.024033429999999356e+00 8.000000000000000000e+00
1.395000000000000000e+03 8.313941160000000608e+00 8.000000000000000000e+00
1.396000000000000000e+03 8.060188500000000644e+00 8.000000000000000000e+00
1.397000000000000000e+03 8.220551219999999049e+00 8.000000000000000000e+00
1.398000000000000000e+03 8.367334290000000507e+00 8.000000000000000000e+00
1.399000000000000000e+03 8.080495919999998833e+00 8.000000000000000000e+00
1.400000000000000000e+03 8.022532770000001534e+00 8.000000000000000000e+00
1.401000000000000000e+03 8.099162189999999484e+00 8.000000000000000000e+00
1.402000000000000000e+03 8.139945870000000028e+00 8.000000000000000000e+00
1.403000000000000000e+03 8.009845829999999722e+00 8.000000000000000000e+00
1.404000000000000000e+03 8.038322460000001612e+00 8.000000000000000000e+00
1.405000000000000000e+03 8.053599959999999669e+00 8.000000000000000000e+00
1.406000000000000000e+03 8.017310699999999457e+00 8.000000000000000000e+00
1.407000000000000000e+03 8.301787830000000312e+00 8.000000000000000000e+00
1.408000000000000000e+03 8.031851099999999022e+00 8.000000000000000000e+00
1.409000000000000000e+03 8.070124859999999956e+00 8.000000000000000000e+00
1.410000000000000000e+03 8.071615439999998642e+00 8.000000000000000000e+00
1.411000000000000000e+03 8.113189769999999967e+00 8.000000000000000000e+00
1.412000000000000000e+03 8.154118350000000959e+00 8.000000000000000000e+00
1.413000000000000000e+03 8.320706730000001272e+00 8.000000000000000000e+00
1.414000000000000000e+03 8.142190559999999522e+00 8.000000000000000000e+00
1.415000000000000000e+03 8.121627360000001516e+00 8.000000000000000000e+00
1.416000000000000000e+03 7.957099079999999880e+00 8.000000000000000000e+00
1.417000000000000000e+03 8.178301529999998820e+00 8.000000000000000000e+00
1.418000000000000000e+03 8.242100370000001064e+00 8.000000000000000000e+00
1.419000000000000000e+03 8.159673059999999367e+00 8.000000000000000000e+00
1.420000000000000000e+03 8.066717190000000315e+00 8.000000000000000000e+00
1.421000000000000000e+03 8.101759050000000073e+00 8.000000000000000000e+00
1.422000000000000000e+03 8.044870049999998329e+00 8.000000000000000000e+00
1.423000000000000000e+03 8.051397479999998552e+00 8.000000000000000000e+00
1.424000000000000000e+03 8.085835170000001071e+00 8.000000000000000000e+00
1.425000000000000000e+03 8.146814759999999822e+00 8.000000000000000000e+00
1.426000000000000000e+03 8.044497090000000128e+00 8.000000000000000000e+00
1.427000000000000000e+03 8.233615529999999794e+00 8.000000000000000000e+00
1.428000000000000000e+03 8.078006789999999882e+00 8.000000000000000000e+00
1.429000000000000000e+03 7.969731210000000843e+00 8.000000000000000000e+00
1.430000000000000000e+03 7.989826950000000316e+00 8.000000000000000000e+00
1.431000000000000000e+03 7.992329939999999411e+00 8.000000000000000000e+00
1.432000000000000000e+03 8.205196230000000313e+00 8.000000000000000000e+00
1.433000000000000000e+03 8.036542710000000866e+00 8.000000000000000000e+00
1.434000000000000000e+03 8.081047800000000336e+00 8.000000000000000000e+00
1.435000000000000000e+03 8.030213099999999216e+00 8.000000000000000000e+00
1.436000000000000000e+03 8.565592139999999688e+00 8.000000000000000000e+00
1.437000000000000000e+03 8.136467010000000499e+00 8.000000000000000000e+00
1.438000000000000000e+03 8.110502820000000668e+00 8.000000000000000000e+00
1.439000000000000000e+03 8.087317560000000682e+00 8.000000000000000000e+00
1.440000000000000000e+03 8.158766489999999649e+00 8.000000000000000000e+00
1.441000000000000000e+03 8.085375270000000114e+00 8.000000000000000000e+00
1.442000000000000000e+03 8.119264229999998861e+00 8.000000000000000000e+00
1.443000000000000000e+03 8.026133850000000791e+00 8.000000000000000000e+00
1.444000000000000000e+03 8.175836970000000647e+00 8.000000000000000000e+00
1.445000000000000000e+03 8.375756129999999189e+00 8.000000000000000000e+00
1.446000000000000000e+03 7.966872269999999645e+00 8.000000000000000000e+00
1.447000000000000000e+03 8.147922930000000008e+00 8.000000000000000000e+00
1.448000000000000000e+03 8.092002869999999959e+00 8.000000000000000000e+00
1.449000000000000000e+03 8.367147810000000518e+00 8.000000000000000000e+00
1.450000000000000000e+03 8.219691899999999052e+00 8.000000000000000000e+00
1.451000000000000000e+03 8.083548900000000259e+00 8.000000000000000000e+00
1.452000000000000000e+03 8.108576910000000026e+00 8.000000000000000000e+00
1.453000000000000000e+03 8.177691060000000789e+00 8.000000000000000000e+00
1.454000000000000000e+03 8.106987420000001165e+00 8.000000000000000000e+00
1.455000000000000000e+03 8.267613480000001402e+00 8.000000000000000000e+00
1.456000000000000000e+03 9.012699359999999160e+00 9.000000000000000000e+00
1.457000000000000000e+03 8.205429329999999410e+00 8.000000000000000000e+00
1.458000000000000000e+03 8.392316939999998837e+00 8.000000000000000000e+00
1.459000000000000000e+03 8.306599139999999437e+00 8.000000000000000000e+00
1.460000000000000000e+03 8.131555529999999976e+00 8.000000000000000000e+00
1.461000000000000000e+03 8.247383550000000341e+00 8.000000000000000000e+00
1.462000000000000000e+03 8.075987010000000410e+00 8.000000000000000000e+00
1.463000000000000000e+03 8.183706299999998990e+00 8.000000000000000000e+00
1.464000000000000000e+03 8.006817419999999075e+00 8.000000000000000000e+00
1.465000000000000000e+03 8.072370810000000674e+00 8.000000000000000000e+00
1.466000000000000000e+03 8.141917769999999166e+00 8.000000000000000000e+00
1.467000000000000000e+03 7.996877909999999368e+00 8.000000000000000000e+00
1.468000000000000000e+03 8.530384590000000600e+00 8.000000000000000000e+00
1.469000000000000000e+03 8.096598720000001137e+00 8.000000000000000000e+00
1.470000000000000000e+03 8.258225219999999922e+00 8.000000000000000000e+00
1.471000000000000000e+03 8.171434529999999086e+00 8.000000000000000000e+00
1.472000000000000000e+03 8.325188550000000021e+00 8.000000000000000000e+00
1.473000000000000000e+03 7.980688170000000525e+00 8.000000000000000000e+00
1.474000000000000000e+03 8.239917420000001158e+00 8.000000000000000000e+00
1.475000000000000000e+03 8.195482260000000352e+00 8.000000000000000000e+00
1.476000000000000000e+03 8.120773079999999311e+00 8.000000000000000000e+00
1.477000000000000000e+03 8.062150949999999483e+00 8.000000000000000000e+00
1.478000000000000000e+03 8.007748559999999571e+00 8.000000000000000000e+00
1.479000000000000000e+03 8.119186110000001122e+00 8.000000000000000000e+00
1.480000000000000000e+03 8.215797869999999392e+00 8.000000000000000000e+00
1.481000000000000000e+03 8.116446869999998981e+00 8.000000000000000000e+00
1.482000000000000000e+03 8.234745750000000086e+00 8.000000000000000000e+00
1.483000000000000000e+03 7.954442369999999762e+00 8.000000000000000000e+00
1.484000000000000000e+03 8.159441849999998553e+00 8.000000000000000000e+00
1.485000000000000000e+03 8.214937920000000560e+00 8.000000000000000000e+00
1.486000000000000000e+03 8.123975370000000140e+00 8.000000000000000000e+00
1.487000000000000000e+03 8.152421759999999296e+00 8.000000000000000000e+00
1.488000000000000000e+03 8.960630489999999782e+00 9.000000000000000000e+00
1.489000000000000000e+03 8.195273730000000256e+00 8.000000000000000000e+00
1.490000000000000000e+03 8.232253469999999851e+00 8.000000000000000000e+00
1.491000000000000000e+03 8.238569849999999306e+00 8.000000000000000000e+00
1.492000000000000000e+03 8.089409790000001266e+00 8.000000000000000000e+00
1.493000000000000000e+03 8.166645270000000068e+00 8.000000000000000000e+00
1.494000000000000000e+03 8.065080449999999956e+00 8.000000000000000000e+00
1.495000000000000000e+03 8.205966090000000435e+00 8.000000000000000000e+00
1.496000000000000000e+03 8.150050439999999341e+00 8.000000000000000000e+00
1.497000000000000000e+03 8.213883300000000887e+00 8.000000000000000000e+00
1.498000000000000000e+03 8.133694379999999668e+00 8.000000000000000000e+00
1.499000000000000000e+03 8.127239400000000558e+00 8.000000000000000000e+00
1.500000000000000000e+03 8.247489390000000142e+00 8.000000000000000000e+00
1.501000000000000000e+03 8.039585609999999605e+00 8.000000000000000000e+00
1.502000000000000000e+03 8.156135609999999758e+00 8.000000000000000000e+00
1.503000000000000000e+03 8.161168050000000562e+00 8.000000000000000000e+00
1.504000000000000000e+03 8.034465599999998986e+00 8.000000000000000000e+00
1.505000000000000000e+03 8.113138740000000126e+00 8.000000000000000000e+00
1.506000000000000000e+03 8.165772090000000816e+00 8.000000000000000000e+00
1.507000000000000000e+03 8.063562779999999819e+00 8.000000000000000000e+00
1.508000000000000000e+03 8.018113949999998269e+00 8.000000000000000000e+00
1.509000000000000000e+03 7.898706899999999642e+00 8.000000000000000000e+00
1.510000000000000000e+03 8.242675560000000345e+00 8.000000000000000000e+00
1.511000000000000000e+03 8.182113660000000621e+00 8.000000000000000000e+00
1.512000000000000000e+03 8.499473010000000883e+00 8.000000000000000000e+00
1.513000000000000000e+03 8.144156790000000257e+00 8.000000000000000000e+00
1.514000000000000000e+03 8.067734639999999402e+00 8.000000000000000000e+00
1.515000000000000000e+03 8.087057370000000134e+00 8.000000000000000000e+00
1.516000000000000000e+03 8.079426810000001069e+00 8.000000000000000000e+00
1.517000000000000000e+03 8.089621469999999093e+00 8.000000000000000000e+00
1.518000000000000000e+03 8.086089689999999663e+00 8.000000000000000000e+00
1.519000000000000000e+03 7.956103049999999399e+00 8.000000000000000000e+00
1.520000000000000000e+03 8.790190920000000574e+00 8.000000000000000000e+00
1.521000000000000000e+03 9.273101040000000239e+00 9.000000000000000000e+00
1.522000000000000000e+03 8.908682579999998907e+00 9.000000000000000000e+00
1.523000000000000000e+03 9.166467239999999350e+00 9.000000000000000000e+00
1.524000000000000000e+03 9.105285419999999519e+00 9.000000000000000000e+00
1.525000000000000000e+03 9.015933780000001008e+00 8.000000000000000000e+00
1.526000000000000000e+03 8.989694909999998984e+00 9.000000000000000000e+00
1.527000000000000000e+03 9.047006010000000487e+00 9.000000000000000000e+00
1.528000000000000000e+03 8.930311740000000498e+00 9.000000000000000000e+00
1.529000000000000000e+03 9.076288410000000084e+00 9.000000000000000000e+00
1.530000000000000000e+03 8.980479270000000014e+00 9.000000000000000000e+00
1.531000000000000000e+03 8.809524359999999277e+00 9.000000000000000000e+00
1.532000000000000000e+03 9.175335119999999733e+00 9.000000000000000000e+00
1.533000000000000000e+03 9.042454260000001298e+00 9.000000000000000000e+00
1.534000000000000000e+03 8.884544759999998931e+00 9.000000000000000000e+00
1.535000000000000000e+03 8.132524469999999894e+00 8.000000000000000000e+00
1.536000000000000000e+03 7.965189539999999013e+00 8.000000000000000000e+00
1.537000000000000000e+03 8.188824419999999549e+00 8.000000000000000000e+00
1.538000000000000000e+03 8.182341720000000151e+00 8.000000000000000000e+00
1.539000000000000000e+03 8.116670520000001332e+00 8.000000000000000000e+00
1.540000000000000000e+03 8.055060929999999786e+00 8.000000000000000000e+00
1.541000000000000000e+03 8.214821999999999846e+00 8.000000000000000000e+00
1.542000000000000000e+03 8.195263020000000509e+00 8.000000000000000000e+00
1.543000000000000000e+03 8.075205180000001093e+00 8.000000000000000000e+00
1.544000000000000000e+03 7.982426339999999954e+00 8.000000000000000000e+00
1.545000000000000000e+03 8.307027539999999988e+00 8.000000000000000000e+00
1.546000000000000000e+03 8.116414740000001515e+00 8.000000000000000000e+00
1.547000000000000000e+03 9.018376290000000850e+00 9.000000000000000000e+00
1.548000000000000000e+03 9.035180280000000508e+00 9.000000000000000000e+00
1.549000000000000000e+03 8.258647319999999681e+00 8.000000000000000000e+00
1.550000000000000000e+03 7.958839769999999980e+00 8.000000000000000000e+00
1.551000000000000000e+03 8.154020699999998456e+00 8.000000000000000000e+00
1.552000000000000000e+03 8.041759109999999211e+00 8.000000000000000000e+00
1.553000000000000000e+03 8.091970740000000717e+00 8.000000000000000000e+00
1.554000000000000000e+03 8.173906649999999274e+00 8.000000000000000000e+00
1.555000000000000000e+03 8.165901870000000784e+00 8.000000000000000000e+00
1.556000000000000000e+03 8.094318120000000505e+00 8.000000000000000000e+00
1.557000000000000000e+03 8.216206109999999896e+00 8.000000000000000000e+00
1.558000000000000000e+03 8.137261439999999624e+00 8.000000000000000000e+00
1.559000000000000000e+03 7.991731439999999687e+00 8.000000000000000000e+00
1.560000000000000000e+03 8.285192369999998974e+00 8.000000000000000000e+00
1.561000000000000000e+03 8.238002849999999100e+00 8.000000000000000000e+00
1.562000000000000000e+03 8.144231760000000264e+00 8.000000000000000000e+00
1.563000000000000000e+03 8.213002559999999619e+00 8.000000000000000000e+00
1.564000000000000000e+03 8.847418859999999441e+00 8.000000000000000000e+00
1.565000000000000000e+03 9.034829999999999472e+00 9.000000000000000000e+00
1.566000000000000000e+03 9.079953119999998989e+00 9.000000000000000000e+00
1.567000000000000000e+03 8.984515679999999449e+00 9.000000000000000000e+00
1.568000000000000000e+03 9.175770449999999911e+00 9.000000000000000000e+00
1.569000000000000000e+03 8.829891630000000546e+00 9.000000000000000000e+00
1.570000000000000000e+03 9.002545650000000066e+00 9.000000000000000000e+00
1.571000000000000000e+03 9.116899469999999894e+00 9.000000000000000000e+00
1.572000000000000000e+03 8.894798010000000588e+00 9.000000000000000000e+00
1.573000000000000000e+03 9.029057310000000669e+00 9.000000000000000000e+00
1.574000000000000000e+03 8.944047630000000026e+00 9.000000000000000000e+00
1.575000000000000000e+03 9.061346699999999643e+00 9.000000000000000000e+00
1.576000000000000000e+03 9.069401879999999139e+00 9.000000000000000000e+00
1.577000000000000000e+03 8.826836759999999060e+00 8.000000000000000000e+00
1.578000000000000000e+03 9.051476490000000652e+00 9.000000000000000000e+00
1.579000000000000000e+03 8.951996970000001497e+00 9.000000000000000000e+00
1.580000000000000000e+03 9.201776219999999284e+00 9.000000000000000000e+00
1.581000000000000000e+03 9.035482050000000598e+00 9.000000000000000000e+00
1.582000000000000000e+03 9.033429509999999496e+00 9.000000000000000000e+00
1.583000000000000000e+03 9.002283570000001234e+00 9.000000000000000000e+00
1.584000000000000000e+03 8.916573330000000297e+00 9.000000000000000000e+00
1.585000000000000000e+03 9.153670680000001170e+00 9.000000000000000000e+00
1.586000000000000000e+03 8.906885819999999399e+00 9.000000000000000000e+00
1.587000000000000000e+03 8.899683660000000884e+00 9.000000000000000000e+00
1.588000000000000000e+03 8.021611710000000173e+00 8.000000000000000000e+00
1.589000000000000000e+03 8.048705489999999685e+00 8.000000000000000000e+00
1.590000000000000000e+03 8.222044320000000184e+00 8.000000000000000000e+00
1.591000000000000000e+03 8.097124770000000638e+00 8.000000000000000000e+00
1.592000000000000000e+03 8.995563990000000842e+00 9.000000000000000000e+00
1.593000000000000000e+03 8.351763209999999660e+00 8.000000000000000000e+00
1.594000000000000000e+03 9.032867550000000634e+00 9.000000000000000000e+00
1.595000000000000000e+03 9.009072449999999677e+00 9.000000000000000000e+00
1.596000000000000000e+03 9.016695450000000278e+00 9.000000000000000000e+00
1.597000000000000000e+03 9.082294199999999762e+00 9.000000000000000000e+00
1.598000000000000000e+03 9.141524909999999338e+00 9.000000000000000000e+00
1.599000000000000000e+03 8.988249059999999346e+00 9.000000000000000000e+00
1.600000000000000000e+03 9.169111980000000273e+00 9.000000000000000000e+00
1.601000000000000000e+03 9.056176289999999796e+00 9.000000000000000000e+00
1.602000000000000000e+03 8.078440860000000612e+00 8.000000000000000000e+00
1.603000000000000000e+03 8.187899579999999844e+00 8.000000000000000000e+00
1.604000000000000000e+03 8.183968379999999598e+00 8.000000000000000000e+00
1.605000000000000000e+03 8.163536220000001009e+00 8.000000000000000000e+00
1.606000000000000000e+03 8.030389499999998293e+00 8.000000000000000000e+00
1.607000000000000000e+03 8.265309569999999439e+00 8.000000000000000000e+00
1.608000000000000000e+03 8.057871989999998874e+00 8.000000000000000000e+00
1.609000000000000000e+03 8.817875640000000459e+00 9.000000000000000000e+00
1.610000000000000000e+03 8.992488959999999310e+00 9.000000000000000000e+00
1.611000000000000000e+03 8.933505840000000475e+00 9.000000000000000000e+00
1.612000000000000000e+03 9.247873320000000064e+00 9.000000000000000000e+00
1.613000000000000000e+03 8.858777130000000000e+00 9.000000000000000000e+00
1.614000000000000000e+03 8.182598759999999416e+00 8.000000000000000000e+00
1.615000000000000000e+03 8.193000689999999864e+00 8.000000000000000000e+00
1.616000000000000000e+03 7.899949259999999640e+00 8.000000000000000000e+00
1.617000000000000000e+03 8.340179400000000243e+00 8.000000000000000000e+00
1.618000000000000000e+03 8.110466280000000694e+00 8.000000000000000000e+00
1.619000000000000000e+03 8.160765480000000238e+00 8.000000000000000000e+00
1.620000000000000000e+03 8.123355450000000033e+00 8.000000000000000000e+00
1.621000000000000000e+03 8.163993600000001294e+00 8.000000000000000000e+00
1.622000000000000000e+03 8.111255039999999639e+00 8.000000000000000000e+00
1.623000000000000000e+03 8.962201079999999820e+00 9.000000000000000000e+00
1.624000000000000000e+03 8.988632100000000236e+00 9.000000000000000000e+00
1.625000000000000000e+03 8.953951229999999484e+00 9.000000000000000000e+00
1.626000000000000000e+03 8.235521279999998612e+00 8.000000000000000000e+00
1.627000000000000000e+03 8.195755049999998931e+00 8.000000000000000000e+00
1.628000000000000000e+03 7.994765519999999626e+00 8.000000000000000000e+00
1.629000000000000000e+03 8.244212130000001082e+00 8.000000000000000000e+00
1.630000000000000000e+03 8.087934960000000117e+00 8.000000000000000000e+00
1.631000000000000000e+03 8.152210079999999692e+00 8.000000000000000000e+00
1.632000000000000000e+03 8.225215739999999442e+00 8.000000000000000000e+00
1.633000000000000000e+03 8.203068720000000980e+00 8.000000000000000000e+00
1.634000000000000000e+03 8.079954750000000629e+00 8.000000000000000000e+00
1.635000000000000000e+03 8.094013199999999131e+00 8.000000000000000000e+00
1.636000000000000000e+03 8.061772950000001714e+00 8.000000000000000000e+00
1.637000000000000000e+03 8.157457980000000219e+00 8.000000000000000000e+00
1.638000000000000000e+03 8.101754009999998729e+00 8.000000000000000000e+00
1.639000000000000000e+03 8.066278080000000017e+00 8.000000000000000000e+00
1.640000000000000000e+03 8.480484179999999483e+00 8.000000000000000000e+00
1.641000000000000000e+03 8.056135079999998894e+00 8.000000000000000000e+00
1.642000000000000000e+03 8.208954179999999212e+00 8.000000000000000000e+00
1.643000000000000000e+03 8.178188129999998779e+00 8.000000000000000000e+00
1.644000000000000000e+03 8.140417740000000180e+00 8.000000000000000000e+00
1.645000000000000000e+03 8.077945050000000293e+00 8.000000000000000000e+00
1.646000000000000000e+03 8.103516120000000100e+00 8.000000000000000000e+00
1.647000000000000000e+03 7.925898959999999605e+00 8.000000000000000000e+00
1.648000000000000000e+03 7.979225309999999460e+00 8.000000000000000000e+00
1.649000000000000000e+03 7.969234140000000188e+00 8.000000000000000000e+00
1.650000000000000000e+03 8.133053669999998903e+00 8.000000000000000000e+00
1.651000000000000000e+03 8.099770769999999231e+00 8.000000000000000000e+00
1.652000000000000000e+03 7.890224579999999932e+00 8.000000000000000000e+00
1.653000000000000000e+03 8.140795740000001501e+00 8.000000000000000000e+00
1.654000000000000000e+03 8.124687270000000794e+00 8.000000000000000000e+00
1.655000000000000000e+03 8.025844049999999896e+00 8.000000000000000000e+00
1.656000000000000000e+03 8.840902139999998965e+00 9.000000000000000000e+00
1.657000000000000000e+03 8.963263259999999732e+00 9.000000000000000000e+00
1.658000000000000000e+03 9.002272229999999098e+00 9.000000000000000000e+00
1.659000000000000000e+03 9.058982939999999928e+00 9.000000000000000000e+00
1.660000000000000000e+03 8.068796190000000479e+00 8.000000000000000000e+00
1.661000000000000000e+03 7.936758269999999449e+00 8.000000000000000000e+00
1.662000000000000000e+03 8.096188590000000573e+00 8.000000000000000000e+00
1.663000000000000000e+03 8.176886549999998977e+00 8.000000000000000000e+00
1.664000000000000000e+03 8.181169289999999705e+00 8.000000000000000000e+00
1.665000000000000000e+03 8.231193179999999998e+00 8.000000000000000000e+00
1.666000000000000000e+03 8.218954800000000560e+00 8.000000000000000000e+00
1.667000000000000000e+03 8.185566689999999923e+00 8.000000000000000000e+00
1.668000000000000000e+03 8.024558219999999409e+00 8.000000000000000000e+00
1.669000000000000000e+03 9.106437689999999918e+00 9.000000000000000000e+00
1.670000000000000000e+03 9.025117919999999572e+00 9.000000000000000000e+00
1.671000000000000000e+03 8.128421280000001303e+00 8.000000000000000000e+00
1.672000000000000000e+03 8.079256080000000395e+00 8.000000000000000000e+00
1.673000000000000000e+03 8.161590150000000321e+00 8.000000000000000000e+00
1.674000000000000000e+03 7.908280379999999887e+00 8.000000000000000000e+00
1.675000000000000000e+03 8.092140210000000167e+00 8.000000000000000000e+00
1.676000000000000000e+03 8.206527420000000461e+00 8.000000000000000000e+00
1.677000000000000000e+03 8.162266770000000449e+00 8.000000000000000000e+00
1.678000000000000000e+03 9.081829889999999850e+00 9.000000000000000000e+00
1.679000000000000000e+03 8.850495150000000422e+00 9.000000000000000000e+00
1.680000000000000000e+03 9.131199210000000122e+00 9.000000000000000000e+00
1.681000000000000000e+03 8.285834339999999187e+00 8.000000000000000000e+00
1.682000000000000000e+03 8.010407159999999749e+00 8.000000000000000000e+00
1.683000000000000000e+03 8.093060640000000916e+00 8.000000000000000000e+00
1.684000000000000000e+03 8.072305919999999801e+00 8.000000000000000000e+00
1.685000000000000000e+03 8.311256730000000204e+00 8.000000000000000000e+00
1.686000000000000000e+03 8.025636779999999249e+00 8.000000000000000000e+00
1.687000000000000000e+03 8.081981460000001505e+00 8.000000000000000000e+00
1.688000000000000000e+03 8.051995980000000941e+00 8.000000000000000000e+00
1.689000000000000000e+03 8.165347470000000385e+00 8.000000000000000000e+00
1.690000000000000000e+03 8.072187479999998416e+00 8.000000000000000000e+00
1.691000000000000000e+03 8.296863749999999982e+00 8.000000000000000000e+00
1.692000000000000000e+03 8.233948800000002066e+00 8.000000000000000000e+00
1.693000000000000000e+03 9.067183019999999871e+00 9.000000000000000000e+00
1.694000000000000000e+03 9.024887969999999981e+00 9.000000000000000000e+00
1.695000000000000000e+03 9.093588210000000061e+00 9.000000000000000000e+00
1.696000000000000000e+03 8.608859909999999616e+00 8.000000000000000000e+00
1.697000000000000000e+03 7.972999019999999604e+00 8.000000000000000000e+00
1.698000000000000000e+03 9.097704630000000847e+00 9.000000000000000000e+00
1.699000000000000000e+03 9.056810699999999770e+00 9.000000000000000000e+00
1.700000000000000000e+03 8.949421529999998626e+00 9.000000000000000000e+00
1.701000000000000000e+03 9.095604210000001189e+00 9.000000000000000000e+00
1.702000000000000000e+03 8.909673570000000709e+00 9.000000000000000000e+00
1.703000000000000000e+03 8.093664179999999320e+00 8.000000000000000000e+00
1.704000000000000000e+03 8.203926150000000916e+00 8.000000000000000000e+00
1.705000000000000000e+03 8.033075189999999921e+00 8.000000000000000000e+00
1.706000000000000000e+03 8.130075030000000424e+00 8.000000000000000000e+00
1.707000000000000000e+03 8.059007250000000511e+00 8.000000000000000000e+00
1.708000000000000000e+03 8.156935710000000839e+00 8.000000000000000000e+00
1.709000000000000000e+03 8.236761120000000602e+00 8.000000000000000000e+00
1.710000000000000000e+03 8.296066800000000185e+00 8.000000000000000000e+00
1.711000000000000000e+03 8.113324589999999503e+00 8.000000000000000000e+00
1.712000000000000000e+03 8.179421669999999978e+00 8.000000000000000000e+00
1.713000000000000000e+03 8.247738869999999167e+00 8.000000000000000000e+00
1.714000000000000000e+03 8.093454389999999776e+00 8.000000000000000000e+00
1.715000000000000000e+03 8.050905450000000130e+00 8.000000000000000000e+00
1.716000000000000000e+03 8.103918059999999812e+00 8.000000000000000000e+00
1.717000000000000000e+03 8.150759190000000487e+00 8.000000000000000000e+00
1.718000000000000000e+03 8.037951389999999918e+00 8.000000000000000000e+00
1.719000000000000000e+03 8.332730910000000435e+00 8.000000000000000000e+00
1.720000000000000000e+03 8.062273800000001600e+00 8.000000000000000000e+00
1.721000000000000000e+03 8.188602030000000198e+00 8.000000000000000000e+00
1.722000000000000000e+03 8.123024069999999597e+00 8.000000000000000000e+00
1.723000000000000000e+03 7.971580889999999364e+00 8.000000000000000000e+00
1.724000000000000000e+03 8.094408209999999215e+00 8.000000000000000000e+00
1.725000000000000000e+03 8.100922409999999019e+00 8.000000000000000000e+00
1.726000000000000000e+03 8.146822320000000062e+00 8.000000000000000000e+00
1.727000000000000000e+03 8.097481979999999524e+00 8.000000000000000000e+00
1.728000000000000000e+03 8.070202979999999471e+00 8.000000000000000000e+00
1.729000000000000000e+03 8.071043400000000645e+00 8.000000000000000000e+00
1.730000000000000000e+03 8.246896560000001486e+00 8.000000000000000000e+00
1.731000000000000000e+03 8.412602940000001084e+00 8.000000000000000000e+00
1.732000000000000000e+03 8.073862019999999973e+00 8.000000000000000000e+00
1.733000000000000000e+03 8.351506170000000395e+00 8.000000000000000000e+00
1.734000000000000000e+03 8.235436229999999469e+00 8.000000000000000000e+00
1.735000000000000000e+03 8.091842850000000809e+00 8.000000000000000000e+00
1.736000000000000000e+03 8.118748260000000272e+00 8.000000000000000000e+00
1.737000000000000000e+03 8.128350719999998475e+00 8.000000000000000000e+00
1.738000000000000000e+03 8.274511979999999767e+00 8.000000000000000000e+00
1.739000000000000000e+03 8.147384280000000700e+00 8.000000000000000000e+00
1.740000000000000000e+03 7.940531969999999440e+00 8.000000000000000000e+00
1.741000000000000000e+03 8.508267179999998930e+00 9.000000000000000000e+00
1.742000000000000000e+03 8.137215449999999350e+00 8.000000000000000000e+00
1.743000000000000000e+03 8.142196859999998537e+00 8.000000000000000000e+00
1.744000000000000000e+03 8.194957470000000299e+00 8.000000000000000000e+00
1.745000000000000000e+03 8.188624710000000917e+00 8.000000000000000000e+00
1.746000000000000000e+03 8.147405069999999583e+00 8.000000000000000000e+00
1.747000000000000000e+03 8.276067449999999326e+00 8.000000000000000000e+00
1.748000000000000000e+03 8.081316179999999960e+00 8.000000000000000000e+00
1.749000000000000000e+03 8.064749069999999520e+00 8.000000000000000000e+00
1.750000000000000000e+03 8.281159109999999046e+00 8.000000000000000000e+00
1.751000000000000000e+03 8.209429830000001260e+00 8.000000000000000000e+00
1.752000000000000000e+03 8.174608470000000793e+00 7.000000000000000000e+00
1.753000000000000000e+03 8.211869189999999818e+00 8.000000000000000000e+00
1.754000000000000000e+03 8.290083059999998838e+00 8.000000000000000000e+00
1.755000000000000000e+03 8.064841679999998902e+00 8.000000000000000000e+00
1.756000000000000000e+03 8.027117910000001189e+00 8.000000000000000000e+00
1.757000000000000000e+03 8.160913530000000193e+00 8.000000000000000000e+00
1.758000000000000000e+03 8.125757010000000946e+00 8.000000000000000000e+00
1.759000000000000000e+03 8.279024039999999474e+00 8.000000000000000000e+00
1.760000000000000000e+03 8.265626460000000009e+00 8.000000000000000000e+00
1.761000000000000000e+03 8.097339599999999749e+00 8.000000000000000000e+00
1.762000000000000000e+03 8.014349069999999742e+00 8.000000000000000000e+00
1.763000000000000000e+03 8.023096619999998680e+00 8.000000000000000000e+00
1.764000000000000000e+03 8.175871620000000561e+00 8.000000000000000000e+00
1.765000000000000000e+03 8.275955310000000509e+00 8.000000000000000000e+00
1.766000000000000000e+03 8.100000720000000598e+00 8.000000000000000000e+00
1.767000000000000000e+03 7.966847699999998866e+00 8.000000000000000000e+00
1.768000000000000000e+03 8.174587679999998358e+00 8.000000000000000000e+00
1.769000000000000000e+03 8.210423340000000181e+00 8.000000000000000000e+00
1.770000000000000000e+03 8.517599369999999226e+00 8.000000000000000000e+00
1.771000000000000000e+03 9.102835349999999437e+00 9.000000000000000000e+00
1.772000000000000000e+03 9.040504410000000490e+00 9.000000000000000000e+00
1.773000000000000000e+03 8.969693039999999229e+00 9.000000000000000000e+00
1.774000000000000000e+03 9.186070319999998901e+00 9.000000000000000000e+00
1.775000000000000000e+03 9.091794600000000059e+00 9.000000000000000000e+00
1.776000000000000000e+03 8.153533080000000766e+00 8.000000000000000000e+00
1.777000000000000000e+03 8.048400570000000087e+00 8.000000000000000000e+00
1.778000000000000000e+03 8.196045480000000438e+00 8.000000000000000000e+00
1.779000000000000000e+03 8.076947759999999477e+00 8.000000000000000000e+00
1.780000000000000000e+03 8.275002750000000518e+00 8.000000000000000000e+00
1.781000000000000000e+03 8.177960699999999861e+00 8.000000000000000000e+00
1.782000000000000000e+03 8.050906079999998965e+00 8.000000000000000000e+00
1.783000000000000000e+03 8.258743710000000959e+00 8.000000000000000000e+00
1.784000000000000000e+03 8.201279519999999934e+00 8.000000000000000000e+00
1.785000000000000000e+03 8.164009349999998832e+00 8.000000000000000000e+00
1.786000000000000000e+03 8.056717200000001355e+00 8.000000000000000000e+00
1.787000000000000000e+03 8.699224590000000035e+00 8.000000000000000000e+00
1.788000000000000000e+03 8.035920900000000699e+00 8.000000000000000000e+00
1.789000000000000000e+03 9.012150000000000105e+00 9.000000000000000000e+00
1.790000000000000000e+03 9.066631769999998980e+00 9.000000000000000000e+00
1.791000000000000000e+03 8.158619070000000306e+00 8.000000000000000000e+00
1.792000000000000000e+03 8.042145299999999608e+00 8.000000000000000000e+00
1.793000000000000000e+03 7.936969949999999940e+00 8.000000000000000000e+00
1.794000000000000000e+03 8.244656279999999171e+00 8.000000000000000000e+00
1.795000000000000000e+03 8.185824990000000412e+00 8.000000000000000000e+00
1.796000000000000000e+03 8.031265829999998829e+00 8.000000000000000000e+00
1.797000000000000000e+03 8.682218369999999297e+00 8.000000000000000000e+00
1.798000000000000000e+03 9.175156829999998820e+00 9.000000000000000000e+00
1.799000000000000000e+03 8.980515809999999988e+00 9.000000000000000000e+00
1.800000000000000000e+03 9.172624230000000267e+00 9.000000000000000000e+00
1.801000000000000000e+03 8.921136419999999845e+00 9.000000000000000000e+00
1.802000000000000000e+03 8.808911370000000574e+00 9.000000000000000000e+00
1.803000000000000000e+03 9.139186350000001013e+00 9.000000000000000000e+00
1.804000000000000000e+03 8.884612799999999311e+00 9.000000000000000000e+00
1.805000000000000000e+03 9.112255740000000159e+00 9.000000000000000000e+00
1.806000000000000000e+03 9.086091209999999307e+00 9.000000000000000000e+00
1.807000000000000000e+03 8.953973280000001367e+00 1.100000000000000000e+01
1.808000000000000000e+03 9.121311359999999979e+00 9.000000000000000000e+00
1.809000000000000000e+03 8.786846249999999969e+00 9.000000000000000000e+00
1.810000000000000000e+03 9.197713979999999623e+00 9.000000000000000000e+00
1.811000000000000000e+03 9.076043339999998238e+00 9.000000000000000000e+00
1.812000000000000000e+03 9.036985860000001480e+00 9.000000000000000000e+00
1.813000000000000000e+03 9.076146029999998532e+00 9.000000000000000000e+00
1.814000000000000000e+03 9.129656969999999205e+00 9.000000000000000000e+00
1.815000000000000000e+03 8.990001720000000418e+00 9.000000000000000000e+00
1.816000000000000000e+03 8.993193299999999724e+00 9.000000000000000000e+00
1.817000000000000000e+03 9.046047149999999704e+00 9.000000000000000000e+00
1.818000000000000000e+03 8.851217760000000823e+00 9.000000000000000000e+00
1.819000000000000000e+03 8.937838980000000433e+00 9.000000000000000000e+00
1.820000000000000000e+03 9.156602700000000539e+00 9.000000000000000000e+00
1.821000000000000000e+03 9.001030499999998824e+00 9.000000000000000000e+00
1.822000000000000000e+03 9.172019430000000639e+00 9.000000000000000000e+00
1.823000000000000000e+03 9.032311259999998398e+00 9.000000000000000000e+00
1.824000000000000000e+03 8.942171489999999778e+00 9.000000000000000000e+00
1.825000000000000000e+03 8.988041159999999863e+00 9.000000000000000000e+00
1.826000000000000000e+03 8.480294549999999987e+00 8.000000000000000000e+00
1.827000000000000000e+03 8.224864199999998959e+00 8.000000000000000000e+00
1.828000000000000000e+03 8.059376430000000369e+00 8.000000000000000000e+00
1.829000000000000000e+03 8.143002000000000962e+00 8.000000000000000000e+00
1.830000000000000000e+03 8.295031709999999947e+00 8.000000000000000000e+00
1.831000000000000000e+03 8.060860080000001204e+00 8.000000000000000000e+00
1.832000000000000000e+03 7.998432750000000091e+00 8.000000000000000000e+00
1.833000000000000000e+03 8.240119019999999850e+00 8.000000000000000000e+00
1.834000000000000000e+03 8.276186519999999547e+00 8.000000000000000000e+00
1.835000000000000000e+03 7.971099569999998913e+00 8.000000000000000000e+00
1.836000000000000000e+03 8.004727080000000328e+00 8.000000000000000000e+00
1.837000000000000000e+03 8.215721639999999937e+00 8.000000000000000000e+00
1.838000000000000000e+03 8.163752940000000180e+00 8.000000000000000000e+00
1.839000000000000000e+03 8.016622740000000746e+00 8.000000000000000000e+00
1.840000000000000000e+03 8.025704819999999629e+00 8.000000000000000000e+00
1.841000000000000000e+03 8.302910490000000365e+00 9.000000000000000000e+00
1.842000000000000000e+03 8.208601379999999281e+00 8.000000000000000000e+00
1.843000000000000000e+03 8.168950440000001478e+00 8.000000000000000000e+00
1.844000000000000000e+03 8.121946140000000369e+00 8.000000000000000000e+00
1.845000000000000000e+03 8.225453879999999884e+00 8.000000000000000000e+00
1.846000000000000000e+03 8.524325250000000409e+00 8.000000000000000000e+00
1.847000000000000000e+03 8.096271120000000820e+00 8.000000000000000000e+00
1.848000000000000000e+03 8.043077699999997776e+00 8.000000000000000000e+00
1.849000000000000000e+03 8.116109190000001306e+00 8.000000000000000000e+00
1.850000000000000000e+03 8.182895489999999938e+00 8.000000000000000000e+00
1.851000000000000000e+03 8.125740630000001019e+00 8.000000000000000000e+00
1.852000000000000000e+03 8.124536069999999555e+00 8.000000000000000000e+00
1.853000000000000000e+03 8.085562380000000715e+00 8.000000000000000000e+00
1.854000000000000000e+03 8.043941430000000281e+00 8.000000000000000000e+00
1.855000000000000000e+03 8.139416669999999243e+00 8.000000000000000000e+00
1.856000000000000000e+03 8.213367959999999357e+00 8.000000000000000000e+00
1.857000000000000000e+03 8.018023859999999559e+00 8.000000000000000000e+00
1.858000000000000000e+03 8.209736640000000918e+00 8.000000000000000000e+00
1.859000000000000000e+03 8.067152520000000493e+00 8.000000000000000000e+00
1.860000000000000000e+03 8.068370940000001212e+00 8.000000000000000000e+00
1.861000000000000000e+03 8.135742510000000038e+00 8.000000000000000000e+00
1.862000000000000000e+03 8.028581400000000201e+00 8.000000000000000000e+00
1.863000000000000000e+03 8.152903079999999747e+00 8.000000000000000000e+00
1.864000000000000000e+03 7.876252440000000021e+00 8.000000000000000000e+00
1.865000000000000000e+03 8.076143249999999441e+00 8.000000000000000000e+00
1.866000000000000000e+03 8.248521330000000873e+00 8.000000000000000000e+00
1.867000000000000000e+03 8.219555189999999456e+00 8.000000000000000000e+00
1.868000000000000000e+03 8.373546089999999609e+00 8.000000000000000000e+00
1.869000000000000000e+03 8.137343969999999871e+00 8.000000000000000000e+00
1.870000000000000000e+03 9.035588519999999235e+00 9.000000000000000000e+00
1.871000000000000000e+03 9.019781189999999782e+00 9.000000000000000000e+00
1.872000000000000000e+03 9.160643519999998929e+00 9.000000000000000000e+00
1.873000000000000000e+03 9.184221899999998939e+00 9.000000000000000000e+00
1.874000000000000000e+03 8.865887309999999744e+00 9.000000000000000000e+00
1.875000000000000000e+03 9.119566889999999759e+00 9.000000000000000000e+00
1.876000000000000000e+03 8.909842409999999546e+00 9.000000000000000000e+00
1.877000000000000000e+03 9.050854679999998709e+00 9.000000000000000000e+00
1.878000000000000000e+03 8.266474439999999646e+00 8.000000000000000000e+00
1.879000000000000000e+03 8.122753799999999913e+00 8.000000000000000000e+00
1.880000000000000000e+03 8.105695289999999886e+00 8.000000000000000000e+00
1.881000000000000000e+03 8.072207009999999627e+00 8.000000000000000000e+00
1.882000000000000000e+03 8.130559500000000384e+00 8.000000000000000000e+00
1.883000000000000000e+03 8.155841399999998131e+00 8.000000000000000000e+00
1.884000000000000000e+03 7.975345770000000556e+00 8.000000000000000000e+00
1.885000000000000000e+03 8.292702600000000146e+00 8.000000000000000000e+00
1.886000000000000000e+03 8.051717520000000405e+00 8.000000000000000000e+00
1.887000000000000000e+03 8.288776439999999468e+00 8.000000000000000000e+00
1.888000000000000000e+03 8.164847879999999947e+00 8.000000000000000000e+00
1.889000000000000000e+03 8.028049679999998745e+00 8.000000000000000000e+00
1.890000000000000000e+03 8.119383929999999694e+00 8.000000000000000000e+00
1.891000000000000000e+03 8.114149260000001362e+00 8.000000000000000000e+00
1.892000000000000000e+03 8.069876640000000378e+00 8.000000000000000000e+00
1.893000000000000000e+03 8.050387589999999705e+00 8.000000000000000000e+00
1.894000000000000000e+03 8.050420349999999559e+00 8.000000000000000000e+00
1.895000000000000000e+03 7.978847310000000803e+00 8.000000000000000000e+00
1.896000000000000000e+03 8.288278110000000254e+00 8.000000000000000000e+00
1.897000000000000000e+03 8.095249889999999837e+00 8.000000000000000000e+00
1.898000000000000000e+03 8.114548680000000402e+00 8.000000000000000000e+00
1.899000000000000000e+03 7.985043990000000314e+00 8.000000000000000000e+00
1.900000000000000000e+03 8.027778150000001389e+00 8.000000000000000000e+00
1.901000000000000000e+03 9.027792899999999676e+00 9.000000000000000000e+00
1.902000000000000000e+03 8.881521389999999627e+00 9.000000000000000000e+00
1.903000000000000000e+03 9.079194599999999227e+00 9.000000000000000000e+00
1.904000000000000000e+03 9.096302879999999647e+00 9.000000000000000000e+00
1.905000000000000000e+03 9.141468209999999317e+00 9.000000000000000000e+00
1.906000000000000000e+03 9.048526199999999520e+00 9.000000000000000000e+00
1.907000000000000000e+03 8.950273920000000771e+00 9.000000000000000000e+00
1.908000000000000000e+03 9.033060329999999638e+00 9.000000000000000000e+00
1.909000000000000000e+03 8.907900120000000754e+00 9.000000000000000000e+00
1.910000000000000000e+03 8.732593170000001237e+00 8.000000000000000000e+00
1.911000000000000000e+03 8.923466159999998482e+00 9.000000000000000000e+00
1.912000000000000000e+03 7.905489479999999958e+00 8.000000000000000000e+00
1.913000000000000000e+03 8.167143600000001058e+00 8.000000000000000000e+00
1.914000000000000000e+03 8.044812090000000637e+00 8.000000000000000000e+00
1.915000000000000000e+03 7.882419509999999185e+00 8.000000000000000000e+00
1.916000000000000000e+03 8.188135199999999614e+00 8.000000000000000000e+00
1.917000000000000000e+03 8.815360050000000669e+00 9.000000000000000000e+00
1.918000000000000000e+03 9.034257329999999087e+00 9.000000000000000000e+00
1.919000000000000000e+03 8.805171689999999884e+00 7.000000000000000000e+00
1.920000000000000000e+03 9.049140449999999447e+00 9.000000000000000000e+00
1.921000000000000000e+03 9.129427019999999615e+00 9.000000000000000000e+00
1.922000000000000000e+03 9.006750900000000115e+00 9.000000000000000000e+00
1.923000000000000000e+03 8.842955309999998903e+00 9.000000000000000000e+00
1.924000000000000000e+03 8.130533670000000157e+00 8.000000000000000000e+00
1.925000000000000000e+03 8.181551070000001147e+00 8.000000000000000000e+00
1.926000000000000000e+03 8.039365740000000926e+00 8.000000000000000000e+00
1.927000000000000000e+03 7.912439640000000551e+00 8.000000000000000000e+00
1.928000000000000000e+03 8.094821490000001063e+00 8.000000000000000000e+00
1.929000000000000000e+03 8.101296000000001385e+00 8.000000000000000000e+00
1.930000000000000000e+03 8.108207730000000169e+00 8.000000000000000000e+00
1.931000000000000000e+03 7.830005399999999227e+00 8.000000000000000000e+00
1.932000000000000000e+03 8.126655389999999812e+00 8.000000000000000000e+00
1.933000000000000000e+03 7.977030390000000359e+00 8.000000000000000000e+00
1.934000000000000000e+03 8.206701299999998866e+00 8.000000000000000000e+00
1.935000000000000000e+03 8.259434190000000342e+00 8.000000000000000000e+00
1.936000000000000000e+03 8.124856110000001408e+00 8.000000000000000000e+00
1.937000000000000000e+03 8.050117949999998856e+00 8.000000000000000000e+00
1.938000000000000000e+03 8.286242579999999691e+00 8.000000000000000000e+00
1.939000000000000000e+03 8.120134889999999217e+00 8.000000000000000000e+00
1.940000000000000000e+03 8.117848620000000182e+00 8.000000000000000000e+00
1.941000000000000000e+03 8.329555080000000444e+00 8.000000000000000000e+00
1.942000000000000000e+03 9.187009019999999637e+00 9.000000000000000000e+00
1.943000000000000000e+03 9.086144129999999208e+00 9.000000000000000000e+00
1.944000000000000000e+03 8.061329430000000684e+00 8.000000000000000000e+00
1.945000000000000000e+03 8.098246800000000079e+00 8.000000000000000000e+00
1.946000000000000000e+03 8.257945500000001715e+00 8.000000000000000000e+00
1.947000000000000000e+03 8.202114269999999152e+00 8.000000000000000000e+00
1.948000000000000000e+03 8.126066970000000111e+00 8.000000000000000000e+00
1.949000000000000000e+03 8.182341089999999539e+00 8.000000000000000000e+00
1.950000000000000000e+03 8.077799520000001010e+00 8.000000000000000000e+00
1.951000000000000000e+03 8.122026780000000556e+00 8.000000000000000000e+00
1.952000000000000000e+03 8.160198480000000032e+00 8.000000000000000000e+00
1.953000000000000000e+03 8.056994400000000667e+00 8.000000000000000000e+00
1.954000000000000000e+03 8.229566520000000551e+00 8.000000000000000000e+00
1.955000000000000000e+03 8.225363789999999398e+00 8.000000000000000000e+00
1.956000000000000000e+03 8.160613019999999551e+00 8.000000000000000000e+00
1.957000000000000000e+03 8.111423880000000253e+00 8.000000000000000000e+00
1.958000000000000000e+03 8.131687199999998228e+00 8.000000000000000000e+00
1.959000000000000000e+03 7.990980480000000163e+00 8.000000000000000000e+00
1.960000000000000000e+03 8.252889750000001357e+00 8.000000000000000000e+00
1.961000000000000000e+03 8.086482810000001464e+00 8.000000000000000000e+00
1.962000000000000000e+03 8.049802950000000124e+00 8.000000000000000000e+00
1.963000000000000000e+03 8.056276829999999833e+00 8.000000000000000000e+00
1.964000000000000000e+03 8.186840550000001215e+00 8.000000000000000000e+00
1.965000000000000000e+03 8.091023849999999129e+00 8.000000000000000000e+00
1.966000000000000000e+03 8.144324369999999647e+00 8.000000000000000000e+00
1.967000000000000000e+03 8.014109669999999852e+00 8.000000000000000000e+00
1.968000000000000000e+03 8.095183740000001293e+00 7.000000000000000000e+00
1.969000000000000000e+03 8.033200560000000934e+00 8.000000000000000000e+00
1.970000000000000000e+03 8.178128279999999251e+00 8.000000000000000000e+00
1.971000000000000000e+03 8.125828199999999057e+00 8.000000000000000000e+00
1.972000000000000000e+03 8.230545540000001381e+00 8.000000000000000000e+00
1.973000000000000000e+03 8.145445770000000252e+00 8.000000000000000000e+00
1.974000000000000000e+03 8.043879060000000081e+00 8.000000000000000000e+00
1.975000000000000000e+03 8.265257279999998374e+00 8.000000000000000000e+00
1.976000000000000000e+03 8.286561360000000320e+00 8.000000000000000000e+00
1.977000000000000000e+03 8.173340279999999680e+00 8.000000000000000000e+00
1.978000000000000000e+03 7.980497279999999805e+00 8.000000000000000000e+00
1.979000000000000000e+03 8.137207890000000887e+00 8.000000000000000000e+00
1.980000000000000000e+03 8.107671599999999756e+00 8.000000000000000000e+00
1.981000000000000000e+03 8.079022979999999521e+00 8.000000000000000000e+00
1.982000000000000000e+03 8.724541139999999473e+00 9.000000000000000000e+00
1.983000000000000000e+03 9.024553440000000037e+00 9.000000000000000000e+00
1.984000000000000000e+03 8.030815379999999948e+00 8.000000000000000000e+00
1.985000000000000000e+03 8.126928809999999004e+00 8.000000000000000000e+00
1.986000000000000000e+03 8.282551409999999947e+00 8.000000000000000000e+00
1.987000000000000000e+03 8.171455950000000357e+00 8.000000000000000000e+00
1.988000000000000000e+03 7.968309930000000207e+00 8.000000000000000000e+00
1.989000000000000000e+03 8.073477090000000800e+00 8.000000000000000000e+00
1.990000000000000000e+03 8.224707959999999929e+00 8.000000000000000000e+00
1.991000000000000000e+03 8.047515419999999864e+00 8.000000000000000000e+00
1.992000000000000000e+03 8.215062030000000348e+00 8.000000000000000000e+00
1.993000000000000000e+03 8.219952089999999600e+00 8.000000000000000000e+00
1.994000000000000000e+03 8.141036399999999063e+00 8.000000000000000000e+00
1.995000000000000000e+03 8.120955150000000344e+00 8.000000000000000000e+00
1.996000000000000000e+03 8.000229510000000488e+00 8.000000000000000000e+00
1.997000000000000000e+03 8.142209460000000121e+00 8.000000000000000000e+00
1.998000000000000000e+03 8.107457400000001257e+00 8.000000000000000000e+00
1.999000000000000000e+03 8.179819199999998958e+00 8.000000000000000000e+00


==> anc/B_numax_mcTimeline_hist_T_0.076_timeline.dat <==
#\tau_{\mathrm{MC}}$ $B$ $\nu_\mathrm{max}$
0.000000000000000000e+00 8.877120839999999902e+00 0.000000000000000000e+00
1.000000000000000000e+00 9.155379870000000864e+00 9.000000000000000000e+00
2.000000000000000000e+00 9.607065929999999199e+00 7.000000000000000000e+00
3.000000000000000000e+00 9.244614959999999826e+00 9.000000000000000000e+00
4.000000000000000000e+00 9.475983720000000332e+00 9.000000000000000000e+00
5.000000000000000000e+00 9.711850679999999514e+00 1.000000000000000000e+01
6.000000000000000000e+00 9.242188199999999298e+00 9.000000000000000000e+00
7.000000000000000000e+00 9.409713390000000288e+00 9.000000000000000000e+00
8.000000000000000000e+00 8.939971530000001110e+00 9.000000000000000000e+00
9.000000000000000000e+00 9.355042620000000753e+00 5.000000000000000000e+00
1.000000000000000000e+01 9.207250290000001058e+00 3.000000000000000000e+00
1.100000000000000000e+01 9.158533649999998971e+00 9.000000000000000000e+00
1.200000000000000000e+01 9.429773850000000124e+00 9.000000000000000000e+00
1.300000000000000000e+01 9.544610880000000463e+00 1.000000000000000000e+01
1.400000000000000000e+01 9.462991860000000699e+00 9.000000000000000000e+00
1.500000000000000000e+01 9.666142920000000416e+00 1.100000000000000000e+01
1.600000000000000000e+01 9.084004020000000068e+00 9.000000000000000000e+00
1.700000000000000000e+01 9.579005099999999828e+00 9.000000000000000000e+00
1.800000000000000000e+01 9.613374750000000191e+00 1.000000000000000000e+01
1.900000000000000000e+01 9.499031009999999497e+00 8.000000000000000000e+00
2.000000000000000000e+01 9.623351430000001372e+00 1.000000000000000000e+01
2.100000000000000000e+01 9.527742630000000545e+00 7.000000000000000000e+00
2.200000000000000000e+01 1.008430415999999852e+01 1.000000000000000000e+01
2.300000000000000000e+01 9.469167119999999827e+00 8.000000000000000000e+00
2.400000000000000000e+01 9.290621340000001283e+00 8.000000000000000000e+00
2.500000000000000000e+01 9.415330469999998897e+00 9.000000000000000000e+00
2.600000000000000000e+01 9.190282500000002130e+00 9.000000000000000000e+00
2.700000000000000000e+01 9.543427109999999658e+00 9.000000000000000000e+00
2.800000000000000000e+01 9.199447109999999483e+00 9.000000000000000000e+00
2.900000000000000000e+01 9.294826590000001332e+00 6.000000000000000000e+00
3.000000000000000000e+01 9.647896230000000628e+00 1.000000000000000000e+01
3.100000000000000000e+01 9.419920649999999895e+00 9.000000000000000000e+00
3.200000000000000000e+01 9.494621640000000085e+00 9.000000000000000000e+00
3.300000000000000000e+01 9.419171579999998656e+00 9.000000000000000000e+00
3.400000000000000000e+01 9.095604210000001189e+00 9.000000000000000000e+00
3.500000000000000000e+01 9.281520989999998861e+00 9.000000000000000000e+00
3.600000000000000000e+01 9.545031719999998998e+00 1.000000000000000000e+01
3.700000000000000000e+01 9.417432149999999780e+00 9.000000000000000000e+00
3.800000000000000000e+01 9.683695979999999537e+00 9.000000000000000000e+00
3.900000000000000000e+01 9.665274779999998955e+00 8.000000000000000000e+00
4.000000000000000000e+01 9.340552620000000417e+00 1.000000000000000000e+01
4.100000000000000000e+01 9.118005750000000020e+00 9.000000000000000000e+00
4.200000000000000000e+01 9.478613969999999611e+00 9.000000000000000000e+00
4.300000000000000000e+01 9.608160240000000130e+00 2.000000000000000000e+00
4.400000000000000000e+01 9.349213230000000152e+00 9.000000000000000000e+00
4.500000000000000000e+01 9.424408769999999436e+00 1.000000000000000000e+01
4.600000000000000000e+01 9.347132970000000540e+00 9.000000000000000000e+00
4.700000000000000000e+01 9.388045800000002217e+00 9.000000000000000000e+00
4.800000000000000000e+01 9.428327369999999874e+00 9.000000000000000000e+00
4.900000000000000000e+01 9.533551229999998711e+00 1.000000000000000000e+01
5.000000000000000000e+01 9.223392779999999291e+00 9.000000000000000000e+00
5.100000000000000000e+01 9.361513349999999178e+00 9.000000000000000000e+00
5.200000000000000000e+01 9.558521909999999622e+00 1.000000000000000000e+01
5.300000000000000000e+01 9.476553870000000046e+00 9.000000000000000000e+00
5.400000000000000000e+01 9.055500300000000280e+00 9.000000000000000000e+00
5.500000000000000000e+01 9.368578799999999873e+00 1.000000000000000000e+00
5.600000000000000000e+01 9.392409179999999580e+00 9.000000000000000000e+00
5.700000000000000000e+01 9.477603450000000151e+00 1.000000000000000000e+01
5.800000000000000000e+01 9.343372500000000969e+00 7.000000000000000000e+00
5.900000000000000000e+01 9.374779260000000392e+00 0.000000000000000000e+00
6.000000000000000000e+01 9.612856259999999153e+00 1.000000000000000000e+01
6.100000000000000000e+01 9.691060050000000814e+00 1.000000000000000000e+01
6.200000000000000000e+01 9.373126769999998942e+00 9.000000000000000000e+00
6.300000000000000000e+01 9.249836399999997738e+00 9.000000000000000000e+00
6.400000000000000000e+01 9.277466940000000051e+00 9.000000000000000000e+00
6.500000000000000000e+01 9.572015880000000365e+00 9.000000000000000000e+00
6.600000000000000000e+01 9.448166069999999195e+00 1.100000000000000000e+01
6.700000000000000000e+01 9.147600000000000620e+00 0.000000000000000000e+00
6.800000000000000000e+01 9.570395519999999934e+00 9.000000000000000000e+00
6.900000000000000000e+01 9.518617080000000286e+00 1.000000000000000000e+01
7.000000000000000000e+01 9.508814279999999286e+00 1.200000000000000000e+01
7.100000000000000000e+01 8.886464999999999392e+00 8.000000000000000000e+00
7.200000000000000000e+01 9.614077829999999381e+00 0.000000000000000000e+00
7.300000000000000000e+01 9.076275179999999665e+00 1.000000000000000000e+01
7.400000000000000000e+01 9.416109780000001095e+00 9.000000000000000000e+00
7.500000000000000000e+01 9.873354329999999734e+00 1.000000000000000000e+01
7.600000000000000000e+01 9.384079319999999669e+00 9.000000000000000000e+00
7.700000000000000000e+01 9.391338809999998816e+00 8.000000000000000000e+00
7.800000000000000000e+01 9.771359849999999625e+00 1.000000000000000000e+01
7.900000000000000000e+01 9.263731049999998746e+00 5.000000000000000000e+00
8.000000000000000000e+01 9.284042249999998830e+00 9.000000000000000000e+00
8.100000000000000000e+01 9.201425309999999413e+00 9.000000000000000000e+00
8.200000000000000000e+01 9.149939819999998392e+00 9.000000000000000000e+00
8.300000000000000000e+01 9.359280000000000044e+00 3.000000000000000000e+00
8.400000000000000000e+01 9.373678019999999833e+00 7.000000000000000000e+00
8.500000000000000000e+01 9.322749449999999882e+00 1.000000000000000000e+01
8.600000000000000000e+01 9.404703630000000203e+00 6.000000000000000000e+00
8.700000000000000000e+01 9.519788250000001284e+00 8.000000000000000000e+00
8.800000000000000000e+01 9.689444100000001114e+00 1.000000000000000000e+01
8.900000000000000000e+01 9.414303569999999510e+00 1.000000000000000000e+01
9.000000000000000000e+01 9.227353589999999883e+00 9.000000000000000000e+00
9.100000000000000000e+01 9.532129950000001628e+00 9.000000000000000000e+00
9.200000000000000000e+01 9.463034070000000852e+00 0.000000000000000000e+00
9.300000000000000000e+01 1.003027976999999993e+01 1.000000000000000000e+01
9.400000000000000000e+01 9.888185789999999642e+00 1.000000000000000000e+01
9.500000000000000000e+01 9.419026679999999985e+00 1.000000000000000000e+01
9.600000000000000000e+01 9.106825769999998599e+00 8.000000000000000000e+00
9.700000000000000000e+01 9.114763769999999710e+00 8.000000000000000000e+00
9.800000000000000000e+01 9.379991880000000393e+00 7.000000000000000000e+00
9.900000000000000000e+01 9.263021670000000540e+00 9.000000000000000000e+00
1.000000000000000000e+02 9.366173460000000617e+00 7.000000000000000000e+00
1.010000000000000000e+02 9.235475550000000311e+00 9.000000000000000000e+00
1.020000000000000000e+02 9.671002109999999874e+00 1.000000000000000000e+01
1.030000000000000000e+02 8.855517510000000314e+00 9.000000000000000000e+00
1.040000000000000000e+02 9.753525809999999296e+00 0.000000000000000000e+00
1.050000000000000000e+02 9.148184640000000201e+00 8.000000000000000000e+00
1.060000000000000000e+02 9.559223100000002304e+00 9.000000000000000000e+00
1.070000000000000000e+02 9.457344539999999355e+00 1.000000000000000000e+01
1.080000000000000000e+02 9.186047009999999347e+00 0.000000000000000000e+00
1.090000000000000000e+02 9.614649869999999154e+00 1.000000000000000000e+01
1.100000000000000000e+02 9.098805869999999629e+00 8.000000000000000000e+00
1.110000000000000000e+02 9.531032489999999413e+00 9.000000000000000000e+00
1.120000000000000000e+02 9.269620919999999487e+00 9.000000000000000000e+00
1.130000000000000000e+02 9.474666389999999438e+00 0.000000000000000000e+00
1.140000000000000000e+02 9.230098500000000428e+00 9.000000000000000000e+00
1.150000000000000000e+02 9.439630199999999860e+00 1.100000000000000000e+01
1.160000000000000000e+02 9.345157920000000118e+00 9.000000000000000000e+00
1.170000000000000000e+02 9.629432819999999893e+00 9.000000000000000000e+00
1.180000000000000000e+02 9.440348399999997753e+00 1.000000000000000000e+01
1.190000000000000000e+02 9.680906970000000555e+00 1.000000000000000000e+01
1.200000000000000000e+02 9.513902160000000663e+00 9.000000000000000000e+00
1.210000000000000000e+02 9.337786919999999213e+00 9.000000000000000000e+00
1.220000000000000000e+02 9.175870619999999533e+00 9.000000000000000000e+00
1.230000000000000000e+02 9.469964699999998459e+00 1.000000000000000000e+00
1.240000000000000000e+02 9.567132120000000128e+00 1.000000000000000000e+01
1.250000000000000000e+02 9.305025660000000087e+00 9.000000000000000000e+00
1.260000000000000000e+02 9.388658790000000920e+00 9.000000000000000000e+00
1.270000000000000000e+02 9.376069499999999834e+00 8.000000000000000000e+00
1.280000000000000000e+02 9.842100029999999222e+00 1.000000000000000000e+01
1.290000000000000000e+02 9.560175660000000519e+00 1.000000000000000000e+01
1.300000000000000000e+02 9.209237939999999512e+00 2.000000000000000000e+00
1.310000000000000000e+02 9.526303710000000535e+00 3.000000000000000000e+00
1.320000000000000000e+02 9.271522260000001125e+00 9.000000000000000000e+00
1.330000000000000000e+02 9.278895779999999149e+00 4.000000000000000000e+00
1.340000000000000000e+02 9.567731249999999577e+00 1.000000000000000000e+01
1.350000000000000000e+02 9.561693330000000657e+00 4.000000000000000000e+00
1.360000000000000000e+02 9.409778280000001160e+00 8.000000000000000000e+00
1.370000000000000000e+02 9.618630839999999793e+00 1.000000000000000000e+01
1.380000000000000000e+02 9.305631719999999163e+00 9.000000000000000000e+00
1.390000000000000000e+02 9.596706210000000681e+00 8.000000000000000000e+00
1.400000000000000000e+02 9.391112010000000510e+00 1.000000000000000000e+01
1.410000000000000000e+02 9.727091639999999373e+00 1.000000000000000000e+01
1.420000000000000000e+02 9.364561919999999873e+00 8.000000000000000000e+00
1.430000000000000000e+02 9.178141140000001030e+00 9.000000000000000000e+00
1.440000000000000000e+02 9.603776699999999167e+00 9.000000000000000000e+00
1.450000000000000000e+02 9.202574430000000305e+00 9.000000000000000000e+00
1.460000000000000000e+02 9.580820759999999936e+00 9.000000000000000000e+00
1.470000000000000000e+02 9.587915819999999201e+00 5.000000000000000000e+00
1.480000000000000000e+02 9.487134089999999631e+00 1.100000000000000000e+01
1.490000000000000000e+02 9.518777100000001212e+00 9.000000000000000000e+00
1.500000000000000000e+02 9.469478339999998440e+00 6.000000000000000000e+00
1.510000000000000000e+02 9.410232510000000161e+00 9.000000000000000000e+00
1.520000000000000000e+02 9.094196160000000972e+00 9.000000000000000000e+00
1.530000000000000000e+02 9.485167230000000060e+00 9.000000000000000000e+00
1.540000000000000000e+02 9.500846040000000770e+00 9.000000000000000000e+00
1.550000000000000000e+02 9.400945679999999527e+00 8.000000000000000000e+00
1.560000000000000000e+02 9.328430159999999915e+00 9.000000000000000000e+00
1.570000000000000000e+02 9.210066389999999714e+00 9.000000000000000000e+00
1.580000000000000000e+02 9.123074730000000798e+00 9.000000000000000000e+00
1.590000000000000000e+02 9.274330799999999542e+00 1.000000000000000000e+01
1.600000000000000000e+02 9.312639209999998613e+00 9.000000000000000000e+00
1.610000000000000000e+02 9.341510219999999975e+00 9.000000000000000000e+00
1.620000000000000000e+02 9.524380949999999402e+00 1.000000000000000000e+01
1.630000000000000000e+02 9.230942069999999333e+00 9.000000000000000000e+00
1.640000000000000000e+02 9.221415209999999973e+00 9.000000000000000000e+00
1.650000000000000000e+02 9.550408770000000658e+00 7.000000000000000000e+00
1.660000000000000000e+02 9.311887620000000254e+00 9.000000000000000000e+00
1.670000000000000000e+02 9.688893480000000835e+00 1.000000000000000000e+01
1.680000000000000000e+02 9.635400810000000149e+00 9.000000000000000000e+00
1.690000000000000000e+02 9.096025049999999723e+00 9.000000000000000000e+00
1.700000000000000000e+02 9.336399659999999656e+00 9.000000000000000000e+00
1.710000000000000000e+02 9.224599859999999651e+00 1.000000000000000000e+00
1.720000000000000000e+02 9.728859419999999147e+00 1.000000000000000000e+01
1.730000000000000000e+02 9.827623260000001082e+00 1.000000000000000000e+01
1.740000000000000000e+02 9.254630070000001041e+00 9.000000000000000000e+00
1.750000000000000000e+02 9.497059740000000971e+00 1.000000000000000000e+01
1.760000000000000000e+02 9.657562950000000868e+00 1.100000000000000000e+01
1.770000000000000000e+02 9.704259809999999931e+00 1.000000000000000000e+01
1.780000000000000000e+02 9.433274129999999147e+00 0.000000000000000000e+00
1.790000000000000000e+02 9.293829299999998739e+00 6.000000000000000000e+00
1.800000000000000000e+02 9.508596929999999503e+00 7.000000000000000000e+00
1.810000000000000000e+02 9.653827050000000298e+00 1.000000000000000000e+01
1.820000000000000000e+02 9.575829900000000450e+00 9.000000000000000000e+00
1.830000000000000000e+02 9.296382060000000891e+00 7.000000000000000000e+00
1.840000000000000000e+02 9.107903070000000767e+00 9.000000000000000000e+00
1.850000000000000000e+02 9.445361310000000898e+00 0.000000000000000000e+00
1.860000000000000000e+02 9.324533609999999584e+00 9.000000000000000000e+00
1.870000000000000000e+02 9.899426880000000040e+00 1.000000000000000000e+01
1.880000000000000000e+02 9.132954390000000089e+00 9.000000000000000000e+00
1.890000000000000000e+02 9.422177310000000361e+00 9.000000000000000000e+00
1.900000000000000000e+02 9.680506919999999127e+00 1.000000000000000000e+01
1.910000000000000000e+02 9.298941749999999118e+00 9.000000000000000000e+00
1.920000000000000000e+02 9.326281859999999924e+00 3.000000000000000000e+00
1.930000000000000000e+02 9.031651650000000586e+00 9.000000000000000000e+00
1.940000000000000000e+02 9.108141209999999433e+00 9.000000000000000000e+00
1.950000000000000000e+02 9.310965300000001221e+00 9.000000000000000000e+00
1.960000000000000000e+02 9.228402539999999377e+00 9.000000000000000000e+00
1.970000000000000000e+02 9.458998919999999089e+00 1.000000000000000000e+01
1.980000000000000000e+02 9.314473140000000484e+00 8.000000000000000000e+00
1.990000000000000000e+02 9.417757860000000036e+00 0.000000000000000000e+00
2.000000000000000000e+02 9.400307489999999433e+00 6.000000000000000000e+00
2.010000000000000000e+02 9.377616780000000318e+00 9.000000000000000000e+00
2.020000000000000000e+02 9.741603059999999203e+00 9.000000000000000000e+00
2.030000000000000000e+02 9.250887869999999680e+00 9.000000000000000000e+00
2.040000000000000000e+02 9.383395139999999301e+00 9.000000000000000000e+00
2.050000000000000000e+02 9.770656139999999823e+00 1.000000000000000000e+01
2.060000000000000000e+02 9.443304989999999677e+00 0.000000000000000000e+00
2.070000000000000000e+02 9.586524779999999524e+00 0.000000000000000000e+00
2.080000000000000000e+02 9.087786539999999746e+00 9.000000000000000000e+00
2.090000000000000000e+02 9.309838860000001048e+00 0.000000000000000000e+00
2.100000000000000000e+02 9.452017259999999865e+00 9.000000000000000000e+00
2.110000000000000000e+02 9.331475580000001102e+00 9.000000000000000000e+00
2.120000000000000000e+02 9.170212590000000219e+00 9.000000000000000000e+00
2.130000000000000000e+02 9.434459159999999400e+00 1.000000000000000000e+01
2.140000000000000000e+02 9.115596000000001808e+00 9.000000000000000000e+00
2.150000000000000000e+02 9.954057329999999482e+00 1.000000000000000000e+01
2.160000000000000000e+02 9.543769829999998677e+00 1.100000000000000000e+01
2.170000000000000000e+02 9.389726010000000400e+00 1.000000000000000000e+01
2.180000000000000000e+02 9.729214110000000915e+00 8.000000000000000000e+00
2.190000000000000000e+02 9.238926689999999553e+00 9.000000000000000000e+00
2.200000000000000000e+02 9.637532099999999602e+00 9.000000000000000000e+00
2.210000000000000000e+02 9.595281779999998761e+00 2.000000000000000000e+00
2.220000000000000000e+02 9.649752839999999665e+00 9.000000000000000000e+00
2.230000000000000000e+02 9.524524590000000401e+00 1.000000000000000000e+01
2.240000000000000000e+02 9.522874620000001400e+00 8.000000000000000000e+00
2.250000000000000000e+02 9.637312229999999147e+00 1.000000000000000000e+01
2.260000000000000000e+02 9.425549699999999476e+00 9.000000000000000000e+00
2.270000000000000000e+02 9.257338439999999835e+00 4.000000000000000000e+00
2.280000000000000000e+02 9.367565759999999742e+00 7.000000000000000000e+00
2.290000000000000000e+02 9.587796749999998980e+00 2.000000000000000000e+00
2.300000000000000000e+02 9.117008460000000980e+00 9.000000000000000000e+00
2.310000000000000000e+02 9.145987199999998651e+00 9.000000000000000000e+00
2.320000000000000000e+02 9.437694839999998919e+00 6.000000000000000000e+00
2.330000000000000000e+02 9.113040719999998984e+00 9.000000000000000000e+00
2.340000000000000000e+02 9.849000419999999423e+00 1.100000000000000000e+01
2.350000000000000000e+02 9.358549829999999403e+00 1.000000000000000000e+01
2.360000000000000000e+02 9.679516559999999714e+00 1.000000000000000000e+01
2.370000000000000000e+02 9.470655810000000230e+00 1.000000000000000000e+01
2.380000000000000000e+02 9.047573009999998916e+00 9.000000000000000000e+00
2.390000000000000000e+02 8.953287209999999163e+00 0.000000000000000000e+00
2.400000000000000000e+02 9.388382219999998668e+00 9.000000000000000000e+00
2.410000000000000000e+02 9.252011160000000345e+00 9.000000000000000000e+00
2.420000000000000000e+02 9.550038959999998411e+00 1.000000000000000000e+01
2.430000000000000000e+02 8.942258429999998981e+00 8.000000000000000000e+00
2.440000000000000000e+02 9.510837839999998877e+00 8.000000000000000000e+00
2.450000000000000000e+02 9.163825649999999712e+00 8.000000000000000000e+00
2.460000000000000000e+02 9.423027180000000058e+00 9.000000000000000000e+00
2.470000000000000000e+02 9.442627740000000713e+00 1.000000000000000000e+01
2.480000000000000000e+02 9.682688609999999585e+00 1.000000000000000000e+01
2.490000000000000000e+02 9.521837639999999325e+00 2.000000000000000000e+00
2.500000000000000000e+02 9.458436330000001391e+00 1.000000000000000000e+01
2.510000000000000000e+02 9.359204399999999424e+00 9.000000000000000000e+00
2.520000000000000000e+02 9.480713129999999822e+00 9.000000000000000000e+00
2.530000000000000000e+02 9.425538360000000893e+00 9.000000000000000000e+00
2.540000000000000000e+02 9.427316219999999802e+00 1.000000000000000000e+00
2.550000000000000000e+02 9.300819780000001202e+00 3.000000000000000000e+00
2.560000000000000000e+02 9.472952789999999013e+00 2.000000000000000000e+00
2.570000000000000000e+02 9.541542780000000334e+00 9.000000000000000000e+00
2.580000000000000000e+02 9.271897739999999999e+00 9.000000000000000000e+00
2.590000000000000000e+02 9.345920850000000613e+00 9.000000000000000000e+00
2.600000000000000000e+02 9.978707969999998539e+00 9.000000000000000000e+00
2.610000000000000000e+02 9.603699839999999099e+00 1.000000000000000000e+01
2.620000000000000000e+02 9.569463750000000601e+00 1.000000000000000000e+01
2.630000000000000000e+02 9.992136420000001351e+00 1.000000000000000000e+01
2.640000000000000000e+02 9.492422310000000252e+00 4.000000000000000000e+00
2.650000000000000000e+02 9.671021639999999309e+00 0.000000000000000000e+00
2.660000000000000000e+02 9.817401509999999831e+00 1.000000000000000000e+01
2.670000000000000000e+02 9.378197009999999167e+00 9.000000000000000000e+00
2.680000000000000000e+02 9.639195929999999635e+00 8.000000000000000000e+00
2.690000000000000000e+02 9.776632949999999767e+00 1.000000000000000000e+01
2.700000000000000000e+02 9.893380139999999656e+00 0.000000000000000000e+00
2.710000000000000000e+02 9.815057910000000163e+00 1.000000000000000000e+01
2.720000000000000000e+02 9.657961740000001072e+00 4.000000000000000000e+00
2.730000000000000000e+02 9.359947169999999872e+00 1.000000000000000000e+00
2.740000000000000000e+02 9.389354940000000482e+00 9.000000000000000000e+00
2.750000000000000000e+02 9.411648120000000617e+00 9.000000000000000000e+00
2.760000000000000000e+02 9.459901080000001627e+00 7.000000000000000000e+00
2.770000000000000000e+02 9.501371459999999658e+00 1.000000000000000000e+01
2.780000000000000000e+02 9.092942459999999727e+00 9.000000000000000000e+00
2.790000000000000000e+02 9.666563130000000115e+00 1.000000000000000000e+00
2.800000000000000000e+02 9.574150949999999938e+00 9.000000000000000000e+00
2.810000000000000000e+02 9.242159219999999564e+00 7.000000000000000000e+00
2.820000000000000000e+02 9.304024589999999151e+00 9.000000000000000000e+00
2.830000000000000000e+02 9.416783249999999938e+00 9.000000000000000000e+00
2.840000000000000000e+02 9.483824070000000717e+00 9.000000000000000000e+00
2.850000000000000000e+02 9.118616850000000440e+00 8.000000000000000000e+00
2.860000000000000000e+02 9.205823969999999079e+00 9.000000000000000000e+00
2.870000000000000000e+02 9.386766270000000745e+00 1.000000000000000000e+01
2.880000000000000000e+02 9.873189899999998076e+00 1.000000000000000000e+01
2.890000000000000000e+02 9.581165999999999627e+00 1.000000000000000000e+01
2.900000000000000000e+02 9.561307770000000872e+00 6.000000000000000000e+00
2.910000000000000000e+02 9.979491689999999693e+00 1.300000000000000000e+01
2.920000000000000000e+02 9.515608199999999073e+00 9.000000000000000000e+00
2.930000000000000000e+02 9.254597940000000023e+00 9.000000000000000000e+00
2.940000000000000000e+02 9.644700240000000591e+00 9.000000000000000000e+00
2.950000000000000000e+02 9.361066680000000417e+00 9.000000000000000000e+00
2.960000000000000000e+02 9.398251799999998823e+00 9.000000000000000000e+00
2.970000000000000000e+02 9.164246490000000023e+00 9.000000000000000000e+00
2.980000000000000000e+02 9.453730229999999679e+00 9.000000000000000000e+00
2.990000000000000000e+02 9.286419869999999577e+00 9.000000000000000000e+00
3.000000000000000000e+02 9.250009649999999084e+00 1.000000000000000000e+01
3.010000000000000000e+02 9.553291019999999634e+00 1.100000000000000000e+01
3.020000000000000000e+02 9.072955079999999839e+00 9.000000000000000000e+00
3.030000000000000000e+02 9.804739140000000575e+00 1.000000000000000000e+01
3.040000000000000000e+02 9.443710709999999509e+00 9.000000000000000000e+00
3.050000000000000000e+02 9.161225640000001391e+00 8.000000000000000000e+00
3.060000000000000000e+02 9.191302470000000113e+00 9.000000000000000000e+00
3.070000000000000000e+02 9.264294899999999444e+00 7.000000000000000000e+00
3.080000000000000000e+02 9.592806509999999065e+00 1.000000000000000000e+01
3.090000000000000000e+02 9.493189649999999702e+00 9.000000000000000000e+00
3.100000000000000000e+02 9.479834280000000390e+00 0.000000000000000000e+00
3.110000000000000000e+02 9.389601899999998835e+00 3.000000000000000000e+00
3.120000000000000000e+02 9.673452179999999956e+00 9.000000000000000000e+00
3.130000000000000000e+02 9.273503610000000563e+00 8.000000000000000000e+00
3.140000000000000000e+02 9.432966060000000041e+00 9.000000000000000000e+00
3.150000000000000000e+02 9.703576260000000175e+00 1.000000000000000000e+01
3.160000000000000000e+02 9.490541130000000436e+00 9.000000000000000000e+00
3.170000000000000000e+02 9.222579449999999568e+00 9.000000000000000000e+00
3.180000000000000000e+02 9.425865329999998821e+00 9.000000000000000000e+00
3.190000000000000000e+02 9.398641139999998728e+00 5.000000000000000000e+00
3.200000000000000000e+02 9.435726090000001065e+00 3.000000000000000000e+00
3.210000000000000000e+02 9.827867069999999927e+00 1.000000000000000000e+01
3.220000000000000000e+02 9.333586710000000508e+00 8.000000000000000000e+00
3.230000000000000000e+02 9.377822160000000906e+00 9.000000000000000000e+00
3.240000000000000000e+02 9.738250830000000136e+00 1.000000000000000000e+01
3.250000000000000000e+02 9.266103629999999924e+00 9.000000000000000000e+00
3.260000000000000000e+02 9.304591589999999357e+00 9.000000000000000000e+00
3.270000000000000000e+02 9.220407840000000022e+00 9.000000000000000000e+00
3.280000000000000000e+02 9.179145359999999698e+00 7.000000000000000000e+00
3.290000000000000000e+02 9.334946879999998615e+00 9.000000000000000000e+00
3.300000000000000000e+02 9.628902990000000273e+00 1.000000000000000000e+01
3.310000000000000000e+02 9.191917980000001265e+00 9.000000000000000000e+00
3.320000000000000000e+02 9.240964110000000176e+00 1.000000000000000000e+01
3.330000000000000000e+02 9.517098779999999536e+00 9.000000000000000000e+00
3.340000000000000000e+02 9.469692540000000491e+00 5.000000000000000000e+00
3.350000000000000000e+02 9.328259429999999242e+00 1.000000000000000000e+01
3.360000000000000000e+02 9.479795850000000357e+00 9.000000000000000000e+00
3.370000000000000000e+02 9.746148509999999376e+00 1.000000000000000000e+01
3.380000000000000000e+02 9.638782650000001340e+00 1.000000000000000000e+01
3.390000000000000000e+02 9.202544819999999959e+00 9.000000000000000000e+00
3.400000000000000000e+02 9.170331030000001604e+00 9.000000000000000000e+00
3.410000000000000000e+02 9.066626100000000577e+00 9.000000000000000000e+00
3.420000000000000000e+02 9.411346979999999363e+00 6.000000000000000000e+00
3.430000000000000000e+02 9.364873770000000874e+00 1.300000000000000000e+01
3.440000000000000000e+02 9.499608090000000615e+00 8.000000000000000000e+00
3.450000000000000000e+02 9.790488539999998352e+00 1.000000000000000000e+01
3.460000000000000000e+02 9.588621419999999063e+00 8.000000000000000000e+00
3.470000000000000000e+02 9.409247190000000316e+00 7.000000000000000000e+00
3.480000000000000000e+02 9.133647390000000144e+00 7.000000000000000000e+00
3.490000000000000000e+02 9.284809590000000057e+00 4.000000000000000000e+00
3.500000000000000000e+02 9.578750579999999459e+00 1.000000000000000000e+01
3.510000000000000000e+02 9.250262279999999393e+00 9.000000000000000000e+00
3.520000000000000000e+02 9.325589490000000481e+00 3.000000000000000000e+00
3.530000000000000000e+02 9.319060170000000198e+00 9.000000000000000000e+00
3.540000000000000000e+02 9.812028869999998903e+00 1.000000000000000000e+01
3.550000000000000000e+02 9.529289279999998641e+00 9.000000000000000000e+00
3.560000000000000000e+02 9.348778530000000586e+00 9.000000000000000000e+00
3.570000000000000000e+02 9.455919480000000377e+00 8.000000000000000000e+00
3.580000000000000000e+02 9.126617219999999975e+00 8.000000000000000000e+00
3.590000000000000000e+02 9.823030559999999412e+00 0.000000000000000000e+00
3.600000000000000000e+02 9.382460850000001074e+00 9.000000000000000000e+00
3.610000000000000000e+02 9.428304059999998543e+00 3.000000000000000000e+00
3.620000000000000000e+02 9.297041039999999867e+00 9.000000000000000000e+00
3.630000000000000000e+02 9.342847710000000916e+00 0.000000000000000000e+00
3.640000000000000000e+02 9.250341029999999520e+00 9.000000000000000000e+00
3.650000000000000000e+02 9.164220659999999796e+00 9.000000000000000000e+00
3.660000000000000000e+02 9.449540730000000721e+00 1.000000000000000000e+00
3.670000000000000000e+02 9.245775419999999301e+00 0.000000000000000000e+00
3.680000000000000000e+02 9.410100210000001297e+00 8.000000000000000000e+00
3.690000000000000000e+02 8.847357119999999853e+00 9.000000000000000000e+00
3.700000000000000000e+02 9.401879339999998919e+00 1.100000000000000000e+01
3.710000000000000000e+02 9.927858150000000492e+00 1.000000000000000000e+01
3.720000000000000000e+02 9.201081959999999782e+00 8.000000000000000000e+00
3.730000000000000000e+02 9.461682090000000045e+00 9.000000000000000000e+00
3.740000000000000000e+02 9.319487309999999525e+00 9.000000000000000000e+00
3.750000000000000000e+02 9.212462910000001060e+00 9.000000000000000000e+00
3.760000000000000000e+02 9.457861140000000333e+00 9.000000000000000000e+00
3.770000000000000000e+02 9.368694089999999974e+00 8.000000000000000000e+00
3.780000000000000000e+02 9.476916750000000889e+00 9.000000000000000000e+00
3.790000000000000000e+02 9.692689860000001545e+00 1.100000000000000000e+01
3.800000000000000000e+02 9.390606120000001056e+00 8.000000000000000000e+00
3.810000000000000000e+02 9.488020499999999302e+00 1.100000000000000000e+01
3.820000000000000000e+02 9.521308440000000317e+00 9.000000000000000000e+00
3.830000000000000000e+02 9.708178410000000369e+00 9.000000000000000000e+00
3.840000000000000000e+02 9.604947240000001329e+00 4.000000000000000000e+00
3.850000000000000000e+02 9.582686190000000437e+00 1.000000000000000000e+01
3.860000000000000000e+02 9.513991620000000538e+00 0.000000000000000000e+00
3.870000000000000000e+02 9.375553530000001246e+00 9.000000000000000000e+00
3.880000000000000000e+02 9.174497849999999843e+00 6.000000000000000000e+00
3.890000000000000000e+02 9.433340279999999467e+00 1.000000000000000000e+01
3.900000000000000000e+02 9.088494660000000280e+00 9.000000000000000000e+00
3.910000000000000000e+02 9.290773800000000193e+00 9.000000000000000000e+00
3.920000000000000000e+02 9.530885070000000070e+00 1.000000000000000000e+01
3.930000000000000000e+02 9.737543969999999049e+00 1.000000000000000000e+01
3.940000000000000000e+02 9.338056560000000061e+00 9.000000000000000000e+00
3.950000000000000000e+02 9.417714390000000435e+00 9.000000000000000000e+00
3.960000000000000000e+02 9.368687789999999183e+00 9.000000000000000000e+00
3.970000000000000000e+02 9.579160079999999411e+00 1.000000000000000000e+01
3.980000000000000000e+02 9.152325629999999990e+00 9.000000000000000000e+00
3.990000000000000000e+02 9.491903190000000379e+00 0.000000000000000000e+00
4.000000000000000000e+02 9.316634669999999119e+00 9.000000000000000000e+00
4.010000000000000000e+02 9.450814589999998461e+00 8.000000000000000000e+00
4.020000000000000000e+02 9.131274180000000129e+00 9.000000000000000000e+00
4.030000000000000000e+02 9.412174800000000729e+00 9.000000000000000000e+00
4.040000000000000000e+02 9.199782900000000652e+00 8.000000000000000000e+00
4.050000000000000000e+02 9.102196530000000507e+00 3.000000000000000000e+00
4.060000000000000000e+02 9.466363620000000978e+00 8.000000000000000000e+00
4.070000000000000000e+02 9.414505800000000590e+00 8.000000000000000000e+00
4.080000000000000000e+02 9.440265240000000446e+00 8.000000000000000000e+00
4.090000000000000000e+02 9.428872950000000586e+00 9.000000000000000000e+00
4.100000000000000000e+02 9.398933459999998519e+00 1.000000000000000000e+01
4.110000000000000000e+02 9.270105389999999446e+00 9.000000000000000000e+00
4.120000000000000000e+02 9.447612930000000020e+00 5.000000000000000000e+00
4.130000000000000000e+02 9.603888839999999760e+00 8.000000000000000000e+00
4.140000000000000000e+02 9.473808959999999502e+00 9.000000000000000000e+00
4.150000000000000000e+02 9.193106159999999250e+00 7.000000000000000000e+00
4.160000000000000000e+02 9.258570090000000974e+00 9.000000000000000000e+00
4.170000000000000000e+02 9.309223349999999897e+00 9.000000000000000000e+00
4.180000000000000000e+02 9.795621149999998778e+00 1.000000000000000000e+01
4.190000000000000000e+02 9.622998629999999665e+00 1.000000000000000000e+01
4.200000000000000000e+02 9.479083320000000867e+00 7.000000000000000000e+00
4.210000000000000000e+02 9.304354710000000139e+00 9.000000000000000000e+00
4.220000000000000000e+02 9.266472809999999782e+00 9.000000000000000000e+00
4.230000000000000000e+02 9.275157990000000297e+00 9.000000000000000000e+00
4.240000000000000000e+02 9.082565730000000670e+00 9.000000000000000000e+00
4.250000000000000000e+02 9.775596600000000080e+00 1.000000000000000000e+01
4.260000000000000000e+02 9.627527699999998134e+00 1.000000000000000000e+01
4.270000000000000000e+02 9.150620849999999251e+00 9.000000000000000000e+00
4.280000000000000000e+02 9.327606120000000445e+00 4.000000000000000000e+00
4.290000000000000000e+02 9.437291639999999759e+00 9.000000000000000000e+00
4.300000000000000000e+02 9.904579019999999900e+00 1.000000000000000000e+01
4.310000000000000000e+02 9.175913460000000299e+00 0.000000000000000000e+00
4.320000000000000000e+02 9.562902300000001077e+00 7.000000000000000000e+00
4.330000000000000000e+02 9.275128379999999950e+00 9.000000000000000000e+00
4.340000000000000000e+02 9.274993560000000414e+00 9.000000000000000000e+00
4.350000000000000000e+02 9.646221690000000848e+00 0.000000000000000000e+00
4.360000000000000000e+02 9.369414810000000315e+00 8.000000000000000000e+00
4.370000000000000000e+02 9.253440630000000056e+00 8.000000000000000000e+00
4.380000000000000000e+02 9.248451660000000629e+00 9.000000000000000000e+00
4.390000000000000000e+02 9.200388329999999115e+00 9.000000000000000000e+00
4.400000000000000000e+02 9.538149600000000561e+00 9.000000000000000000e+00
4.410000000000000000e+02 9.686714310000001049e+00 9.000000000000000000e+00
4.420000000000000000e+02 9.709382970000000057e+00 1.000000000000000000e+01
4.430000000000000000e+02 9.638035470000000160e+00 2.000000000000000000e+00
4.440000000000000000e+02 9.091071359999999046e+00 9.000000000000000000e+00
4.450000000000000000e+02 9.434184479999998985e+00 0.000000000000000000e+00
4.460000000000000000e+02 9.019942470000000156e+00 9.000000000000000000e+00
4.470000000000000000e+02 9.256592519999999880e+00 9.000000000000000000e+00
4.480000000000000000e+02 9.546321960000000217e+00 8.000000000000000000e+00
4.490000000000000000e+02 9.529560180000000713e+00 1.000000000000000000e+00
4.500000000000000000e+02 9.281933640000000096e+00 7.000000000000000000e+00
4.510000000000000000e+02 9.554051429999999456e+00 1.000000000000000000e+01
4.520000000000000000e+02 9.299819969999999714e+00 9.000000000000000000e+00
4.530000000000000000e+02 9.794910510000001125e+00 1.000000000000000000e+01
4.540000000000000000e+02 9.316162170000000131e+00 9.000000000000000000e+00
4.550000000000000000e+02 9.334532340000000872e+00 9.000000000000000000e+00
4.560000000000000000e+02 9.657038789999999651e+00 9.000000000000000000e+00
4.570000000000000000e+02 9.829578780000000293e+00 1.000000000000000000e+01
4.580000000000000000e+02 9.053433270000001087e+00 9.000000000000000000e+00
4.590000000000000000e+02 9.652194720000000672e+00 9.000000000000000000e+00
4.600000000000000000e+02 9.373335300000000814e+00 1.000000000000000000e+01
4.610000000000000000e+02 9.819855360000000033e+00 1.000000000000000000e+01
4.620000000000000000e+02 9.659863709999999770e+00 1.500000000000000000e+01
4.630000000000000000e+02 9.225099450000000090e+00 9.000000000000000000e+00
4.640000000000000000e+02 9.389117430000000653e+00 9.000000000000000000e+00
4.650000000000000000e+02 9.119835899999998219e+00 9.000000000000000000e+00
4.660000000000000000e+02 9.496800180000001035e+00 8.000000000000000000e+00
4.670000000000000000e+02 9.200073960000000994e+00 1.000000000000000000e+01
4.680000000000000000e+02 9.711111690000000962e+00 1.000000000000000000e+01
4.690000000000000000e+02 9.375263729999998574e+00 1.000000000000000000e+01
4.700000000000000000e+02 9.258582690000000781e+00 9.000000000000000000e+00
4.710000000000000000e+02 9.589830389999999483e+00 9.000000000000000000e+00
4.720000000000000000e+02 9.422434350000001402e+00 9.000000000000000000e+00
4.730000000000000000e+02 9.091824839999999242e+00 9.000000000000000000e+00
4.740000000000000000e+02 9.297761129999999596e+00 9.000000000000000000e+00
4.750000000000000000e+02 9.553338899999998191e+00 5.000000000000000000e+00
4.760000000000000000e+02 9.524526480000000461e+00 1.000000000000000000e+01
4.770000000000000000e+02 9.650717999999999464e+00 9.000000000000000000e+00
4.780000000000000000e+02 9.524094299999999791e+00 9.000000000000000000e+00
4.790000000000000000e+02 9.556609860000000012e+00 8.000000000000000000e+00
4.800000000000000000e+02 9.357215490000001523e+00 9.000000000000000000e+00
4.810000000000000000e+02 9.789377849999999270e+00 9.000000000000000000e+00
4.820000000000000000e+02 9.395804249999999413e+00 9.000000000000000000e+00
4.830000000000000000e+02 9.334817100000000423e+00 9.000000000000000000e+00
4.840000000000000000e+02 9.147903660000000770e+00 9.000000000000000000e+00
4.850000000000000000e+02 9.401437709999999726e+00 9.000000000000000000e+00
4.860000000000000000e+02 9.504563670000001352e+00 1.000000000000000000e+01
4.870000000000000000e+02 9.448545329999999964e+00 9.000000000000000000e+00
4.880000000000000000e+02 9.342249840000000916e+00 1.000000000000000000e+01
4.890000000000000000e+02 9.258226740000001342e+00 9.000000000000000000e+00
4.900000000000000000e+02 9.320662890000001255e+00 9.000000000000000000e+00
4.910000000000000000e+02 9.122536710000000326e+00 7.000000000000000000e+00
4.920000000000000000e+02 9.233403479999999774e+00 1.100000000000000000e+01
4.930000000000000000e+02 9.520325010000000532e+00 1.100000000000000000e+01
4.940000000000000000e+02 9.167691959999999085e+00 9.000000000000000000e+00
4.950000000000000000e+02 9.609756659999998618e+00 1.000000000000000000e+01
4.960000000000000000e+02 9.186943499999999929e+00 9.000000000000000000e+00
4.970000000000000000e+02 9.413337779999999100e+00 0.000000000000000000e+00
4.980000000000000000e+02 9.018489690000000891e+00 9.000000000000000000e+00
4.990000000000000000e+02 9.554154119999999750e+00 1.200000000000000000e+01
5.000000000000000000e+02 9.489240179999999469e+00 9.000000000000000000e+00
5.010000000000000000e+02 9.130692690000000056e+00 9.000000000000000000e+00
5.020000000000000000e+02 9.483809579999999073e+00 5.000000000000000000e+00
5.030000000000000000e+02 9.540793080000000259e+00 9.000000000000000000e+00
5.040000000000000000e+02 9.498421800000000914e+00 9.000000000000000000e+00
5.050000000000000000e+02 9.358322399999998709e+00 9.000000000000000000e+00
5.060000000000000000e+02 9.744615720000000536e+00 0.000000000000000000e+00
5.070000000000000000e+02 9.466130520000000104e+00 1.200000000000000000e+01
5.080000000000000000e+02 9.511043219999999465e+00 0.000000000000000000e+00
5.090000000000000000e+02 9.524144700000000796e+00 8.000000000000000000e+00
5.100000000000000000e+02 9.253724130000000159e+00 1.200000000000000000e+01
5.110000000000000000e+02 9.128722680000000977e+00 9.000000000000000000e+00
5.120000000000000000e+02 9.322666919999999635e+00 7.000000000000000000e+00
5.130000000000000000e+02 9.677235330000000246e+00 3.000000000000000000e+00
5.140000000000000000e+02 9.654766379999999870e+00 3.000000000000000000e+00
5.150000000000000000e+02 9.608376959999999301e+00 1.000000000000000000e+01
5.160000000000000000e+02 9.452674979999999394e+00 0.000000000000000000e+00
5.170000000000000000e+02 9.286354980000000481e+00 6.000000000000000000e+00
5.180000000000000000e+02 9.313347330000000923e+00 9.000000000000000000e+00
5.190000000000000000e+02 9.055716390000000615e+00 9.000000000000000000e+00
5.200000000000000000e+02 9.685378080000001333e+00 1.100000000000000000e+01
5.210000000000000000e+02 9.272265029999999797e+00 9.000000000000000000e+00
5.220000000000000000e+02 9.340386300000000475e+00 3.000000000000000000e+00
5.230000000000000000e+02 9.045718289999999939e+00 9.000000000000000000e+00
5.240000000000000000e+02 9.471487409999999940e+00 2.000000000000000000e+00
5.250000000000000000e+02 9.944824679999999972e+00 1.000000000000000000e+01
5.260000000000000000e+02 9.435118770000000765e+00 9.000000000000000000e+00
5.270000000000000000e+02 9.228895829999999023e+00 9.000000000000000000e+00
5.280000000000000000e+02 9.543010050000001243e+00 7.000000000000000000e+00
5.290000000000000000e+02 9.625303799999999299e+00 9.000000000000000000e+00
5.300000000000000000e+02 8.989004429999999601e+00 9.000000000000000000e+00
5.310000000000000000e+02 9.112304879999999940e+00 9.000000000000000000e+00
5.320000000000000000e+02 9.229377780000000087e+00 9.000000000000000000e+00
5.330000000000000000e+02 9.306969210000000103e+00 1.000000000000000000e+01
5.340000000000000000e+02 9.220963499999999868e+00 9.000000000000000000e+00
5.350000000000000000e+02 9.324106470000000257e+00 9.000000000000000000e+00
5.360000000000000000e+02 9.249822540000000259e+00 9.000000000000000000e+00
5.370000000000000000e+02 9.701628930000000040e+00 1.100000000000000000e+01
5.380000000000000000e+02 9.677043810000000690e+00 1.000000000000000000e+01
5.390000000000000000e+02 9.768682980000001237e+00 1.000000000000000000e+01
5.400000000000000000e+02 9.062146170000000112e+00 9.000000000000000000e+00
5.410000000000000000e+02 9.562025339999999929e+00 5.000000000000000000e+00
5.420000000000000000e+02 9.257550119999999438e+00 1.000000000000000000e+01
5.430000000000000000e+02 9.309732389999998858e+00 1.000000000000000000e+01
5.440000000000000000e+02 9.602183430000000186e+00 1.000000000000000000e+01
5.450000000000000000e+02 9.201098339999999709e+00 9.000000000000000000e+00
5.460000000000000000e+02 9.571002209999999621e+00 9.000000000000000000e+00
5.470000000000000000e+02 9.447365969999999891e+00 9.000000000000000000e+00
5.480000000000000000e+02 9.478875419999999608e+00 7.000000000000000000e+00
5.490000000000000000e+02 9.137039310000000469e+00 8.000000000000000000e+00
5.500000000000000000e+02 9.088805879999998893e+00 9.000000000000000000e+00
5.510000000000000000e+02 9.331263270000000887e+00 9.000000000000000000e+00
5.520000000000000000e+02 9.210509910000000744e+00 9.000000000000000000e+00
5.530000000000000000e+02 9.358391699999998536e+00 9.000000000000000000e+00
5.540000000000000000e+02 9.298381680000000316e+00 9.000000000000000000e+00
5.550000000000000000e+02 9.397339560000000702e+00 5.000000000000000000e+00
5.560000000000000000e+02 9.533736449999999252e+00 3.000000000000000000e+00
5.570000000000000000e+02 9.640236059999999441e+00 8.000000000000000000e+00
5.580000000000000000e+02 9.055233810000000716e+00 8.000000000000000000e+00
5.590000000000000000e+02 9.544164209999999926e+00 1.000000000000000000e+00
5.600000000000000000e+02 9.275234219999999752e+00 9.000000000000000000e+00
5.610000000000000000e+02 9.799745760000000416e+00 1.000000000000000000e+01
5.620000000000000000e+02 9.406265399999998778e+00 4.000000000000000000e+00
5.630000000000000000e+02 9.631720980000000765e+00 9.000000000000000000e+00
5.640000000000000000e+02 9.342493649999999761e+00 1.000000000000000000e+00
5.650000000000000000e+02 9.227068829999998556e+00 9.000000000000000000e+00
5.660000000000000000e+02 9.481736249999999089e+00 4.000000000000000000e+00
5.670000000000000000e+02 9.897766199999999515e+00 1.100000000000000000e+01
5.680000000000000000e+02 9.388060289999998531e+00 0.000000000000000000e+00
5.690000000000000000e+02 9.308962530000000513e+00 9.000000000000000000e+00
5.700000000000000000e+02 9.561708449999999360e+00 4.000000000000000000e+00
5.710000000000000000e+02 9.190123110000000040e+00 9.000000000000000000e+00
5.720000000000000000e+02 9.142456680000000446e+00 9.000000000000000000e+00
5.730000000000000000e+02 9.722195909999999941e+00 1.000000000000000000e+01
5.740000000000000000e+02 9.537231689999998707e+00 0.000000000000000000e+00
5.750000000000000000e+02 9.483394409999998942e+00 9.000000000000000000e+00
5.760000000000000000e+02 9.211667219999998935e+00 8.000000000000000000e+00
5.770000000000000000e+02 9.882326790000000472e+00 1.000000000000000000e+01
5.780000000000000000e+02 9.475186139999999924e+00 9.000000000000000000e+00
5.790000000000000000e+02 9.330472620000000106e+00 0.000000000000000000e+00
5.800000000000000000e+02 9.637879859999999965e+00 8.000000000000000000e+00
5.810000000000000000e+02 9.483410789999998869e+00 8.000000000000000000e+00
5.820000000000000000e+02 9.701329050000000009e+00 1.000000000000000000e+01
5.830000000000000000e+02 9.850991849999999772e+00 1.000000000000000000e+01
5.840000000000000000e+02 9.285903900000000988e+00 6.000000000000000000e+00
5.850000000000000000e+02 9.404093790000001007e+00 9.000000000000000000e+00
5.860000000000000000e+02 9.392604479999999256e+00 7.000000000000000000e+00
5.870000000000000000e+02 9.017431919999999934e+00 9.000000000000000000e+00
5.880000000000000000e+02 9.727507440000000116e+00 8.000000000000000000e+00
5.890000000000000000e+02 9.385889940000000209e+00 9.000000000000000000e+00
5.900000000000000000e+02 9.588131280000000700e+00 1.000000000000000000e+00
5.910000000000000000e+02 9.078949529999999157e+00 7.000000000000000000e+00
5.920000000000000000e+02 9.397591559999998623e+00 9.000000000000000000e+00
5.930000000000000000e+02 9.345116970000001189e+00 8.000000000000000000e+00
5.940000000000000000e+02 9.591572340000000807e+00 1.400000000000000000e+01
5.950000000000000000e+02 9.618890399999999730e+00 0.000000000000000000e+00
5.960000000000000000e+02 9.705027779999999993e+00 1.000000000000000000e+01
5.970000000000000000e+02 9.989778960000000652e+00 1.000000000000000000e+01
5.980000000000000000e+02 9.244659060000000039e+00 9.000000000000000000e+00
5.990000000000000000e+02 9.329888610000001137e+00 7.000000000000000000e+00
6.000000000000000000e+02 9.123125760000000639e+00 9.000000000000000000e+00
6.010000000000000000e+02 9.285415650000000909e+00 9.000000000000000000e+00
6.020000000000000000e+02 9.664765110000001158e+00 3.000000000000000000e+00
6.030000000000000000e+02 9.418391640000001175e+00 9.000000000000000000e+00
6.040000000000000000e+02 9.361716209999999094e+00 8.000000000000000000e+00
6.050000000000000000e+02 9.420573960000000469e+00 0.000000000000000000e+00
6.060000000000000000e+02 9.121535009999998778e+00 9.000000000000000000e+00
6.070000000000000000e+02 9.229339979999998889e+00 9.000000000000000000e+00
6.080000000000000000e+02 9.256878540000000655e+00 1.000000000000000000e+00
6.090000000000000000e+02 9.765097019999998906e+00 1.000000000000000000e+01
6.100000000000000000e+02 9.209476710000000566e+00 9.000000000000000000e+00
6.110000000000000000e+02 9.424569419999999198e+00 6.000000000000000000e+00
6.120000000000000000e+02 9.286603829999998894e+00 7.000000000000000000e+00
6.130000000000000000e+02 9.582145649999999293e+00 9.000000000000000000e+00
6.140000000000000000e+02 9.912106259999999835e+00 1.000000000000000000e+01
6.150000000000000000e+02 9.226559160000000759e+00 9.000000000000000000e+00
6.160000000000000000e+02 9.337851180000001250e+00 1.000000000000000000e+01
6.170000000000000000e+02 9.620136540000000736e+00 8.000000000000000000e+00
6.180000000000000000e+02 9.596579580000000220e+00 1.100000000000000000e+01
6.190000000000000000e+02 9.694741770000000258e+00 0.000000000000000000e+00
6.200000000000000000e+02 9.863483490000000131e+00 1.000000000000000000e+01
6.210000000000000000e+02 9.284005709999998857e+00 9.000000000000000000e+00
6.220000000000000000e+02 9.462805380000000710e+00 9.000000000000000000e+00
6.230000000000000000e+02 9.093212730000001187e+00 8.000000000000000000e+00
6.240000000000000000e+02 9.225529739999998924e+00 6.000000000000000000e+00
6.250000000000000000e+02 9.552710790000000785e+00 1.000000000000000000e+01
6.260000000000000000e+02 9.317827259999999612e+00 8.000000000000000000e+00
6.270000000000000000e+02 9.151426620000000511e+00 9.000000000000000000e+00
6.280000000000000000e+02 9.266712209999999672e+00 0.000000000000000000e+00
6.290000000000000000e+02 9.646396830000000477e+00 9.000000000000000000e+00
6.300000000000000000e+02 9.823814909999999401e+00 1.000000000000000000e+01
6.310000000000000000e+02 9.400421520000000086e+00 8.000000000000000000e+00
6.320000000000000000e+02 9.665703179999999506e+00 3.000000000000000000e+00
6.330000000000000000e+02 9.351878129999999345e+00 1.000000000000000000e+01
6.340000000000000000e+02 9.522712079999999801e+00 4.000000000000000000e+00
6.350000000000000000e+02 9.607915799999998896e+00 3.000000000000000000e+00
6.360000000000000000e+02 9.236034359999999666e+00 6.000000000000000000e+00
6.370000000000000000e+02 9.039966390000000018e+00 8.000000000000000000e+00
6.380000000000000000e+02 9.429619500000001153e+00 9.000000000000000000e+00
6.390000000000000000e+02 9.389382030000000157e+00 9.000000000000000000e+00
6.400000000000000000e+02 9.155216699999998653e+00 9.000000000000000000e+00
6.410000000000000000e+02 9.434399309999999872e+00 9.000000000000000000e+00
6.420000000000000000e+02 9.345738779999999579e+00 9.000000000000000000e+00
6.430000000000000000e+02 9.369420480000000495e+00 3.000000000000000000e+00
6.440000000000000000e+02 9.449181629999999998e+00 1.000000000000000000e+01
6.450000000000000000e+02 9.354891419999999513e+00 6.000000000000000000e+00
6.460000000000000000e+02 9.078786360000000499e+00 7.000000000000000000e+00
6.470000000000000000e+02 9.330024060000001285e+00 1.000000000000000000e+01
6.480000000000000000e+02 9.267655320000001140e+00 1.000000000000000000e+01
6.490000000000000000e+02 9.654363809999999546e+00 9.000000000000000000e+00
6.500000000000000000e+02 8.989139879999999749e+00 9.000000000000000000e+00
6.510000000000000000e+02 9.712856159999999406e+00 1.000000000000000000e+01
6.520000000000000000e+02 9.771314489999999964e+00 1.000000000000000000e+01
6.530000000000000000e+02 9.268705530000000081e+00 9.000000000000000000e+00
6.540000000000000000e+02 9.501982560000000078e+00 1.000000000000000000e+01
6.550000000000000000e+02 9.226331100000001229e+00 9.000000000000000000e+00
6.560000000000000000e+02 9.201910409999999985e+00 9.000000000000000000e+00
6.570000000000000000e+02 9.139861080000001081e+00 9.000000000000000000e+00
6.580000000000000000e+02 9.602302499999998631e+00 9.000000000000000000e+00
6.590000000000000000e+02 9.650404260000000178e+00 6.000000000000000000e+00
6.600000000000000000e+02 9.584733059999999583e+00 7.000000000000000000e+00
6.610000000000000000e+02 9.638475209999999294e+00 2.000000000000000000e+00
6.620000000000000000e+02 9.271226790000000051e+00 0.000000000000000000e+00
6.630000000000000000e+02 9.336015989999999931e+00 9.000000000000000000e+00
6.640000000000000000e+02 9.410567669999998941e+00 9.000000000000000000e+00
6.650000000000000000e+02 9.266456429999999855e+00 9.000000000000000000e+00
6.660000000000000000e+02 9.246299579999998741e+00 8.000000000000000000e+00
6.670000000000000000e+02 9.666597780000000029e+00 8.000000000000000000e+00
6.680000000000000000e+02 9.352656809999999155e+00 9.000000000000000000e+00
6.690000000000000000e+02 9.386717129999999187e+00 1.000000000000000000e+01
6.700000000000000000e+02 9.578978010000000154e+00 0.000000000000000000e+00
6.710000000000000000e+02 9.556333289999999536e+00 1.000000000000000000e+01
6.720000000000000000e+02 9.149386679999999217e+00 8.000000000000000000e+00
6.730000000000000000e+02 9.523340190000000760e+00 7.000000000000000000e+00
6.740000000000000000e+02 9.766028160000001179e+00 1.000000000000000000e+01
6.750000000000000000e+02 9.881879490000001098e+00 9.000000000000000000e+00
6.760000000000000000e+02 9.199633589999999472e+00 9.000000000000000000e+00
6.770000000000000000e+02 9.221437889999998916e+00 9.000000000000000000e+00
6.780000000000000000e+02 9.180720360000000468e+00 9.000000000000000000e+00
6.790000000000000000e+02 9.755459909999999013e+00 1.000000000000000000e+01
6.800000000000000000e+02 9.174062519999999665e+00 9.000000000000000000e+00
6.810000000000000000e+02 9.166845239999998896e+00 9.000000000000000000e+00
6.820000000000000000e+02 9.338029469999998611e+00 9.000000000000000000e+00
6.830000000000000000e+02 9.491840820000000178e+00 1.000000000000000000e+01
6.840000000000000000e+02 9.595098450000000057e+00 9.000000000000000000e+00
6.850000000000000000e+02 9.306065160000001057e+00 0.000000000000000000e+00
6.860000000000000000e+02 9.234188460000000376e+00 8.000000000000000000e+00
6.870000000000000000e+02 9.624957929999998996e+00 9.000000000000000000e+00
6.880000000000000000e+02 9.619357229999998538e+00 1.000000000000000000e+00
6.890000000000000000e+02 9.296529480000000234e+00 7.000000000000000000e+00
6.900000000000000000e+02 9.295797419999999534e+00 9.000000000000000000e+00
6.910000000000000000e+02 9.437679089999999604e+00 9.000000000000000000e+00
6.920000000000000000e+02 9.143996399999998914e+00 9.000000000000000000e+00
6.930000000000000000e+02 9.136226610000001358e+00 9.000000000000000000e+00
6.940000000000000000e+02 9.110740590000000694e+00 3.000000000000000000e+00
6.950000000000000000e+02 9.473270310000000194e+00 8.000000000000000000e+00
6.960000000000000000e+02 9.808681050000000567e+00 1.000000000000000000e+01
6.970000000000000000e+02 9.338546700000000200e+00 5.000000000000000000e+00
6.980000000000000000e+02 9.195367859999999283e+00 9.000000000000000000e+00
6.990000000000000000e+02 9.870414749999998349e+00 1.000000000000000000e+01
7.000000000000000000e+02 9.868130999999999986e+00 0.000000000000000000e+00
7.010000000000000000e+02 9.700533990000000273e+00 4.000000000000000000e+00
7.020000000000000000e+02 9.374592779999998626e+00 8.000000000000000000e+00
7.030000000000000000e+02 9.540040859999999512e+00 1.000000000000000000e+01
7.040000000000000000e+02 9.772299179999999197e+00 1.000000000000000000e+01
7.050000000000000000e+02 9.171660329999999917e+00 9.000000000000000000e+00
7.060000000000000000e+02 9.231250140000000215e+00 9.000000000000000000e+00
7.070000000000000000e+02 9.704862090000000663e+00 1.000000000000000000e+01
7.080000000000000000e+02 9.247095270000000866e+00 6.000000000000000000e+00
7.090000000000000000e+02 9.521249219999999625e+00 9.000000000000000000e+00
7.100000000000000000e+02 9.324894600000000366e+00 9.000000000000000000e+00
7.110000000000000000e+02 9.310950180000000742e+00 8.000000000000000000e+00
7.120000000000000000e+02 9.682466849999999070e+00 4.000000000000000000e+00
7.130000000000000000e+02 9.478896840000000878e+00 1.000000000000000000e+00
7.140000000000000000e+02 9.451461600000001795e+00 0.000000000000000000e+00
7.150000000000000000e+02 9.179544780000000515e+00 4.000000000000000000e+00
7.160000000000000000e+02 9.126658169999998904e+00 7.000000000000000000e+00
7.170000000000000000e+02 9.259042589999999961e+00 1.000000000000000000e+00
7.180000000000000000e+02 9.515986200000000395e+00 1.000000000000000000e+01
7.190000000000000000e+02 9.219456539999999478e+00 0.000000000000000000e+00
7.200000000000000000e+02 9.822086819999999108e+00 1.000000000000000000e+01
7.210000000000000000e+02 9.660586949999999007e+00 8.000000000000000000e+00
7.220000000000000000e+02 9.739039590000000857e+00 1.000000000000000000e+01
7.230000000000000000e+02 9.111200489999999874e+00 9.000000000000000000e+00
7.240000000000000000e+02 9.203860890000001405e+00 9.000000000000000000e+00
7.250000000000000000e+02 9.621127529999998984e+00 1.000000000000000000e+01
7.260000000000000000e+02 9.427955039999998732e+00 1.000000000000000000e+01
7.270000000000000000e+02 9.339887969999999484e+00 9.000000000000000000e+00
7.280000000000000000e+02 9.381733829999999941e+00 7.000000000000000000e+00
7.290000000000000000e+02 9.793578059999999752e+00 1.000000000000000000e+01
7.300000000000000000e+02 9.690706620000000271e+00 1.000000000000000000e+01
7.310000000000000000e+02 9.680009850000001137e+00 1.000000000000000000e+01
7.320000000000000000e+02 9.158579639999999245e+00 9.000000000000000000e+00
7.330000000000000000e+02 9.083845260000000366e+00 9.000000000000000000e+00
7.340000000000000000e+02 9.518273100000001818e+00 8.000000000000000000e+00
7.350000000000000000e+02 9.266865929999999807e+00 9.000000000000000000e+00
7.360000000000000000e+02 9.389474639999999539e+00 9.000000000000000000e+00
7.370000000000000000e+02 9.518284440000000401e+00 9.000000000000000000e+00
7.380000000000000000e+02 9.432815489999999414e+00 1.000000000000000000e+01
7.390000000000000000e+02 9.313741079999999783e+00 8.000000000000000000e+00
7.400000000000000000e+02 9.253225170000000332e+00 9.000000000000000000e+00
7.410000000000000000e+02 9.516898440000000292e+00 0.000000000000000000e+00
7.420000000000000000e+02 9.451177470000001080e+00 0.000000000000000000e+00
7.430000000000000000e+02 9.461683980000000105e+00 1.000000000000000000e+01
7.440000000000000000e+02 9.725530499999999634e+00 2.000000000000000000e+00
7.450000000000000000e+02 9.527335649999999490e+00 3.000000000000000000e+00
7.460000000000000000e+02 9.553522230000000448e+00 1.100000000000000000e+01
7.470000000000000000e+02 9.308822670000001409e+00 9.000000000000000000e+00
7.480000000000000000e+02 9.528967350000000280e+00 3.000000000000000000e+00
7.490000000000000000e+02 9.433470690000000047e+00 9.000000000000000000e+00
7.500000000000000000e+02 9.284602950000000021e+00 9.000000000000000000e+00
7.510000000000000000e+02 9.155495160000000965e+00 9.000000000000000000e+00
7.520000000000000000e+02 9.552031019999999373e+00 1.000000000000000000e+01
7.530000000000000000e+02 9.084342330000000132e+00 9.000000000000000000e+00
7.540000000000000000e+02 9.718380630000000409e+00 8.000000000000000000e+00
7.550000000000000000e+02 9.672280380000000122e+00 1.000000000000000000e+01
7.560000000000000000e+02 9.316590570000000682e+00 1.000000000000000000e+01
7.570000000000000000e+02 9.026265149999998627e+00 8.000000000000000000e+00
7.580000000000000000e+02 9.669909060000000167e+00 1.000000000000000000e+01
7.590000000000000000e+02 9.663883109999998666e+00 7.000000000000000000e+00
7.600000000000000000e+02 9.274180230000000691e+00 9.000000000000000000e+00
7.610000000000000000e+02 9.384261390000000702e+00 9.000000000000000000e+00
7.620000000000000000e+02 9.389010329999999627e+00 1.000000000000000000e+01
7.630000000000000000e+02 9.561261149999999986e+00 9.000000000000000000e+00
7.640000000000000000e+02 9.521976869999999593e+00 9.000000000000000000e+00
7.650000000000000000e+02 9.351578879999999927e+00 8.000000000000000000e+00
7.660000000000000000e+02 9.408078539999999990e+00 9.000000000000000000e+00
7.670000000000000000e+02 9.231778079999999775e+00 1.100000000000000000e+01
7.680000000000000000e+02 9.305370269999999167e+00 6.000000000000000000e+00
7.690000000000000000e+02 9.493114049999999082e+00 9.000000000000000000e+00
7.700000000000000000e+02 1.004489010000000171e+01 8.000000000000000000e+00
7.710000000000000000e+02 9.252549179999999041e+00 9.000000000000000000e+00
7.720000000000000000e+02 9.180988740000000092e+00 9.000000000000000000e+00
7.730000000000000000e+02 9.390599190000001428e+00 9.000000000000000000e+00
7.740000000000000000e+02 9.518288220000000521e+00 9.000000000000000000e+00
7.750000000000000000e+02 9.125653950000000236e+00 9.000000000000000000e+00
7.760000000000000000e+02 9.419539499999999066e+00 9.000000000000000000e+00
7.770000000000000000e+02 9.370361070000001291e+00 9.000000000000000000e+00
7.780000000000000000e+02 9.218650769999999994e+00 9.000000000000000000e+00
7.790000000000000000e+02 9.333943920000001171e+00 8.000000000000000000e+00
7.800000000000000000e+02 9.630189449999999596e+00 8.000000000000000000e+00
7.810000000000000000e+02 9.053879939999999849e+00 9.000000000000000000e+00
7.820000000000000000e+02 9.131227560000001020e+00 9.000000000000000000e+00
7.830000000000000000e+02 9.334090709999999902e+00 0.000000000000000000e+00
7.840000000000000000e+02 9.589792590000000061e+00 8.000000000000000000e+00
7.850000000000000000e+02 9.572242049999999836e+00 0.000000000000000000e+00
7.860000000000000000e+02 9.376460100000000963e+00 9.000000000000000000e+00
7.870000000000000000e+02 9.467754030000000043e+00 9.000000000000000000e+00
7.880000000000000000e+02 9.713661929999998890e+00 1.100000000000000000e+01
7.890000000000000000e+02 9.194504759999999166e+00 8.000000000000000000e+00
7.900000000000000000e+02 9.549155700000000024e+00 3.000000000000000000e+00
7.910000000000000000e+02 9.363709529999999504e+00 9.000000000000000000e+00
7.920000000000000000e+02 9.661986179999999536e+00 9.000000000000000000e+00
7.930000000000000000e+02 9.363930030000000571e+00 9.000000000000000000e+00
7.940000000000000000e+02 9.357498360000001014e+00 8.000000000000000000e+00
7.950000000000000000e+02 9.180025470000000354e+00 8.000000000000000000e+00
7.960000000000000000e+02 9.502552079999999179e+00 9.000000000000000000e+00
7.970000000000000000e+02 9.384483780000000053e+00 9.000000000000000000e+00
7.980000000000000000e+02 9.168710670000001173e+00 9.000000000000000000e+00
7.990000000000000000e+02 9.351148589999999317e+00 5.000000000000000000e+00
8.000000000000000000e+02 9.320128650000000903e+00 9.000000000000000000e+00
8.010000000000000000e+02 9.540280890000000014e+00 9.000000000000000000e+00
8.020000000000000000e+02 9.418014270000000465e+00 9.000000000000000000e+00
8.030000000000000000e+02 9.250020989999999443e+00 9.000000000000000000e+00
8.040000000000000000e+02 9.029085029999999179e+00 9.000000000000000000e+00
8.050000000000000000e+02 9.221219910000000297e+00 9.000000000000000000e+00
8.060000000000000000e+02 9.501340590000001640e+00 0.000000000000000000e+00
8.070000000000000000e+02 9.404401859999998337e+00 9.000000000000000000e+00
8.080000000000000000e+02 9.288841590000000537e+00 0.000000000000000000e+00
8.090000000000000000e+02 9.431458470000000816e+00 9.000000000000000000e+00
8.100000000000000000e+02 9.326403450000000817e+00 9.000000000000000000e+00
8.110000000000000000e+02 9.416984850000000407e+00 8.000000000000000000e+00
8.120000000000000000e+02 9.542100960000000853e+00 1.000000000000000000e+00
8.130000000000000000e+02 9.264869459999999890e+00 9.000000000000000000e+00
8.140000000000000000e+02 9.496427220000001057e+00 9.000000000000000000e+00
8.150000000000000000e+02 9.431230409999999509e+00 8.000000000000000000e+00
8.160000000000000000e+02 9.686091869999998494e+00 7.000000000000000000e+00
8.170000000000000000e+02 9.332525159999999431e+00 9.000000000000000000e+00
8.180000000000000000e+02 9.408515130000001392e+00 6.000000000000000000e+00
8.190000000000000000e+02 9.299860289999999807e+00 9.000000000000000000e+00
8.200000000000000000e+02 9.258725070000000557e+00 9.000000000000000000e+00
8.210000000000000000e+02 9.397864350000000755e+00 8.000000000000000000e+00
8.220000000000000000e+02 9.136166129999999441e+00 9.000000000000000000e+00
8.230000000000000000e+02 9.352406699999999518e+00 9.000000000000000000e+00
8.240000000000000000e+02 9.104851979999999401e+00 9.000000000000000000e+00
8.250000000000000000e+02 9.539909820000000096e+00 9.000000000000000000e+00
8.260000000000000000e+02 9.391502609999999862e+00 1.000000000000000000e+00
8.270000000000000000e+02 9.489624479999999807e+00 6.000000000000000000e+00
8.280000000000000000e+02 9.270602460000000988e+00 8.000000000000000000e+00
8.290000000000000000e+02 9.236483549999999099e+00 0.000000000000000000e+00
8.300000000000000000e+02 9.538094159999999988e+00 8.000000000000000000e+00
8.310000000000000000e+02 9.735547500000000909e+00 3.000000000000000000e+00
8.320000000000000000e+02 9.184574700000000647e+00 9.000000000000000000e+00
8.330000000000000000e+02 9.462383909999999787e+00 8.000000000000000000e+00
8.340000000000000000e+02 9.468176129999999802e+00 0.000000000000000000e+00
8.350000000000000000e+02 9.976745519999999701e+00 1.000000000000000000e+01
8.360000000000000000e+02 9.526474439999999433e+00 9.000000000000000000e+00
8.370000000000000000e+02 9.472411619999999033e+00 8.000000000000000000e+00
8.380000000000000000e+02 9.578897369999999967e+00 5.000000000000000000e+00
8.390000000000000000e+02 9.350068770000000029e+00 1.000000000000000000e+01
8.400000000000000000e+02 9.398987640000001420e+00 9.000000000000000000e+00
8.410000000000000000e+02 9.229257449999998641e+00 9.000000000000000000e+00
8.420000000000000000e+02 9.501309089999999458e+00 0.000000000000000000e+00
8.430000000000000000e+02 9.565749899999998362e+00 9.000000000000000000e+00
8.440000000000000000e+02 9.272629170000000087e+00 9.000000000000000000e+00
8.450000000000000000e+02 9.307206719999999933e+00 9.000000000000000000e+00
8.460000000000000000e+02 9.465339870000001099e+00 1.000000000000000000e+01
8.470000000000000000e+02 9.603924120000000286e+00 5.000000000000000000e+00
8.480000000000000000e+02 9.128146229999998695e+00 9.000000000000000000e+00
8.490000000000000000e+02 9.454769730000000649e+00 3.000000000000000000e+00
8.500000000000000000e+02 9.343918710000000516e+00 9.000000000000000000e+00
8.510000000000000000e+02 9.242802450000001002e+00 9.000000000000000000e+00
8.520000000000000000e+02 9.647402309999998593e+00 1.000000000000000000e+01
8.530000000000000000e+02 9.448473510000001241e+00 9.000000000000000000e+00
8.540000000000000000e+02 9.716960609999999221e+00 9.000000000000000000e+00
8.550000000000000000e+02 9.355080420000000174e+00 9.000000000000000000e+00
8.560000000000000000e+02 9.825426450000000145e+00 1.000000000000000000e+01
8.570000000000000000e+02 9.037666890000000564e+00 9.000000000000000000e+00
8.580000000000000000e+02 9.349707780000001023e+00 9.000000000000000000e+00
8.590000000000000000e+02 9.030581910000000434e+00 9.000000000000000000e+00
8.600000000000000000e+02 9.505539539999999121e+00 1.000000000000000000e+01
8.610000000000000000e+02 9.502135020000000765e+00 1.000000000000000000e+01
8.620000000000000000e+02 9.467171280000000522e+00 2.000000000000000000e+00
8.630000000000000000e+02 9.269605800000000784e+00 9.000000000000000000e+00
8.640000000000000000e+02 9.358454069999998737e+00 9.000000000000000000e+00
8.650000000000000000e+02 9.221702490000000196e+00 9.000000000000000000e+00
8.660000000000000000e+02 9.331038360000000864e+00 9.000000000000000000e+00
8.670000000000000000e+02 9.187998750000000214e+00 9.000000000000000000e+00
8.680000000000000000e+02 9.841040369999999982e+00 2.000000000000000000e+00
8.690000000000000000e+02 9.125199090000000623e+00 9.000000000000000000e+00
8.700000000000000000e+02 9.031581090000001311e+00 9.000000000000000000e+00
8.710000000000000000e+02 9.521620289999999542e+00 1.000000000000000000e+00
8.720000000000000000e+02 9.703757069999999985e+00 9.000000000000000000e+00
8.730000000000000000e+02 9.469444949999999750e+00 7.000000000000000000e+00
8.740000000000000000e+02 9.320061240000001135e+00 8.000000000000000000e+00
8.750000000000000000e+02 9.337298040000000299e+00 9.000000000000000000e+00
8.760000000000000000e+02 9.109366559999999780e+00 1.000000000000000000e+01
8.770000000000000000e+02 9.761238899999998608e+00 6.000000000000000000e+00
8.780000000000000000e+02 9.374183280000000451e+00 1.200000000000000000e+01
8.790000000000000000e+02 9.065083229999999048e+00 9.000000000000000000e+00
8.800000000000000000e+02 9.426376259999999618e+00 9.000000000000000000e+00
8.810000000000000000e+02 9.553165650000000397e+00 9.000000000000000000e+00
8.820000000000000000e+02 9.475646039999999104e+00 9.000000000000000000e+00
8.830000000000000000e+02 9.575220690000000090e+00 9.000000000000000000e+00
8.840000000000000000e+02 9.319064580000000930e+00 9.000000000000000000e+00
8.850000000000000000e+02 9.506854349999999343e+00 9.000000000000000000e+00
8.860000000000000000e+02 9.649723859999999931e+00 1.000000000000000000e+01
8.870000000000000000e+02 9.341573219999999012e+00 9.000000000000000000e+00
8.880000000000000000e+02 9.299957939999998757e+00 1.000000000000000000e+01
8.890000000000000000e+02 9.452057579999999959e+00 9.000000000000000000e+00
8.900000000000000000e+02 9.398755170000001158e+00 9.000000000000000000e+00
8.910000000000000000e+02 9.531198180000000519e+00 9.000000000000000000e+00
8.920000000000000000e+02 9.856356930000000460e+00 1.000000000000000000e+01
8.930000000000000000e+02 9.199210230000000266e+00 9.000000000000000000e+00
8.940000000000000000e+02 9.447634349999999515e+00 9.000000000000000000e+00
8.950000000000000000e+02 9.526248269999999962e+00 4.000000000000000000e+00
8.960000000000000000e+02 9.263389590000000950e+00 9.000000000000000000e+00
8.970000000000000000e+02 9.271661490000001393e+00 9.000000000000000000e+00
8.980000000000000000e+02 9.724743000000000137e+00 1.000000000000000000e+01
8.990000000000000000e+02 9.013159890000000729e+00 9.000000000000000000e+00
9.000000000000000000e+02 9.302111910000000705e+00 9.000000000000000000e+00
9.010000000000000000e+02 9.244972170000000489e+00 9.000000000000000000e+00
9.020000000000000000e+02 9.566928630000001377e+00 9.000000000000000000e+00
9.030000000000000000e+02 9.603666450000000410e+00 8.000000000000000000e+00
9.040000000000000000e+02 9.922728060000000738e+00 1.000000000000000000e+01
9.050000000000000000e+02 9.294705000000000439e+00 9.000000000000000000e+00
9.060000000000000000e+02 9.454093109999998745e+00 1.000000000000000000e+01
9.070000000000000000e+02 9.424857960000000645e+00 9.000000000000000000e+00
9.080000000000000000e+02 9.367470000000000852e+00 8.000000000000000000e+00
9.090000000000000000e+02 9.589837950000001499e+00 4.000000000000000000e+00
9.100000000000000000e+02 9.171774989999999406e+00 1.000000000000000000e+01
9.110000000000000000e+02 9.599929919999999228e+00 9.000000000000000000e+00
9.120000000000000000e+02 9.366177869999999572e+00 1.200000000000000000e+01
9.130000000000000000e+02 9.279636030000000702e+00 8.000000000000000000e+00
9.140000000000000000e+02 9.281246940000000833e+00 9.000000000000000000e+00
9.150000000000000000e+02 9.423983520000000169e+00 9.000000000000000000e+00
9.160000000000000000e+02 9.160377659999999977e+00 9.000000000000000000e+00
9.170000000000000000e+02 9.153870389999999801e+00 9.000000000000000000e+00
9.180000000000000000e+02 9.542354219999999998e+00 4.000000000000000000e+00
9.190000000000000000e+02 9.476390699999999612e+00 6.000000000000000000e+00
9.200000000000000000e+02 9.417529800000000506e+00 9.000000000000000000e+00
9.210000000000000000e+02 9.020579400000000803e+00 9.000000000000000000e+00
9.220000000000000000e+02 9.212416290000000174e+00 2.000000000000000000e+00
9.230000000000000000e+02 9.648238949999999647e+00 1.000000000000000000e+01
9.240000000000000000e+02 9.381862350000000461e+00 0.000000000000000000e+00
9.250000000000000000e+02 9.543921029999999917e+00 1.000000000000000000e+01
9.260000000000000000e+02 9.387750329999999366e+00 9.000000000000000000e+00
9.270000000000000000e+02 9.439907399999999171e+00 9.000000000000000000e+00
9.280000000000000000e+02 9.428162939999999992e+00 9.000000000000000000e+00
9.290000000000000000e+02 9.309252329999999631e+00 9.000000000000000000e+00
9.300000000000000000e+02 9.653589540000000468e+00 1.100000000000000000e+01
9.310000000000000000e+02 9.339128819999999109e+00 2.000000000000000000e+00
9.320000000000000000e+02 9.402772049999999382e+00 8.000000000000000000e+00
9.330000000000000000e+02 9.291881970000000379e+00 5.000000000000000000e+00
9.340000000000000000e+02 9.623062889999999925e+00 8.000000000000000000e+00
9.350000000000000000e+02 9.562510440000000500e+00 2.000000000000000000e+00
9.360000000000000000e+02 9.569672279999998921e+00 8.000000000000000000e+00
9.370000000000000000e+02 9.566174520000000570e+00 7.000000000000000000e+00
9.380000000000000000e+02 9.166376520000000028e+00 9.000000000000000000e+00
9.390000000000000000e+02 9.337828500000000531e+00 9.000000000000000000e+00
9.400000000000000000e+02 9.188365409999999400e+00 8.000000000000000000e+00
9.410000000000000000e+02 9.174381300000000294e+00 9.000000000000000000e+00
9.420000000000000000e+02 9.515293830000000952e+00 9.000000000000000000e+00
9.430000000000000000e+02 9.696165569999999789e+00 1.000000000000000000e+01
9.440000000000000000e+02 9.098761769999999416e+00 9.000000000000000000e+00
9.450000000000000000e+02 9.394282799999999156e+00 9.000000000000000000e+00
9.460000000000000000e+02 9.851654609999998868e+00 1.000000000000000000e+01
9.470000000000000000e+02 9.561747510000000005e+00 0.000000000000000000e+00
9.480000000000000000e+02 9.213479100000000699e+00 9.000000000000000000e+00
9.490000000000000000e+02 9.513813960000000236e+00 1.000000000000000000e+01
9.500000000000000000e+02 9.440389350000000235e+00 9.000000000000000000e+00
9.510000000000000000e+02 9.323668620000001184e+00 9.000000000000000000e+00
9.520000000000000000e+02 9.395338049999999441e+00 9.000000000000000000e+00
9.530000000000000000e+02 9.711521819999999749e+00 1.000000000000000000e+01
9.540000000000000000e+02 9.263262329999999878e+00 5.000000000000000000e+00
9.550000000000000000e+02 9.144885959999999869e+00 9.000000000000000000e+00
9.560000000000000000e+02 9.222713009999999656e+00 9.000000000000000000e+00
9.570000000000000000e+02 9.314822160000000295e+00 9.000000000000000000e+00
9.580000000000000000e+02 9.116420670000000115e+00 9.000000000000000000e+00
9.590000000000000000e+02 9.699280920000001416e+00 1.000000000000000000e+01
9.600000000000000000e+02 9.372987539999998674e+00 1.200000000000000000e+01
9.610000000000000000e+02 9.781815959999999421e+00 0.000000000000000000e+00
9.620000000000000000e+02 9.629699940000000069e+00 0.000000000000000000e+00
9.630000000000000000e+02 9.300957750000000246e+00 9.000000000000000000e+00
9.640000000000000000e+02 9.707281290000000951e+00 1.000000000000000000e+01
9.650000000000000000e+02 9.259362630000000038e+00 9.000000000000000000e+00
9.660000000000000000e+02 9.834763680000000008e+00 3.000000000000000000e+00
9.670000000000000000e+02 9.257298750000000354e+00 8.000000000000000000e+00
9.680000000000000000e+02 9.414059130000000053e+00 9.000000000000000000e+00
9.690000000000000000e+02 9.531496170000000490e+00 9.000000000000000000e+00
9.700000000000000000e+02 9.323322120000000268e+00 9.000000000000000000e+00
9.710000000000000000e+02 9.231541829999999393e+00 1.000000000000000000e+01
9.720000000000000000e+02 9.291329460000000040e+00 9.000000000000000000e+00
9.730000000000000000e+02 9.375835139999999512e+00 9.000000000000000000e+00
9.740000000000000000e+02 8.988979229999999987e+00 9.000000000000000000e+00
9.750000000000000000e+02 9.655723979999999429e+00 1.000000000000000000e+01
9.760000000000000000e+02 9.173486699999999772e+00 9.000000000000000000e+00
9.770000000000000000e+02 9.874835459999999898e+00 1.000000000000000000e+01
9.780000000000000000e+02 9.453052350000000104e+00 5.000000000000000000e+00
9.790000000000000000e+02 9.532499129999999710e+00 9.000000000000000000e+00
9.800000000000000000e+02 9.679407569999998628e+00 9.000000000000000000e+00
9.810000000000000000e+02 9.553677210000000031e+00 9.000000000000000000e+00
9.820000000000000000e+02 9.541164779999999013e+00 9.000000000000000000e+00
9.830000000000000000e+02 9.366181650000001468e+00 1.000000000000000000e+00
9.840000000000000000e+02 9.349834409999999707e+00 9.000000000000000000e+00
9.850000000000000000e+02 9.726547319999999885e+00 1.000000000000000000e+01
9.860000000000000000e+02 9.513025199999999515e+00 9.000000000000000000e+00
9.870000000000000000e+02 9.768648329999999547e+00 1.000000000000000000e+01
9.880000000000000000e+02 9.416252789999999706e+00 1.000000000000000000e+01
9.890000000000000000e+02 9.171977220000000486e+00 9.000000000000000000e+00
9.900000000000000000e+02 9.335645550000000625e+00 9.000000000000000000e+00
9.910000000000000000e+02 9.501831359999998838e+00 7.000000000000000000e+00
9.920000000000000000e+02 9.200480309999999662e+00 9.000000000000000000e+00
9.930000000000000000e+02 9.330843059999999412e+00 9.000000000000000000e+00
9.940000000000000000e+02 9.392118749999999849e+00 9.000000000000000000e+00
9.950000000000000000e+02 9.141612480000000929e+00 8.000000000000000000e+00
9.960000000000000000e+02 9.278675910000000471e+00 1.100000000000000000e+01
9.970000000000000000e+02 9.237407759999999968e+00 9.000000000000000000e+00
9.980000000000000000e+02 9.622022760000000119e+00 0.000000000000000000e+00
9.990000000000000000e+02 9.241520399999998858e+00 9.000000000000000000e+00
1.000000000000000000e+03 9.353616929999999385e+00 6.000000000000000000e+00
1.001000000000000000e+03 9.637921439999999507e+00 1.000000000000000000e+01
1.002000000000000000e+03 9.537137819999999877e+00 7.000000000000000000e+00
1.003000000000000000e+03 9.451767150000000228e+00 9.000000000000000000e+00
1.004000000000000000e+03 9.150964829999999495e+00 6.000000000000000000e+00
1.005000000000000000e+03 9.180508679999999089e+00 9.000000000000000000e+00
1.006000000000000000e+03 9.273234600000000327e+00 9.000000000000000000e+00
1.007000000000000000e+03 9.578110500000001082e+00 9.000000000000000000e+00
1.008000000000000000e+03 9.441844019999999560e+00 9.000000000000000000e+00
1.009000000000000000e+03 9.357781859999999341e+00 0.000000000000000000e+00
1.010000000000000000e+03 9.451963080000000517e+00 9.000000000000000000e+00
1.011000000000000000e+03 9.685227509999998929e+00 1.000000000000000000e+01
1.012000000000000000e+03 9.420367319999998656e+00 9.000000000000000000e+00
1.013000000000000000e+03 9.361753380000001457e+00 9.000000000000000000e+00
1.014000000000000000e+03 9.301674690000000467e+00 9.000000000000000000e+00
1.015000000000000000e+03 9.332000369999999378e+00 5.000000000000000000e+00
1.016000000000000000e+03 9.398333700000000235e+00 1.000000000000000000e+01
1.017000000000000000e+03 9.276300179999999784e+00 9.000000000000000000e+00
1.018000000000000000e+03 9.103208310000001191e+00 9.000000000000000000e+00
1.019000000000000000e+03 9.491474160000000992e+00 9.000000000000000000e+00
1.020000000000000000e+03 9.835710569999999819e+00 1.000000000000000000e+01
1.021000000000000000e+03 9.211250789999999355e+00 8.000000000000000000e+00
1.022000000000000000e+03 9.375973739999999168e+00 1.000000000000000000e+01
1.023000000000000000e+03 9.681031709999999180e+00 8.000000000000000000e+00
1.024000000000000000e+03 9.373185360000000799e+00 9.000000000000000000e+00
1.025000000000000000e+03 9.125867519999999899e+00 2.000000000000000000e+00
1.026000000000000000e+03 9.438040080000000387e+00 7.000000000000000000e+00
1.027000000000000000e+03 9.760876020000001319e+00 9.000000000000000000e+00
1.028000000000000000e+03 9.464118929999999708e+00 1.000000000000000000e+01
1.029000000000000000e+03 9.437112720000000010e+00 1.000000000000000000e+01
1.030000000000000000e+03 9.175522230000000334e+00 9.000000000000000000e+00
1.031000000000000000e+03 9.459068849999999529e+00 9.000000000000000000e+00
1.032000000000000000e+03 9.074962890000000115e+00 9.000000000000000000e+00
1.033000000000000000e+03 9.179751419999998774e+00 9.000000000000000000e+00
1.034000000000000000e+03 9.648978570000000587e+00 9.000000000000000000e+00
1.035000000000000000e+03 9.139754610000000667e+00 9.000000000000000000e+00
1.036000000000000000e+03 9.379269899999998827e+00 1.000000000000000000e+01
1.037000000000000000e+03 9.519174000000001357e+00 1.000000000000000000e+01
1.038000000000000000e+03 9.134454419999999075e+00 9.000000000000000000e+00
1.039000000000000000e+03 9.457793099999999953e+00 9.000000000000000000e+00
1.040000000000000000e+03 9.417180779999998919e+00 0.000000000000000000e+00
1.041000000000000000e+03 9.296791559999999066e+00 1.200000000000000000e+01
1.042000000000000000e+03 9.625966560000000172e+00 9.000000000000000000e+00
1.043000000000000000e+03 9.557136540000000124e+00 1.000000000000000000e+01
1.044000000000000000e+03 9.261798210000000253e+00 1.000000000000000000e+01
1.045000000000000000e+03 9.311558129999999878e+00 9.000000000000000000e+00
1.046000000000000000e+03 9.328201469999999773e+00 9.000000000000000000e+00
1.047000000000000000e+03 9.436843080000000938e+00 9.000000000000000000e+00
1.048000000000000000e+03 9.638971650000000224e+00 9.000000000000000000e+00
1.049000000000000000e+03 9.484988310000000311e+00 9.000000000000000000e+00
1.050000000000000000e+03 9.560591459999999486e+00 1.000000000000000000e+01
1.051000000000000000e+03 9.414897659999999391e+00 1.000000000000000000e+01
1.052000000000000000e+03 9.208236870000000351e+00 9.000000000000000000e+00
1.053000000000000000e+03 9.652240710000000945e+00 1.000000000000000000e+01
1.054000000000000000e+03 9.406417859999999465e+00 1.100000000000000000e+01
1.055000000000000000e+03 9.190894229999999610e+00 9.000000000000000000e+00
1.056000000000000000e+03 9.297637650000000420e+00 9.000000000000000000e+00
1.057000000000000000e+03 9.428108130000000031e+00 2.000000000000000000e+00
1.058000000000000000e+03 9.573569460000001641e+00 1.000000000000000000e+01
1.059000000000000000e+03 9.758532419999999874e+00 1.000000000000000000e+01
1.060000000000000000e+03 9.354611070000000694e+00 9.000000000000000000e+00
1.061000000000000000e+03 9.328754609999998948e+00 7.000000000000000000e+00
1.062000000000000000e+03 9.751079520000001111e+00 6.000000000000000000e+00
1.063000000000000000e+03 9.441248670000000232e+00 1.000000000000000000e+01
1.064000000000000000e+03 9.446359229999998774e+00 8.000000000000000000e+00
1.065000000000000000e+03 9.504526499999998990e+00 9.000000000000000000e+00
1.066000000000000000e+03 9.133869150000000658e+00 9.000000000000000000e+00
1.067000000000000000e+03 8.968425480000000505e+00 9.000000000000000000e+00
1.068000000000000000e+03 9.239856570000000602e+00 9.000000000000000000e+00
1.069000000000000000e+03 9.710136450000000252e+00 1.000000000000000000e+01
1.070000000000000000e+03 9.726876809999998486e+00 2.000000000000000000e+00
1.071000000000000000e+03 9.592445519999998282e+00 1.000000000000000000e+01
1.072000000000000000e+03 9.612511020000001238e+00 9.000000000000000000e+00
1.073000000000000000e+03 9.535664880000000565e+00 9.000000000000000000e+00
1.074000000000000000e+03 9.511621560000000031e+00 1.000000000000000000e+01
1.075000000000000000e+03 9.349588710000000802e+00 9.000000000000000000e+00
1.076000000000000000e+03 9.391657589999999445e+00 9.000000000000000000e+00
1.077000000000000000e+03 1.013292314999999988e+01 1.000000000000000000e+01
1.078000000000000000e+03 9.601302060000000083e+00 9.000000000000000000e+00
1.079000000000000000e+03 9.389972970000000529e+00 9.000000000000000000e+00
1.080000000000000000e+03 9.311396850000001280e+00 9.000000000000000000e+00
1.081000000000000000e+03 9.651242159999998904e+00 8.000000000000000000e+00
1.082000000000000000e+03 9.551106179999999668e+00 1.000000000000000000e+01
1.083000000000000000e+03 9.530636219999999881e+00 1.000000000000000000e+01
1.084000000000000000e+03 9.101659769999999483e+00 5.000000000000000000e+00
1.085000000000000000e+03 9.034867170000000058e+00 9.000000000000000000e+00
1.086000000000000000e+03 9.484557390000000865e+00 9.000000000000000000e+00
1.087000000000000000e+03 9.912742559999999870e+00 1.000000000000000000e+01
1.088000000000000000e+03 9.322145280000000866e+00 9.000000000000000000e+00
1.089000000000000000e+03 9.842581349999999674e+00 1.000000000000000000e+01
1.090000000000000000e+03 9.716727510000000123e+00 1.100000000000000000e+01
1.091000000000000000e+03 9.807787709999999493e+00 1.000000000000000000e+01
1.092000000000000000e+03 9.735540569999999505e+00 1.000000000000000000e+01
1.093000000000000000e+03 9.098387549999999990e+00 9.000000000000000000e+00
1.094000000000000000e+03 9.405579330000000127e+00 1.000000000000000000e+01
1.095000000000000000e+03 9.406473300000000037e+00 0.000000000000000000e+00
1.096000000000000000e+03 9.353495970000000881e+00 9.000000000000000000e+00
1.097000000000000000e+03 9.706206509999999454e+00 9.000000000000000000e+00
1.098000000000000000e+03 8.980127729999999531e+00 0.000000000000000000e+00
1.099000000000000000e+03 9.738803970000001087e+00 1.000000000000000000e+01
1.100000000000000000e+03 9.152792460000000574e+00 9.000000000000000000e+00
1.101000000000000000e+03 9.498204449999999355e+00 9.000000000000000000e+00
1.102000000000000000e+03 9.258365339999999222e+00 9.000000000000000000e+00
1.103000000000000000e+03 9.184893479999999499e+00 7.000000000000000000e+00
1.104000000000000000e+03 9.447689160000001252e+00 9.000000000000000000e+00
1.105000000000000000e+03 9.062018910000000815e+00 9.000000000000000000e+00
1.106000000000000000e+03 9.155593439999998751e+00 6.000000000000000000e+00
1.107000000000000000e+03 9.065818440000001033e+00 9.000000000000000000e+00
1.108000000000000000e+03 9.422721629999999848e+00 9.000000000000000000e+00
1.109000000000000000e+03 9.186043229999999227e+00 9.000000000000000000e+00
1.110000000000000000e+03 9.460149930000000040e+00 9.000000000000000000e+00
1.111000000000000000e+03 9.514069109999999441e+00 1.000000000000000000e+01
1.112000000000000000e+03 9.423238229999999049e+00 9.000000000000000000e+00
1.113000000000000000e+03 9.127535760000000664e+00 0.000000000000000000e+00
1.114000000000000000e+03 9.700191270000001253e+00 1.000000000000000000e+01
1.115000000000000000e+03 9.445235939999999886e+00 9.000000000000000000e+00
1.116000000000000000e+03 9.912441420000000392e+00 1.000000000000000000e+01
1.117000000000000000e+03 9.279712260000000157e+00 9.000000000000000000e+00
1.118000000000000000e+03 9.747094139999999740e+00 1.000000000000000000e+01
1.119000000000000000e+03 9.441148500000000610e+00 1.000000000000000000e+00
1.120000000000000000e+03 9.535831829999999343e+00 1.000000000000000000e+01
1.121000000000000000e+03 9.829653120000001465e+00 2.000000000000000000e+00
1.122000000000000000e+03 9.527580719999999559e+00 1.000000000000000000e+01
1.123000000000000000e+03 9.372982500000000883e+00 9.000000000000000000e+00
1.124000000000000000e+03 9.529453710000000299e+00 1.000000000000000000e+01
1.125000000000000000e+03 9.299089800000000849e+00 9.000000000000000000e+00
1.126000000000000000e+03 9.350974709999999135e+00 1.100000000000000000e+01
1.127000000000000000e+03 9.996028559999999175e+00 1.000000000000000000e+01
1.128000000000000000e+03 9.064744920000000761e+00 9.000000000000000000e+00
1.129000000000000000e+03 9.242416259999998829e+00 9.000000000000000000e+00
1.130000000000000000e+03 9.632679839999999771e+00 4.000000000000000000e+00
1.131000000000000000e+03 9.103432590000000602e+00 9.000000000000000000e+00
1.132000000000000000e+03 9.066413790000000361e+00 9.000000000000000000e+00
1.133000000000000000e+03 9.593084340000000765e+00 1.000000000000000000e+01
1.134000000000000000e+03 9.450793799999999578e+00 1.000000000000000000e+00
1.135000000000000000e+03 9.572953319999999877e+00 1.000000000000000000e+01
1.136000000000000000e+03 9.486282960000000486e+00 0.000000000000000000e+00
1.137000000000000000e+03 9.273183570000000486e+00 9.000000000000000000e+00
1.138000000000000000e+03 9.963317070000000442e+00 1.100000000000000000e+01
1.139000000000000000e+03 9.190261080000000860e+00 9.000000000000000000e+00
1.140000000000000000e+03 9.640272600000001191e+00 1.000000000000000000e+00
1.141000000000000000e+03 9.773573670000001101e+00 1.000000000000000000e+01
1.142000000000000000e+03 9.854783819999999750e+00 1.000000000000000000e+01
1.143000000000000000e+03 9.479874600000002260e+00 8.000000000000000000e+00
1.144000000000000000e+03 9.226458989999999361e+00 9.000000000000000000e+00
1.145000000000000000e+03 9.234965249999998349e+00 8.000000000000000000e+00
1.146000000000000000e+03 9.589788809999999941e+00 8.000000000000000000e+00
1.147000000000000000e+03 9.500936760000000092e+00 0.000000000000000000e+00
1.148000000000000000e+03 9.208587149999999610e+00 9.000000000000000000e+00
1.149000000000000000e+03 9.362212650000000025e+00 9.000000000000000000e+00
1.150000000000000000e+03 9.041526899999999145e+00 9.000000000000000000e+00
1.151000000000000000e+03 9.589418369999998859e+00 1.000000000000000000e+00
1.152000000000000000e+03 9.423761759999999654e+00 9.000000000000000000e+00
1.153000000000000000e+03 9.319114980000000159e+00 8.000000000000000000e+00
1.154000000000000000e+03 9.519940079999999583e+00 9.000000000000000000e+00
1.155000000000000000e+03 9.005603669999999283e+00 3.000000000000000000e+00
1.156000000000000000e+03 9.328110119999999839e+00 8.000000000000000000e+00
1.157000000000000000e+03 9.524568060000000003e+00 0.000000000000000000e+00
1.158000000000000000e+03 9.149357070000000647e+00 0.000000000000000000e+00
1.159000000000000000e+03 1.001515977000000035e+01 1.000000000000000000e+01
1.160000000000000000e+03 9.584658089999999575e+00 9.000000000000000000e+00
1.161000000000000000e+03 9.533248829999999785e+00 8.000000000000000000e+00
1.162000000000000000e+03 9.187818570000001017e+00 7.000000000000000000e+00
1.163000000000000000e+03 9.245751479999999134e+00 9.000000000000000000e+00
1.164000000000000000e+03 9.628871489999999866e+00 1.000000000000000000e+01
1.165000000000000000e+03 9.630233549999999809e+00 3.000000000000000000e+00
1.166000000000000000e+03 9.276343649999999386e+00 9.000000000000000000e+00
1.167000000000000000e+03 9.060130800000001372e+00 8.000000000000000000e+00
1.168000000000000000e+03 9.109026990000000268e+00 9.000000000000000000e+00
1.169000000000000000e+03 9.628094069999999505e+00 9.000000000000000000e+00
1.170000000000000000e+03 9.233867160000000851e+00 8.000000000000000000e+00
1.171000000000000000e+03 9.132914699999998831e+00 9.000000000000000000e+00
1.172000000000000000e+03 9.616693590000000569e+00 9.000000000000000000e+00
1.173000000000000000e+03 9.698192280000000665e+00 7.000000000000000000e+00
1.174000000000000000e+03 9.360808379999999929e+00 8.000000000000000000e+00
1.175000000000000000e+03 9.842912730000000110e+00 1.000000000000000000e+01
1.176000000000000000e+03 9.594562320000001421e+00 1.000000000000000000e+01
1.177000000000000000e+03 9.479422259999999767e+00 9.000000000000000000e+00
1.178000000000000000e+03 9.671392080000000391e+00 4.000000000000000000e+00
1.179000000000000000e+03 9.268472430000000983e+00 9.000000000000000000e+00
1.180000000000000000e+03 9.478915109999999089e+00 9.000000000000000000e+00
1.181000000000000000e+03 9.591973649999999907e+00 0.000000000000000000e+00
1.182000000000000000e+03 9.315768419999999495e+00 9.000000000000000000e+00
1.183000000000000000e+03 9.668884050000000840e+00 1.000000000000000000e+01
1.184000000000000000e+03 9.434932290000000776e+00 2.000000000000000000e+00
1.185000000000000000e+03 9.326319660000001122e+00 9.000000000000000000e+00
1.186000000000000000e+03 9.412399710000000752e+00 9.000000000000000000e+00
1.187000000000000000e+03 9.273804120000001205e+00 9.000000000000000000e+00
1.188000000000000000e+03 9.070979399999998805e+00 9.000000000000000000e+00
1.189000000000000000e+03 9.518100479999999308e+00 1.000000000000000000e+01
1.190000000000000000e+03 9.518048820000000632e+00 5.000000000000000000e+00
1.191000000000000000e+03 9.541220850000000198e+00 9.000000000000000000e+00
1.192000000000000000e+03 9.826470990000000683e+00 1.000000000000000000e+01
1.193000000000000000e+03 9.593545500000001169e+00 9.000000000000000000e+00
1.194000000000000000e+03 9.693344429999999790e+00 1.000000000000000000e+01
1.195000000000000000e+03 9.343601190000001111e+00 7.000000000000000000e+00
1.196000000000000000e+03 9.964164420000001243e+00 1.000000000000000000e+01
1.197000000000000000e+03 9.370790100000000677e+00 0.000000000000000000e+00
1.198000000000000000e+03 9.321084360000000402e+00 3.000000000000000000e+00
1.199000000000000000e+03 9.386351100000000613e+00 9.000000000000000000e+00
1.200000000000000000e+03 9.559156319999999596e+00 1.000000000000000000e+01
1.201000000000000000e+03 9.495373230000000220e+00 1.000000000000000000e+00
1.202000000000000000e+03 9.304602929999999716e+00 3.000000000000000000e+00
1.203000000000000000e+03 9.371889450000001176e+00 4.000000000000000000e+00
1.204000000000000000e+03 9.362753820000000005e+00 9.000000000000000000e+00
1.205000000000000000e+03 9.416666069999999777e+00 9.000000000000000000e+00
1.206000000000000000e+03 9.289364489999998753e+00 9.000000000000000000e+00
1.207000000000000000e+03 9.417904650000000544e+00 9.000000000000000000e+00
1.208000000000000000e+03 9.278520300000000276e+00 9.000000000000000000e+00
1.209000000000000000e+03 9.349892369999999175e+00 9.000000000000000000e+00
1.210000000000000000e+03 9.084686310000000375e+00 9.000000000000000000e+00
1.211000000000000000e+03 9.438433830000001024e+00 8.000000000000000000e+00
1.212000000000000000e+03 9.206673839999998776e+00 9.000000000000000000e+00
1.213000000000000000e+03 9.353550780000000842e+00 8.000000000000000000e+00
1.214000000000000000e+03 9.609561989999999554e+00 1.100000000000000000e+01
1.215000000000000000e+03 9.558015389999999556e+00 9.000000000000000000e+00
1.216000000000000000e+03 9.570542939999999277e+00 9.000000000000000000e+00
1.217000000000000000e+03 9.363659759999999110e+00 2.000000000000000000e+00
1.218000000000000000e+03 9.322057079999998663e+00 9.000000000000000000e+00
1.219000000000000000e+03 9.245768489999999673e+00 6.000000000000000000e+00
1.220000000000000000e+03 9.406400220000000090e+00 9.000000000000000000e+00
1.221000000000000000e+03 9.422019180000001271e+00 1.000000000000000000e+01
1.222000000000000000e+03 9.622517310000000990e+00 9.000000000000000000e+00
1.223000000000000000e+03 9.470521620000001306e+00 7.000000000000000000e+00
1.224000000000000000e+03 9.918114570000000185e+00 1.000000000000000000e+01
1.225000000000000000e+03 9.796368329999999958e+00 7.000000000000000000e+00
1.226000000000000000e+03 9.239429429999999499e+00 9.000000000000000000e+00
1.227000000000000000e+03 9.289252980000000548e+00 4.000000000000000000e+00
1.228000000000000000e+03 9.231769260000000088e+00 9.000000000000000000e+00
1.229000000000000000e+03 9.218030220000001052e+00 9.000000000000000000e+00
1.230000000000000000e+03 9.703988280000000799e+00 9.000000000000000000e+00
1.231000000000000000e+03 9.542380050000000224e+00 1.000000000000000000e+01
1.232000000000000000e+03 9.546901560000000231e+00 0.000000000000000000e+00
1.233000000000000000e+03 9.430990380000000783e+00 1.000000000000000000e+01
1.234000000000000000e+03 9.561978720000000820e+00 2.000000000000000000e+00
1.235000000000000000e+03 9.097461450000000838e+00 8.000000000000000000e+00
1.236000000000000000e+03 9.307737809999999001e+00 1.100000000000000000e+01
1.237000000000000000e+03 9.142028279999999896e+00 3.000000000000000000e+00
1.238000000000000000e+03 9.859535280000001123e+00 1.000000000000000000e+01
1.239000000000000000e+03 9.246372029999999853e+00 9.000000000000000000e+00
1.240000000000000000e+03 9.504953009999999480e+00 9.000000000000000000e+00
1.241000000000000000e+03 9.414519030000001010e+00 4.000000000000000000e+00
1.242000000000000000e+03 9.810278730000000280e+00 9.000000000000000000e+00
1.243000000000000000e+03 9.396568439999999356e+00 0.000000000000000000e+00
1.244000000000000000e+03 9.269035649999999293e+00 9.000000000000000000e+00
1.245000000000000000e+03 9.247493430000000458e+00 9.000000000000000000e+00
1.246000000000000000e+03 9.681778259999999747e+00 5.000000000000000000e+00
1.247000000000000000e+03 9.310832369999999969e+00 1.100000000000000000e+01
1.248000000000000000e+03 9.086076720000001217e+00 9.000000000000000000e+00
1.249000000000000000e+03 9.331155539999999249e+00 1.000000000000000000e+00
1.250000000000000000e+03 9.504457200000000938e+00 4.000000000000000000e+00
1.251000000000000000e+03 9.400264019999999832e+00 0.000000000000000000e+00
1.252000000000000000e+03 9.263533860000000786e+00 9.000000000000000000e+00
1.253000000000000000e+03 9.756119520000000378e+00 1.000000000000000000e+01
1.254000000000000000e+03 9.369642869999999846e+00 9.000000000000000000e+00
1.255000000000000000e+03 9.990211770000000158e+00 1.000000000000000000e+01
1.256000000000000000e+03 9.799430129999999295e+00 0.000000000000000000e+00
1.257000000000000000e+03 9.791267219999999938e+00 3.000000000000000000e+00
1.258000000000000000e+03 9.414849150000000222e+00 9.000000000000000000e+00
1.259000000000000000e+03 9.397835370000001021e+00 1.100000000000000000e+01
1.260000000000000000e+03 9.434951819999998435e+00 7.000000000000000000e+00
1.261000000000000000e+03 9.560004929999999845e+00 9.000000000000000000e+00
1.262000000000000000e+03 9.937989810000001256e+00 1.000000000000000000e+01
1.263000000000000000e+03 9.705663449999999415e+00 1.000000000000000000e+01
1.264000000000000000e+03 9.339422399999998348e+00 9.000000000000000000e+00
1.265000000000000000e+03 9.521528309999998996e+00 9.000000000000000000e+00
1.266000000000000000e+03 9.274665330000001262e+00 9.000000000000000000e+00
1.267000000000000000e+03 9.688062509999999961e+00 1.200000000000000000e+01
1.268000000000000000e+03 9.712308690000000411e+00 1.000000000000000000e+01
1.269000000000000000e+03 9.321695460000000821e+00 9.000000000000000000e+00
1.270000000000000000e+03 9.358678349999999924e+00 9.000000000000000000e+00
1.271000000000000000e+03 9.409513679999999880e+00 9.000000000000000000e+00
1.272000000000000000e+03 9.326156489999998911e+00 9.000000000000000000e+00
1.273000000000000000e+03 9.379487879999999222e+00 9.000000000000000000e+00
1.274000000000000000e+03 9.557745749999998708e+00 9.000000000000000000e+00
1.275000000000000000e+03 9.402277500000000288e+00 9.000000000000000000e+00
1.276000000000000000e+03 9.194768100000000999e+00 7.000000000000000000e+00
1.277000000000000000e+03 9.311827140000000114e+00 9.000000000000000000e+00
1.278000000000000000e+03 9.269136449999999527e+00 9.000000000000000000e+00
1.279000000000000000e+03 9.304040340000000242e+00 9.000000000000000000e+00
1.280000000000000000e+03 9.741296880000000158e+00 1.000000000000000000e+01
1.281000000000000000e+03 9.378569339999998533e+00 9.000000000000000000e+00
1.282000000000000000e+03 9.812942999999998861e+00 1.000000000000000000e+01
1.283000000000000000e+03 9.693615330000000085e+00 1.000000000000000000e+01
1.284000000000000000e+03 9.657384659999999954e+00 0.000000000000000000e+00
1.285000000000000000e+03 9.238283459999999891e+00 9.000000000000000000e+00
1.286000000000000000e+03 9.304847999999999786e+00 5.000000000000000000e+00
1.287000000000000000e+03 9.890713980000001015e+00 3.000000000000000000e+00
1.288000000000000000e+03 9.192128399999999644e+00 9.000000000000000000e+00
1.289000000000000000e+03 9.823698989999998687e+00 1.000000000000000000e+01
1.290000000000000000e+03 9.291357180000000326e+00 9.000000000000000000e+00
1.291000000000000000e+03 9.428152860000000857e+00 6.000000000000000000e+00
1.292000000000000000e+03 9.604893690000000817e+00 9.000000000000000000e+00
1.293000000000000000e+03 9.237293100000000479e+00 0.000000000000000000e+00
1.294000000000000000e+03 9.487490669999999682e+00 1.000000000000000000e+01
1.295000000000000000e+03 9.550140389999999257e+00 1.000000000000000000e+01
1.296000000000000000e+03 9.176844599999999019e+00 9.000000000000000000e+00
1.297000000000000000e+03 9.525506130000000127e+00 7.000000000000000000e+00
1.298000000000000000e+03 9.092246940000000777e+00 9.000000000000000000e+00
1.299000000000000000e+03 9.450836640000000344e+00 0.000000000000000000e+00
1.300000000000000000e+03 9.266564159999999717e+00 8.000000000000000000e+00
1.301000000000000000e+03 9.575115480000000900e+00 6.000000000000000000e+00
1.302000000000000000e+03 9.031616999999998896e+00 9.000000000000000000e+00
1.303000000000000000e+03 8.806795199999999824e+00 8.000000000000000000e+00
1.304000000000000000e+03 9.742103280000000254e+00 1.000000000000000000e+01
1.305000000000000000e+03 9.793876679999998558e+00 1.000000000000000000e+01
1.306000000000000000e+03 9.425230919999998846e+00 9.000000000000000000e+00
1.307000000000000000e+03 9.754177859999998645e+00 1.100000000000000000e+01
1.308000000000000000e+03 9.450854279999999719e+00 9.000000000000000000e+00
1.309000000000000000e+03 9.646229249999999311e+00 3.000000000000000000e+00
1.310000000000000000e+03 9.440753490000000525e+00 8.000000000000000000e+00
1.311000000000000000e+03 9.490296689999999202e+00 9.000000000000000000e+00
1.312000000000000000e+03 9.478091700000000230e+00 7.000000000000000000e+00
1.313000000000000000e+03 9.373074479999999653e+00 9.000000000000000000e+00
1.314000000000000000e+03 9.585138779999999414e+00 2.000000000000000000e+00
1.315000000000000000e+03 9.369922589999999829e+00 9.000000000000000000e+00
1.316000000000000000e+03 9.836662500000000975e+00 9.000000000000000000e+00
1.317000000000000000e+03 9.251093879999999103e+00 9.000000000000000000e+00
1.318000000000000000e+03 9.608010300000000115e+00 1.000000000000000000e+01
1.319000000000000000e+03 9.193967999999998142e+00 0.000000000000000000e+00
1.320000000000000000e+03 9.897228180000000819e+00 1.000000000000000000e+01
1.321000000000000000e+03 9.800511840000000419e+00 1.000000000000000000e+01
1.322000000000000000e+03 9.287753580000000397e+00 9.000000000000000000e+00
1.323000000000000000e+03 9.807949620000000479e+00 1.000000000000000000e+01
1.324000000000000000e+03 9.317250810000000882e+00 9.000000000000000000e+00
1.325000000000000000e+03 9.280307609999999485e+00 9.000000000000000000e+00
1.326000000000000000e+03 9.176222160000000017e+00 9.000000000000000000e+00
1.327000000000000000e+03 9.535062600000001609e+00 9.000000000000000000e+00
1.328000000000000000e+03 9.166641750000000144e+00 9.000000000000000000e+00
1.329000000000000000e+03 8.869821029999998885e+00 9.000000000000000000e+00
1.330000000000000000e+03 9.693348209999999909e+00 4.000000000000000000e+00
1.331000000000000000e+03 9.325603980000000348e+00 9.000000000000000000e+00
1.332000000000000000e+03 9.147926970000000324e+00 9.000000000000000000e+00
1.333000000000000000e+03 9.386661059999999779e+00 4.000000000000000000e+00
1.334000000000000000e+03 9.254344680000000878e+00 9.000000000000000000e+00
1.335000000000000000e+03 9.301003109999999907e+00 1.000000000000000000e+01
1.336000000000000000e+03 9.787210019999999844e+00 1.000000000000000000e+01
1.337000000000000000e+03 9.255937319999999247e+00 8.000000000000000000e+00
1.338000000000000000e+03 9.092944349999999787e+00 7.000000000000000000e+00
1.339000000000000000e+03 9.062214210000000492e+00 9.000000000000000000e+00
1.340000000000000000e+03 9.851632560000000538e+00 0.000000000000000000e+00
1.341000000000000000e+03 9.382678199999999080e+00 1.000000000000000000e+01
1.342000000000000000e+03 9.476460630000000052e+00 7.000000000000000000e+00
1.343000000000000000e+03 9.165428999999999604e+00 9.000000000000000000e+00
1.344000000000000000e+03 9.193801049999999364e+00 9.000000000000000000e+00
1.345000000000000000e+03 9.583965720000000132e+00 9.000000000000000000e+00
1.346000000000000000e+03 9.219856589999999130e+00 9.000000000000000000e+00
1.347000000000000000e+03 9.519000119999999399e+00 9.000000000000000000e+00
1.348000000000000000e+03 9.324102059999999526e+00 9.000000000000000000e+00
1.349000000000000000e+03 9.432868409999999315e+00 9.000000000000000000e+00
1.350000000000000000e+03 9.315019350000000031e+00 9.000000000000000000e+00
1.351000000000000000e+03 9.182362769999999230e+00 9.000000000000000000e+00
1.352000000000000000e+03 9.090247319999999576e+00 9.000000000000000000e+00
1.353000000000000000e+03 9.334135439999998951e+00 9.000000000000000000e+00
1.354000000000000000e+03 9.272677049999998644e+00 9.000000000000000000e+00
1.355000000000000000e+03 9.393891570000000968e+00 9.000000000000000000e+00
1.356000000000000000e+03 9.286330409999999702e+00 2.000000000000000000e+00
1.357000000000000000e+03 9.573108300000001236e+00 9.000000000000000000e+00
1.358000000000000000e+03 9.741157649999999890e+00 1.000000000000000000e+01
1.359000000000000000e+03 9.314870040000000628e+00 0.000000000000000000e+00
1.360000000000000000e+03 9.230713380000000967e+00 9.000000000000000000e+00
1.361000000000000000e+03 9.233695169999998953e+00 9.000000000000000000e+00
1.362000000000000000e+03 9.445077810000000795e+00 9.000000000000000000e+00
1.363000000000000000e+03 9.629088840000001426e+00 9.000000000000000000e+00
1.364000000000000000e+03 9.513807030000000609e+00 1.000000000000000000e+01
1.365000000000000000e+03 9.564194429999998803e+00 9.000000000000000000e+00
1.366000000000000000e+03 9.631924469999999516e+00 4.000000000000000000e+00
1.367000000000000000e+03 9.524958659999999355e+00 0.000000000000000000e+00
1.368000000000000000e+03 9.646697339999999343e+00 9.000000000000000000e+00
1.369000000000000000e+03 9.579063689999999909e+00 9.000000000000000000e+00
1.370000000000000000e+03 9.343165859999999157e+00 9.000000000000000000e+00
1.371000000000000000e+03 9.297776880000000688e+00 9.000000000000000000e+00
1.372000000000000000e+03 9.672738390000001019e+00 9.000000000000000000e+00
1.373000000000000000e+03 9.478156590000001103e+00 9.000000000000000000e+00
1.374000000000000000e+03 9.889590060000001515e+00 1.000000000000000000e+01
1.375000000000000000e+03 9.375769619999999804e+00 9.000000000000000000e+00
1.376000000000000000e+03 9.219458430000001314e+00 9.000000000000000000e+00
1.377000000000000000e+03 9.743978789999999890e+00 1.000000000000000000e+00
1.378000000000000000e+03 9.220401540000001006e+00 9.000000000000000000e+00
1.379000000000000000e+03 9.303870869999999016e+00 9.000000000000000000e+00
1.380000000000000000e+03 9.285352650000000096e+00 9.000000000000000000e+00
1.381000000000000000e+03 1.003064327999999961e+01 6.000000000000000000e+00
1.382000000000000000e+03 9.359142030000001000e+00 9.000000000000000000e+00
1.383000000000000000e+03 9.248222970000000487e+00 9.000000000000000000e+00
1.384000000000000000e+03 9.323674289999999587e+00 8.000000000000000000e+00
1.385000000000000000e+03 9.551513789999999560e+00 1.000000000000000000e+01
1.386000000000000000e+03 9.534852179999999677e+00 9.000000000000000000e+00
1.387000000000000000e+03 9.391247460000000657e+00 9.000000000000000000e+00
1.388000000000000000e+03 9.609793200000000368e+00 1.000000000000000000e+01
1.389000000000000000e+03 9.527661359999999746e+00 9.000000000000000000e+00
1.390000000000000000e+03 9.285833970000000548e+00 8.000000000000000000e+00
1.391000000000000000e+03 9.306980550000000463e+00 9.000000000000000000e+00
1.392000000000000000e+03 9.358108200000000210e+00 9.000000000000000000e+00
1.393000000000000000e+03 9.304407630000000040e+00 9.000000000000000000e+00
1.394000000000000000e+03 9.362837609999999700e+00 9.000000000000000000e+00
1.395000000000000000e+03 9.762037109999999629e+00 0.000000000000000000e+00
1.396000000000000000e+03 9.282794850000000153e+00 9.000000000000000000e+00
1.397000000000000000e+03 9.196516980000000174e+00 9.000000000000000000e+00
1.398000000000000000e+03 9.240858269999998598e+00 9.000000000000000000e+00
1.399000000000000000e+03 9.373235130000001192e+00 9.000000000000000000e+00
1.400000000000000000e+03 9.442732949999999903e+00 3.000000000000000000e+00
1.401000000000000000e+03 9.651652920000000080e+00 5.000000000000000000e+00
1.402000000000000000e+03 9.381062879999999993e+00 9.000000000000000000e+00
1.403000000000000000e+03 9.618172199999998284e+00 1.000000000000000000e+01
1.404000000000000000e+03 9.743952960000001440e+00 1.000000000000000000e+01
1.405000000000000000e+03 9.523078740000000764e+00 9.000000000000000000e+00
1.406000000000000000e+03 9.563447880000000012e+00 8.000000000000000000e+00
1.407000000000000000e+03 9.490410719999999856e+00 9.000000000000000000e+00
1.408000000000000000e+03 9.296067689999999217e+00 9.000000000000000000e+00
1.409000000000000000e+03 9.675591030000001425e+00 7.000000000000000000e+00
1.410000000000000000e+03 9.032248889999999975e+00 9.000000000000000000e+00
1.411000000000000000e+03 9.822054689999999866e+00 1.100000000000000000e+01
1.412000000000000000e+03 9.331098210000000392e+00 0.000000000000000000e+00
1.413000000000000000e+03 9.542436119999999633e+00 7.000000000000000000e+00
1.414000000000000000e+03 9.767861459999998885e+00 1.000000000000000000e+01
1.415000000000000000e+03 9.596955689999999706e+00 3.000000000000000000e+00
1.416000000000000000e+03 9.580427010000001076e+00 1.000000000000000000e+01
1.417000000000000000e+03 9.126089909999999250e+00 7.000000000000000000e+00
1.418000000000000000e+03 9.593286570000000069e+00 9.000000000000000000e+00
1.419000000000000000e+03 9.360068760000000765e+00 9.000000000000000000e+00
1.420000000000000000e+03 9.509317649999999844e+00 9.000000000000000000e+00
1.421000000000000000e+03 9.793345589999999490e+00 7.000000000000000000e+00
1.422000000000000000e+03 9.623554920000000124e+00 1.000000000000000000e+01
1.423000000000000000e+03 9.491414940000000300e+00 9.000000000000000000e+00
1.424000000000000000e+03 9.760162859999999441e+00 1.000000000000000000e+01
1.425000000000000000e+03 9.233000280000000615e+00 8.000000000000000000e+00
1.426000000000000000e+03 9.253254150000000067e+00 9.000000000000000000e+00
1.427000000000000000e+03 9.536669729999999845e+00 9.000000000000000000e+00
1.428000000000000000e+03 9.343491570000001190e+00 9.000000000000000000e+00
1.429000000000000000e+03 9.618208740000000034e+00 1.000000000000000000e+01
1.430000000000000000e+03 9.285388560000001235e+00 9.000000000000000000e+00
1.431000000000000000e+03 9.422276220000000535e+00 3.000000000000000000e+00
1.432000000000000000e+03 9.901275929999998837e+00 8.000000000000000000e+00
1.433000000000000000e+03 9.278055359999999752e+00 8.000000000000000000e+00
1.434000000000000000e+03 9.157641570000000897e+00 9.000000000000000000e+00
1.435000000000000000e+03 9.132409439999999989e+00 3.000000000000000000e+00
1.436000000000000000e+03 9.395124479999999778e+00 1.000000000000000000e+01
1.437000000000000000e+03 9.425557260000001492e+00 3.000000000000000000e+00
1.438000000000000000e+03 9.151267859999999033e+00 8.000000000000000000e+00
1.439000000000000000e+03 9.123394140000000263e+00 8.000000000000000000e+00
1.440000000000000000e+03 9.479704499999998646e+00 9.000000000000000000e+00
1.441000000000000000e+03 9.530653859999999256e+00 9.000000000000000000e+00
1.442000000000000000e+03 9.591946560000000233e+00 5.000000000000000000e+00
1.443000000000000000e+03 9.336249720000001417e+00 4.000000000000000000e+00
1.444000000000000000e+03 9.260411579999999532e+00 9.000000000000000000e+00
1.445000000000000000e+03 9.341108280000000263e+00 9.000000000000000000e+00
1.446000000000000000e+03 9.965343780000001317e+00 1.200000000000000000e+01
1.447000000000000000e+03 9.346194269999999804e+00 9.000000000000000000e+00
1.448000000000000000e+03 9.670158539999999192e+00 1.000000000000000000e+01
1.449000000000000000e+03 9.227145059999999788e+00 8.000000000000000000e+00
1.450000000000000000e+03 9.223308989999999596e+00 8.000000000000000000e+00
1.451000000000000000e+03 9.319171680000000180e+00 9.000000000000000000e+00
1.452000000000000000e+03 9.614647350000000259e+00 1.000000000000000000e+01
1.453000000000000000e+03 9.217335330000000937e+00 9.000000000000000000e+00
1.454000000000000000e+03 9.043001100000001458e+00 8.000000000000000000e+00
1.455000000000000000e+03 9.575415359999999154e+00 1.000000000000000000e+01
1.456000000000000000e+03 9.587660039999999384e+00 5.000000000000000000e+00
1.457000000000000000e+03 9.363151349999998985e+00 1.000000000000000000e+01
1.458000000000000000e+03 9.246283199999998814e+00 9.000000000000000000e+00
1.459000000000000000e+03 9.170377020000000101e+00 9.000000000000000000e+00
1.460000000000000000e+03 9.542887199999999126e+00 6.000000000000000000e+00
1.461000000000000000e+03 9.428055209999998354e+00 0.000000000000000000e+00
1.462000000000000000e+03 8.970188850000001324e+00 9.000000000000000000e+00
1.463000000000000000e+03 9.648477090000000089e+00 1.000000000000000000e+00
1.464000000000000000e+03 9.373371210000000175e+00 8.000000000000000000e+00
1.465000000000000000e+03 9.162558719999999823e+00 9.000000000000000000e+00
1.466000000000000000e+03 9.634566690000001543e+00 1.100000000000000000e+01
1.467000000000000000e+03 9.265916519999999323e+00 9.000000000000000000e+00
1.468000000000000000e+03 9.413412750000000884e+00 8.000000000000000000e+00
1.469000000000000000e+03 9.425416770000000000e+00 3.000000000000000000e+00
1.470000000000000000e+03 1.001365029000000106e+01 1.000000000000000000e+01
1.471000000000000000e+03 9.480271500000000628e+00 1.000000000000000000e+01
1.472000000000000000e+03 1.007914760999999970e+01 1.000000000000000000e+01
1.473000000000000000e+03 9.265321169999999995e+00 9.000000000000000000e+00
1.474000000000000000e+03 8.991787139999999567e+00 8.000000000000000000e+00
1.475000000000000000e+03 9.617302170000000316e+00 1.000000000000000000e+01
1.476000000000000000e+03 9.148274100000001852e+00 9.000000000000000000e+00
1.477000000000000000e+03 9.537260039999999606e+00 0.000000000000000000e+00
1.478000000000000000e+03 9.194039189999999806e+00 9.000000000000000000e+00
1.479000000000000000e+03 9.846225269999999696e+00 1.000000000000000000e+01
1.480000000000000000e+03 9.751156379999999402e+00 4.000000000000000000e+00
1.481000000000000000e+03 9.226615230000000167e+00 9.000000000000000000e+00
1.482000000000000000e+03 9.577190069999998556e+00 1.000000000000000000e+01
1.483000000000000000e+03 9.574594469999999191e+00 1.000000000000000000e+01
1.484000000000000000e+03 9.383511060000000015e+00 9.000000000000000000e+00
1.485000000000000000e+03 9.840434310000000906e+00 1.000000000000000000e+01
1.486000000000000000e+03 9.097034940000000347e+00 8.000000000000000000e+00
1.487000000000000000e+03 9.559318859999999418e+00 1.000000000000000000e+01
1.488000000000000000e+03 9.303666750000001429e+00 9.000000000000000000e+00
1.489000000000000000e+03 9.527677109999999061e+00 9.000000000000000000e+00
1.490000000000000000e+03 9.328797449999999714e+00 9.000000000000000000e+00
1.491000000000000000e+03 9.191986019999999868e+00 0.000000000000000000e+00
1.492000000000000000e+03 9.366223229999999234e+00 1.000000000000000000e+00
1.493000000000000000e+03 9.213273720000000111e+00 9.000000000000000000e+00
1.494000000000000000e+03 9.393590429999999714e+00 9.000000000000000000e+00
1.495000000000000000e+03 9.318785489999999783e+00 5.000000000000000000e+00
1.496000000000000000e+03 9.270505440000000874e+00 8.000000000000000000e+00
1.497000000000000000e+03 9.291705569999999526e+00 1.000000000000000000e+01
1.498000000000000000e+03 9.627648660000000191e+00 4.000000000000000000e+00
1.499000000000000000e+03 9.230004629999999821e+00 9.000000000000000000e+00
1.500000000000000000e+03 9.599682959999999099e+00 1.000000000000000000e+01
1.501000000000000000e+03 9.261871290000000201e+00 9.000000000000000000e+00
1.502000000000000000e+03 9.666675899999997768e+00 9.000000000000000000e+00
1.503000000000000000e+03 9.601603830000000173e+00 2.000000000000000000e+00
1.504000000000000000e+03 9.949978709999999893e+00 4.000000000000000000e+00
1.505000000000000000e+03 9.246102390000000781e+00 1.000000000000000000e+00
1.506000000000000000e+03 9.157765050000000073e+00 9.000000000000000000e+00
1.507000000000000000e+03 9.282156030000001223e+00 1.100000000000000000e+01
1.508000000000000000e+03 9.356371920000000841e+00 9.000000000000000000e+00
1.509000000000000000e+03 9.420594750000001127e+00 9.000000000000000000e+00
1.510000000000000000e+03 9.597673889999999375e+00 0.000000000000000000e+00
1.511000000000000000e+03 9.424317419999999501e+00 8.000000000000000000e+00
1.512000000000000000e+03 9.642149370000000275e+00 1.000000000000000000e+01
1.513000000000000000e+03 9.398164230000000785e+00 0.000000000000000000e+00
1.514000000000000000e+03 9.557532809999999657e+00 3.000000000000000000e+00
1.515000000000000000e+03 9.997060499999999905e+00 1.000000000000000000e+01
1.516000000000000000e+03 9.825971400000000244e+00 0.000000000000000000e+00
1.517000000000000000e+03 9.478149659999999699e+00 9.000000000000000000e+00
1.518000000000000000e+03 9.661065749999998786e+00 9.000000000000000000e+00
1.519000000000000000e+03 9.552642119999999792e+00 9.000000000000000000e+00
1.520000000000000000e+03 9.202278330000000395e+00 9.000000000000000000e+00
1.521000000000000000e+03 9.409714020000000900e+00 3.000000000000000000e+00
1.522000000000000000e+03 9.721103490000000846e+00 1.000000000000000000e+01
1.523000000000000000e+03 9.192627990000000082e+00 8.000000000000000000e+00
1.524000000000000000e+03 9.351800640000000442e+00 2.000000000000000000e+00
1.525000000000000000e+03 9.279486719999999522e+00 9.000000000000000000e+00
1.526000000000000000e+03 9.602018369999999692e+00 1.100000000000000000e+01
1.527000000000000000e+03 9.266988780000000148e+00 9.000000000000000000e+00
1.528000000000000000e+03 9.514561139999999639e+00 1.000000000000000000e+00
1.529000000000000000e+03 9.102728879999999023e+00 8.000000000000000000e+00
1.530000000000000000e+03 9.363519269999999395e+00 9.000000000000000000e+00
1.531000000000000000e+03 9.336213180000001444e+00 9.000000000000000000e+00
1.532000000000000000e+03 9.601922609999999025e+00 9.000000000000000000e+00
1.533000000000000000e+03 9.598421069999998778e+00 9.000000000000000000e+00
1.534000000000000000e+03 9.498348090000000354e+00 8.000000000000000000e+00
1.535000000000000000e+03 9.657457109999999290e+00 1.000000000000000000e+01
1.536000000000000000e+03 9.454740749999999139e+00 2.000000000000000000e+00
1.537000000000000000e+03 9.324766079999999846e+00 8.000000000000000000e+00
1.538000000000000000e+03 9.149098139999999546e+00 4.000000000000000000e+00
1.539000000000000000e+03 9.383940089999999401e+00 1.000000000000000000e+01
1.540000000000000000e+03 9.234526139999999828e+00 9.000000000000000000e+00
1.541000000000000000e+03 9.680753880000001033e+00 1.100000000000000000e+01
1.542000000000000000e+03 9.571941539999999193e+00 6.000000000000000000e+00
1.543000000000000000e+03 9.378841500000000053e+00 9.000000000000000000e+00
1.544000000000000000e+03 9.341679060000000590e+00 2.000000000000000000e+00
1.545000000000000000e+03 9.330655950000000587e+00 9.000000000000000000e+00
1.546000000000000000e+03 9.597150989999999382e+00 9.000000000000000000e+00
1.547000000000000000e+03 9.462884759999999673e+00 6.000000000000000000e+00
1.548000000000000000e+03 9.465701490000000717e+00 9.000000000000000000e+00
1.549000000000000000e+03 9.136532160000001568e+00 9.000000000000000000e+00
1.550000000000000000e+03 9.647300879999999523e+00 9.000000000000000000e+00
1.551000000000000000e+03 9.241308719999999255e+00 9.000000000000000000e+00
1.552000000000000000e+03 9.496279169999999326e+00 1.000000000000000000e+00
1.553000000000000000e+03 9.413720189999999377e+00 9.000000000000000000e+00
1.554000000000000000e+03 9.588892319999999359e+00 9.000000000000000000e+00
1.555000000000000000e+03 9.547146000000001465e+00 0.000000000000000000e+00
1.556000000000000000e+03 9.088281089999998841e+00 9.000000000000000000e+00
1.557000000000000000e+03 9.524868570000000645e+00 0.000000000000000000e+00
1.558000000000000000e+03 9.223379550000000648e+00 9.000000000000000000e+00
1.559000000000000000e+03 9.199514519999999251e+00 9.000000000000000000e+00
1.560000000000000000e+03 9.358546679999999895e+00 9.000000000000000000e+00
1.561000000000000000e+03 9.494392319999999330e+00 7.000000000000000000e+00
1.562000000000000000e+03 9.708461910000000472e+00 1.000000000000000000e+01
1.563000000000000000e+03 9.565649100000001681e+00 1.000000000000000000e+01
1.564000000000000000e+03 9.387220500000001522e+00 9.000000000000000000e+00
1.565000000000000000e+03 9.360461880000000789e+00 9.000000000000000000e+00
1.566000000000000000e+03 9.057473460000000642e+00 9.000000000000000000e+00
1.567000000000000000e+03 9.297543780000001590e+00 8.000000000000000000e+00
1.568000000000000000e+03 9.506007629999999153e+00 1.100000000000000000e+01
1.569000000000000000e+03 9.692455499999999446e+00 1.000000000000000000e+01
1.570000000000000000e+03 9.232656930000000983e+00 9.000000000000000000e+00
1.571000000000000000e+03 9.385632270000000332e+00 0.000000000000000000e+00
1.572000000000000000e+03 9.604138949999999397e+00 9.000000000000000000e+00
1.573000000000000000e+03 9.752045940000000357e+00 1.000000000000000000e+01
1.574000000000000000e+03 9.392557860000000147e+00 1.000000000000000000e+01
1.575000000000000000e+03 9.579287340000000484e+00 9.000000000000000000e+00
1.576000000000000000e+03 9.501132059999999768e+00 7.000000000000000000e+00
1.577000000000000000e+03 1.003149566999999998e+01 1.000000000000000000e+01
1.578000000000000000e+03 9.538357500000000044e+00 1.000000000000000000e+01
1.579000000000000000e+03 9.394140420000001157e+00 1.000000000000000000e+01
1.580000000000000000e+03 9.289678229999999814e+00 9.000000000000000000e+00
1.581000000000000000e+03 9.442860209999999199e+00 5.000000000000000000e+00
1.582000000000000000e+03 9.246114990000000589e+00 9.000000000000000000e+00
1.583000000000000000e+03 9.552543839999998454e+00 0.000000000000000000e+00
1.584000000000000000e+03 9.024161579999999461e+00 9.000000000000000000e+00
1.585000000000000000e+03 9.594628469999999965e+00 8.000000000000000000e+00
1.586000000000000000e+03 9.175495140000000660e+00 9.000000000000000000e+00
1.587000000000000000e+03 9.407462399999998226e+00 9.000000000000000000e+00
1.588000000000000000e+03 9.238221089999999691e+00 9.000000000000000000e+00
1.589000000000000000e+03 9.615995549999999170e+00 9.000000000000000000e+00
1.590000000000000000e+03 9.402138270000000020e+00 1.000000000000000000e+01
1.591000000000000000e+03 9.047600730000000979e+00 9.000000000000000000e+00
1.592000000000000000e+03 9.310742279999999482e+00 0.000000000000000000e+00
1.593000000000000000e+03 9.525256019999998713e+00 9.000000000000000000e+00
1.594000000000000000e+03 9.666651960000001154e+00 4.000000000000000000e+00
1.595000000000000000e+03 9.693694080000000213e+00 8.000000000000000000e+00
1.596000000000000000e+03 9.570627359999999584e+00 1.000000000000000000e+00
1.597000000000000000e+03 9.494085510000001449e+00 4.000000000000000000e+00
1.598000000000000000e+03 9.513578339999998690e+00 9.000000000000000000e+00
1.599000000000000000e+03 9.309648600000000940e+00 3.000000000000000000e+00
1.600000000000000000e+03 9.346493519999999222e+00 9.000000000000000000e+00
1.601000000000000000e+03 9.450899639999999380e+00 9.000000000000000000e+00
1.602000000000000000e+03 9.479773169999999638e+00 9.000000000000000000e+00
1.603000000000000000e+03 9.205185779999998985e+00 9.000000000000000000e+00
1.604000000000000000e+03 9.339543360000000405e+00 9.000000000000000000e+00
1.605000000000000000e+03 9.172302300000000130e+00 9.000000000000000000e+00
1.606000000000000000e+03 9.157546439999999066e+00 9.000000000000000000e+00
1.607000000000000000e+03 9.207938249999999769e+00 8.000000000000000000e+00
1.608000000000000000e+03 9.404178209999999538e+00 9.000000000000000000e+00
1.609000000000000000e+03 9.635936940000000561e+00 7.000000000000000000e+00
1.610000000000000000e+03 9.530520299999999168e+00 5.000000000000000000e+00
1.611000000000000000e+03 9.751541939999999187e+00 8.000000000000000000e+00
1.612000000000000000e+03 9.496127339999999251e+00 1.100000000000000000e+01
1.613000000000000000e+03 9.523360979999999643e+00 9.000000000000000000e+00
1.614000000000000000e+03 9.210319020000000023e+00 7.000000000000000000e+00
1.615000000000000000e+03 9.193085370000000367e+00 9.000000000000000000e+00
1.616000000000000000e+03 9.278941140000000587e+00 9.000000000000000000e+00
1.617000000000000000e+03 9.384211620000000309e+00 9.000000000000000000e+00
1.618000000000000000e+03 9.425941560000000052e+00 9.000000000000000000e+00
1.619000000000000000e+03 9.601631550000000459e+00 0.000000000000000000e+00
1.620000000000000000e+03 9.266058899999999099e+00 9.000000000000000000e+00
1.621000000000000000e+03 9.409179780000000548e+00 9.000000000000000000e+00
1.622000000000000000e+03 9.324246329999999361e+00 1.000000000000000000e+01
1.623000000000000000e+03 9.186840180000000800e+00 0.000000000000000000e+00
1.624000000000000000e+03 9.734465160000000949e+00 1.000000000000000000e+01
1.625000000000000000e+03 9.260758710000001059e+00 0.000000000000000000e+00
1.626000000000000000e+03 9.232507619999999804e+00 9.000000000000000000e+00
1.627000000000000000e+03 9.157351770000000002e+00 9.000000000000000000e+00
1.628000000000000000e+03 9.141228180000000592e+00 8.000000000000000000e+00
1.629000000000000000e+03 9.214628219999999814e+00 9.000000000000000000e+00
1.630000000000000000e+03 9.363233250000000396e+00 9.000000000000000000e+00
1.631000000000000000e+03 9.306252269999999882e+00 0.000000000000000000e+00
1.632000000000000000e+03 9.285503219999998947e+00 9.000000000000000000e+00
1.633000000000000000e+03 9.421343189999999979e+00 9.000000000000000000e+00
1.634000000000000000e+03 9.464701680000001005e+00 9.000000000000000000e+00
1.635000000000000000e+03 9.283499190000000567e+00 9.000000000000000000e+00
1.636000000000000000e+03 9.725422769999999772e+00 1.000000000000000000e+01
1.637000000000000000e+03 9.753839550000000358e+00 7.000000000000000000e+00
1.638000000000000000e+03 9.344800079999998843e+00 9.000000000000000000e+00
1.639000000000000000e+03 9.093704130000000774e+00 9.000000000000000000e+00
1.640000000000000000e+03 9.117353070000000059e+00 8.000000000000000000e+00
1.641000000000000000e+03 9.490240619999999794e+00 9.000000000000000000e+00
1.642000000000000000e+03 9.536623110000000736e+00 5.000000000000000000e+00
1.643000000000000000e+03 9.302857200000000049e+00 9.000000000000000000e+00
1.644000000000000000e+03 9.127428659999999638e+00 9.000000000000000000e+00
1.645000000000000000e+03 9.195906510000000367e+00 9.000000000000000000e+00
1.646000000000000000e+03 9.343684350000000194e+00 9.000000000000000000e+00
1.647000000000000000e+03 9.135110880000000932e+00 9.000000000000000000e+00
1.648000000000000000e+03 9.283770089999999087e+00 9.000000000000000000e+00
1.649000000000000000e+03 9.186975000000000335e+00 8.000000000000000000e+00
1.650000000000000000e+03 9.245159909999999925e+00 9.000000000000000000e+00
1.651000000000000000e+03 9.759173130000000640e+00 1.000000000000000000e+01
1.652000000000000000e+03 9.700440120000001443e+00 0.000000000000000000e+00
1.653000000000000000e+03 9.260502300000000631e+00 9.000000000000000000e+00
1.654000000000000000e+03 9.256033079999999913e+00 9.000000000000000000e+00
1.655000000000000000e+03 9.207930059999998917e+00 9.000000000000000000e+00
1.656000000000000000e+03 9.173261160000000913e+00 9.000000000000000000e+00
1.657000000000000000e+03 9.578239019999999826e+00 9.000000000000000000e+00
1.658000000000000000e+03 9.602182799999999574e+00 6.000000000000000000e+00
1.659000000000000000e+03 9.870141959999999770e+00 1.000000000000000000e+01
1.660000000000000000e+03 9.332322930000000127e+00 6.000000000000000000e+00
1.661000000000000000e+03 9.288481230000000366e+00 9.000000000000000000e+00
1.662000000000000000e+03 9.182668319999999440e+00 8.000000000000000000e+00
1.663000000000000000e+03 9.338591430000001026e+00 9.000000000000000000e+00
1.664000000000000000e+03 9.264620609999999701e+00 9.000000000000000000e+00
1.665000000000000000e+03 9.553779269999999713e+00 9.000000000000000000e+00
1.666000000000000000e+03 9.570284009999999952e+00 8.000000000000000000e+00
1.667000000000000000e+03 9.227146320000001012e+00 9.000000000000000000e+00
1.668000000000000000e+03 9.163581210000000254e+00 4.000000000000000000e+00
1.669000000000000000e+03 9.586465559999998831e+00 1.000000000000000000e+00
1.670000000000000000e+03 9.530679689999999482e+00 1.200000000000000000e+01
1.671000000000000000e+03 9.464940450000000283e+00 9.000000000000000000e+00
1.672000000000000000e+03 9.734216310000000760e+00 1.000000000000000000e+01
1.673000000000000000e+03 9.473875740000000434e+00 8.000000000000000000e+00
1.674000000000000000e+03 9.262994580000000866e+00 9.000000000000000000e+00
1.675000000000000000e+03 9.361352699999997640e+00 1.000000000000000000e+00
1.676000000000000000e+03 9.595895399999999853e+00 0.000000000000000000e+00
1.677000000000000000e+03 9.433027169999999018e+00 8.000000000000000000e+00
1.678000000000000000e+03 9.595121759999999611e+00 6.000000000000000000e+00
1.679000000000000000e+03 9.246290129999998442e+00 8.000000000000000000e+00
1.680000000000000000e+03 9.376436159999999020e+00 0.000000000000000000e+00
1.681000000000000000e+03 9.158393159999999256e+00 8.000000000000000000e+00
1.682000000000000000e+03 9.418675139999999502e+00 9.000000000000000000e+00
1.683000000000000000e+03 9.511755120000000119e+00 7.000000000000000000e+00
1.684000000000000000e+03 9.595438019999999568e+00 1.000000000000000000e+01
1.685000000000000000e+03 9.238301729999999878e+00 9.000000000000000000e+00
1.686000000000000000e+03 9.265973219999999344e+00 4.000000000000000000e+00
1.687000000000000000e+03 9.211727699999999075e+00 9.000000000000000000e+00
1.688000000000000000e+03 9.445512509999998585e+00 0.000000000000000000e+00
1.689000000000000000e+03 9.346060080000000880e+00 9.000000000000000000e+00
1.690000000000000000e+03 9.470774880000000451e+00 2.000000000000000000e+00
1.691000000000000000e+03 9.387395639999999375e+00 9.000000000000000000e+00
1.692000000000000000e+03 9.306072090000000685e+00 9.000000000000000000e+00
1.693000000000000000e+03 9.651307049999999776e+00 1.000000000000000000e+01
1.694000000000000000e+03 9.571758209999998712e+00 9.000000000000000000e+00
1.695000000000000000e+03 9.143619660000000593e+00 9.000000000000000000e+00
1.696000000000000000e+03 9.458997029999999029e+00 9.000000000000000000e+00
1.697000000000000000e+03 9.166405499999999762e+00 9.000000000000000000e+00
1.698000000000000000e+03 9.524695320000001075e+00 1.000000000000000000e+01
1.699000000000000000e+03 9.626371020000000556e+00 8.000000000000000000e+00
1.700000000000000000e+03 9.213170399999999205e+00 1.000000000000000000e+01
1.701000000000000000e+03 9.734147639999999768e+00 5.000000000000000000e+00
1.702000000000000000e+03 9.662379930000000172e+00 7.000000000000000000e+00
1.703000000000000000e+03 9.293521230000001410e+00 8.000000000000000000e+00
1.704000000000000000e+03 9.254807729999999566e+00 9.000000000000000000e+00
1.705000000000000000e+03 9.488157839999999510e+00 1.000000000000000000e+00
1.706000000000000000e+03 9.366150779999999898e+00 8.000000000000000000e+00
1.707000000000000000e+03 9.278602830000000523e+00 9.000000000000000000e+00
1.708000000000000000e+03 9.250311420000000950e+00 7.000000000000000000e+00
1.709000000000000000e+03 9.189503820000000545e+00 9.000000000000000000e+00
1.710000000000000000e+03 9.543581460000000405e+00 9.000000000000000000e+00
1.711000000000000000e+03 9.510529139999999160e+00 4.000000000000000000e+00
1.712000000000000000e+03 9.657670050000000117e+00 9.000000000000000000e+00
1.713000000000000000e+03 9.402795989999999549e+00 0.000000000000000000e+00
1.714000000000000000e+03 9.667222109999999091e+00 1.000000000000000000e+01
1.715000000000000000e+03 9.001169100000000256e+00 4.000000000000000000e+00
1.716000000000000000e+03 9.696239909999999185e+00 7.000000000000000000e+00
1.717000000000000000e+03 9.187452539999998891e+00 9.000000000000000000e+00
1.718000000000000000e+03 9.497313629999998952e+00 9.000000000000000000e+00
1.719000000000000000e+03 9.462834990000001056e+00 9.000000000000000000e+00
1.720000000000000000e+03 9.376484040000001130e+00 9.000000000000000000e+00
1.721000000000000000e+03 9.112457969999999463e+00 9.000000000000000000e+00
1.722000000000000000e+03 9.211790069999999275e+00 6.000000000000000000e+00
1.723000000000000000e+03 9.481594499999999925e+00 1.000000000000000000e+00
1.724000000000000000e+03 9.579203549999999012e+00 1.100000000000000000e+01
1.725000000000000000e+03 9.230090309999999576e+00 0.000000000000000000e+00
1.726000000000000000e+03 9.306736739999999841e+00 9.000000000000000000e+00
1.727000000000000000e+03 9.275343839999999673e+00 9.000000000000000000e+00
1.728000000000000000e+03 9.482783940000000911e+00 0.000000000000000000e+00
1.729000000000000000e+03 9.648761219999999028e+00 7.000000000000000000e+00
1.730000000000000000e+03 9.289620899999999182e+00 0.000000000000000000e+00
1.731000000000000000e+03 9.512993070000000273e+00 8.000000000000000000e+00
1.732000000000000000e+03 9.355635449999999409e+00 9.000000000000000000e+00
1.733000000000000000e+03 9.261410129999999796e+00 9.000000000000000000e+00
1.734000000000000000e+03 9.334455480000000804e+00 9.000000000000000000e+00
1.735000000000000000e+03 9.780791580000000707e+00 1.100000000000000000e+01
1.736000000000000000e+03 9.619073100000001375e+00 0.000000000000000000e+00
1.737000000000000000e+03 9.761007059999998958e+00 1.000000000000000000e+01
1.738000000000000000e+03 9.820663650000000189e+00 1.000000000000000000e+01
1.739000000000000000e+03 9.515658600000001854e+00 9.000000000000000000e+00
1.740000000000000000e+03 9.434522160000000213e+00 9.000000000000000000e+00
1.741000000000000000e+03 9.708448680000000053e+00 9.000000000000000000e+00
1.742000000000000000e+03 9.467536049999999648e+00 9.000000000000000000e+00
1.743000000000000000e+03 9.253753740000000505e+00 9.000000000000000000e+00
1.744000000000000000e+03 9.508024890000001506e+00 9.000000000000000000e+00
1.745000000000000000e+03 9.256802940000000035e+00 9.000000000000000000e+00
1.746000000000000000e+03 9.929774610000000834e+00 1.000000000000000000e+01
1.747000000000000000e+03 9.636599069999999045e+00 0.000000000000000000e+00
1.748000000000000000e+03 9.650179979999998992e+00 4.000000000000000000e+00
1.749000000000000000e+03 9.848645730000001208e+00 0.000000000000000000e+00
1.750000000000000000e+03 9.275467949999999462e+00 9.000000000000000000e+00
1.751000000000000000e+03 9.474034500000000136e+00 9.000000000000000000e+00
1.752000000000000000e+03 9.471425670000000352e+00 9.000000000000000000e+00
1.753000000000000000e+03 9.193485420000000019e+00 9.000000000000000000e+00
1.754000000000000000e+03 8.954578709999999830e+00 9.000000000000000000e+00
1.755000000000000000e+03 9.426182850000000002e+00 9.000000000000000000e+00
1.756000000000000000e+03 9.245682809999999918e+00 9.000000000000000000e+00
1.757000000000000000e+03 9.384622380000001485e+00 1.000000000000000000e+01
1.758000000000000000e+03 9.524975669999999894e+00 6.000000000000000000e+00
1.759000000000000000e+03 9.595001429999999942e+00 9.000000000000000000e+00
1.760000000000000000e+03 9.489706379999999442e+00 8.000000000000000000e+00
1.761000000000000000e+03 9.690446429999999722e+00 1.000000000000000000e+01
1.762000000000000000e+03 9.327499020000001195e+00 9.000000000000000000e+00
1.763000000000000000e+03 9.837668609999999703e+00 1.000000000000000000e+01
1.764000000000000000e+03 9.683018729999998797e+00 1.000000000000000000e+01
1.765000000000000000e+03 9.730629090000000758e+00 1.000000000000000000e+01
1.766000000000000000e+03 9.656605980000000145e+00 0.000000000000000000e+00
1.767000000000000000e+03 9.389343600000000123e+00 9.000000000000000000e+00
1.768000000000000000e+03 9.358423199999998943e+00 9.000000000000000000e+00
1.769000000000000000e+03 9.430520399999998915e+00 6.000000000000000000e+00
1.770000000000000000e+03 9.423780660000000253e+00 1.000000000000000000e+01
1.771000000000000000e+03 9.131441130000000683e+00 9.000000000000000000e+00
1.772000000000000000e+03 9.261871920000000813e+00 9.000000000000000000e+00
1.773000000000000000e+03 9.567888750000001608e+00 9.000000000000000000e+00
1.774000000000000000e+03 9.506124179999998702e+00 9.000000000000000000e+00
1.775000000000000000e+03 9.335708549999999661e+00 8.000000000000000000e+00
1.776000000000000000e+03 9.313085880000000927e+00 8.000000000000000000e+00
1.777000000000000000e+03 9.455525730000001516e+00 6.000000000000000000e+00
1.778000000000000000e+03 9.769284629999999581e+00 1.100000000000000000e+01
1.779000000000000000e+03 9.236409840000000315e+00 9.000000000000000000e+00
1.780000000000000000e+03 9.484335000000001514e+00 9.000000000000000000e+00
1.781000000000000000e+03 9.256961699999997961e+00 9.000000000000000000e+00
1.782000000000000000e+03 9.227106629999999754e+00 9.000000000000000000e+00
1.783000000000000000e+03 9.283276170000000604e+00 5.000000000000000000e+00
1.784000000000000000e+03 9.378568709999999697e+00 8.000000000000000000e+00
1.785000000000000000e+03 9.469228859999999415e+00 9.000000000000000000e+00
1.786000000000000000e+03 9.335188800000000953e+00 9.000000000000000000e+00
1.787000000000000000e+03 9.515247210000000067e+00 1.000000000000000000e+00
1.788000000000000000e+03 9.489572190000000518e+00 1.000000000000000000e+01
1.789000000000000000e+03 9.490892670000000919e+00 8.000000000000000000e+00
1.790000000000000000e+03 9.480124079999999509e+00 5.000000000000000000e+00
1.791000000000000000e+03 9.516769290000000936e+00 1.000000000000000000e+01
1.792000000000000000e+03 9.363088980000000561e+00 3.000000000000000000e+00
1.793000000000000000e+03 9.397588410000000891e+00 9.000000000000000000e+00
1.794000000000000000e+03 9.321179489999998680e+00 9.000000000000000000e+00
1.795000000000000000e+03 9.219217770000000201e+00 9.000000000000000000e+00
1.796000000000000000e+03 9.656716859999999514e+00 9.000000000000000000e+00
1.797000000000000000e+03 9.634432500000000843e+00 1.100000000000000000e+01
1.798000000000000000e+03 9.139396140000000557e+00 9.000000000000000000e+00
1.799000000000000000e+03 9.238493249999999435e+00 4.000000000000000000e+00
1.800000000000000000e+03 9.251557560000000180e+00 9.000000000000000000e+00
1.801000000000000000e+03 9.485218259999999901e+00 8.000000000000000000e+00
1.802000000000000000e+03 9.258352109999998802e+00 8.000000000000000000e+00
1.803000000000000000e+03 9.709326270000000036e+00 4.000000000000000000e+00
1.804000000000000000e+03 9.087356879999999748e+00 9.000000000000000000e+00
1.805000000000000000e+03 9.589705020000000246e+00 2.000000000000000000e+00
1.806000000000000000e+03 9.605053709999999967e+00 1.000000000000000000e+01
1.807000000000000000e+03 9.055864439999998794e+00 9.000000000000000000e+00
1.808000000000000000e+03 9.311881319999999462e+00 9.000000000000000000e+00
1.809000000000000000e+03 9.651551489999999234e+00 3.000000000000000000e+00
1.810000000000000000e+03 9.192866759999999360e+00 9.000000000000000000e+00
1.811000000000000000e+03 9.209007360000001086e+00 9.000000000000000000e+00
1.812000000000000000e+03 9.288248760000000104e+00 9.000000000000000000e+00
1.813000000000000000e+03 9.271105829999999770e+00 9.000000000000000000e+00
1.814000000000000000e+03 9.411534089999999964e+00 9.000000000000000000e+00
1.815000000000000000e+03 9.819197639999998728e+00 1.100000000000000000e+01
1.816000000000000000e+03 9.318387330000000190e+00 9.000000000000000000e+00
1.817000000000000000e+03 9.113554170000000454e+00 8.000000000000000000e+00
1.818000000000000000e+03 9.768412079999999165e+00 1.000000000000000000e+01
1.819000000000000000e+03 9.389136959999998311e+00 9.000000000000000000e+00
1.820000000000000000e+03 9.554104349999999357e+00 4.000000000000000000e+00
1.821000000000000000e+03 9.184607460000000501e+00 9.000000000000000000e+00
1.822000000000000000e+03 9.174357990000000740e+00 9.000000000000000000e+00
1.823000000000000000e+03 9.089583929999999867e+00 8.000000000000000000e+00
1.824000000000000000e+03 9.523573920000000470e+00 9.000000000000000000e+00
1.825000000000000000e+03 9.158537429999999091e+00 8.000000000000000000e+00
1.826000000000000000e+03 9.683835839999998640e+00 1.000000000000000000e+01
1.827000000000000000e+03 9.093444570000000837e+00 7.000000000000000000e+00
1.828000000000000000e+03 9.440293589999999568e+00 1.000000000000000000e+01
1.829000000000000000e+03 9.752863680000000812e+00 9.000000000000000000e+00
1.830000000000000000e+03 9.296740530000001002e+00 9.000000000000000000e+00
1.831000000000000000e+03 9.181713240000000553e+00 8.000000000000000000e+00
1.832000000000000000e+03 9.768395699999999238e+00 1.000000000000000000e+01
1.833000000000000000e+03 9.502362449999999683e+00 1.000000000000000000e+01
1.834000000000000000e+03 9.401154209999999622e+00 9.000000000000000000e+00
1.835000000000000000e+03 9.635960250000000116e+00 4.000000000000000000e+00
1.836000000000000000e+03 9.563879430000000070e+00 1.000000000000000000e+00
1.837000000000000000e+03 9.437415120000000712e+00 1.000000000000000000e+00
1.838000000000000000e+03 9.425380859999998862e+00 7.000000000000000000e+00
1.839000000000000000e+03 9.441450270000000700e+00 4.000000000000000000e+00
1.840000000000000000e+03 9.475460189999999727e+00 9.000000000000000000e+00
1.841000000000000000e+03 9.531809909999999775e+00 7.000000000000000000e+00
1.842000000000000000e+03 9.463253939999999531e+00 7.000000000000000000e+00
1.843000000000000000e+03 9.251291070000000616e+00 5.000000000000000000e+00
1.844000000000000000e+03 9.937609289999999262e+00 0.000000000000000000e+00
1.845000000000000000e+03 9.162134099999999393e+00 9.000000000000000000e+00
1.846000000000000000e+03 9.332092349999999925e+00 9.000000000000000000e+00
1.847000000000000000e+03 9.428467230000000754e+00 9.000000000000000000e+00
1.848000000000000000e+03 9.056193930000000947e+00 9.000000000000000000e+00
1.849000000000000000e+03 9.580866750000000209e+00 6.000000000000000000e+00
1.850000000000000000e+03 9.608897340000000398e+00 5.000000000000000000e+00
1.851000000000000000e+03 9.481477319999999764e+00 2.000000000000000000e+00
1.852000000000000000e+03 9.489804660000000780e+00 8.000000000000000000e+00
1.853000000000000000e+03 9.641937689999998895e+00 9.000000000000000000e+00
1.854000000000000000e+03 9.011320290000000455e+00 8.000000000000000000e+00
1.855000000000000000e+03 9.681948989999998645e+00 1.000000000000000000e+01
1.856000000000000000e+03 9.432011609999999990e+00 1.000000000000000000e+01
1.857000000000000000e+03 9.061892909999999191e+00 9.000000000000000000e+00
1.858000000000000000e+03 9.374259509999999906e+00 9.000000000000000000e+00
1.859000000000000000e+03 9.160603830000001224e+00 9.000000000000000000e+00
1.860000000000000000e+03 9.232061579999999879e+00 9.000000000000000000e+00
1.861000000000000000e+03 9.295737570000000005e+00 9.000000000000000000e+00
1.862000000000000000e+03 9.710018639999999479e+00 1.000000000000000000e+01
1.863000000000000000e+03 9.478431899999998578e+00 7.000000000000000000e+00
1.864000000000000000e+03 9.571217670000001121e+00 1.100000000000000000e+01
1.865000000000000000e+03 9.474462270000000075e+00 1.100000000000000000e+01
1.866000000000000000e+03 9.775891440000000543e+00 1.000000000000000000e+01
1.867000000000000000e+03 9.366851969999999028e+00 9.000000000000000000e+00
1.868000000000000000e+03 9.595257209999999759e+00 1.000000000000000000e+01
1.869000000000000000e+03 9.413283599999999751e+00 1.000000000000000000e+01
1.870000000000000000e+03 9.258250679999999733e+00 9.000000000000000000e+00
1.871000000000000000e+03 9.546171389999999590e+00 7.000000000000000000e+00
1.872000000000000000e+03 9.804201120000000103e+00 9.000000000000000000e+00
1.873000000000000000e+03 9.343434869999999393e+00 9.000000000000000000e+00
1.874000000000000000e+03 9.464263830000000155e+00 9.000000000000000000e+00
1.875000000000000000e+03 9.378132120000000072e+00 8.000000000000000000e+00
1.876000000000000000e+03 9.491871059999999360e+00 9.000000000000000000e+00
1.877000000000000000e+03 9.303171569999999946e+00 9.000000000000000000e+00
1.878000000000000000e+03 9.235598399999998875e+00 9.000000000000000000e+00
1.879000000000000000e+03 9.671046840000000699e+00 1.000000000000000000e+01
1.880000000000000000e+03 9.340264080000000746e+00 1.000000000000000000e+00
1.881000000000000000e+03 9.555947729999999751e+00 1.000000000000000000e+00
1.882000000000000000e+03 9.286916940000001119e+00 9.000000000000000000e+00
1.883000000000000000e+03 9.776939759999999424e+00 1.000000000000000000e+01
1.884000000000000000e+03 9.677388420000001545e+00 1.000000000000000000e+01
1.885000000000000000e+03 9.320351669999999089e+00 5.000000000000000000e+00
1.886000000000000000e+03 9.649158749999999785e+00 1.000000000000000000e+01
1.887000000000000000e+03 9.364482539999999133e+00 8.000000000000000000e+00
1.888000000000000000e+03 9.253147049999999041e+00 5.000000000000000000e+00
1.889000000000000000e+03 9.613020060000000200e+00 1.000000000000000000e+01
1.890000000000000000e+03 9.088528679999999582e+00 0.000000000000000000e+00
1.891000000000000000e+03 9.282346920000000168e+00 0.000000000000000000e+00
1.892000000000000000e+03 9.123188130000000839e+00 9.000000000000000000e+00
1.893000000000000000e+03 9.526178339999999523e+00 1.000000000000000000e+00
1.894000000000000000e+03 9.195958799999999655e+00 8.000000000000000000e+00
1.895000000000000000e+03 9.622930589999999285e+00 1.000000000000000000e+01
1.896000000000000000e+03 9.265525289999999359e+00 8.000000000000000000e+00
1.897000000000000000e+03 9.128315699999999921e+00 9.000000000000000000e+00
1.898000000000000000e+03 9.133559820000000329e+00 9.000000000000000000e+00
1.899000000000000000e+03 9.355657500000001292e+00 9.000000000000000000e+00
1.900000000000000000e+03 9.306822420000001372e+00 9.000000000000000000e+00
1.901000000000000000e+03 9.258394949999999568e+00 1.000000000000000000e+01
1.902000000000000000e+03 9.441576270000000548e+00 9.000000000000000000e+00
1.903000000000000000e+03 9.652361040000000614e+00 1.000000000000000000e+01
1.904000000000000000e+03 9.617219010000001234e+00 1.100000000000000000e+01
1.905000000000000000e+03 9.345017430000000402e+00 8.000000000000000000e+00
1.906000000000000000e+03 9.366604380000000063e+00 1.000000000000000000e+01
1.907000000000000000e+03 9.462545189999998385e+00 9.000000000000000000e+00
1.908000000000000000e+03 9.451569960000000492e+00 4.000000000000000000e+00
1.909000000000000000e+03 9.187727849999999918e+00 9.000000000000000000e+00
1.910000000000000000e+03 9.592116029999999682e+00 1.100000000000000000e+01
1.911000000000000000e+03 9.377270279999999403e+00 1.100000000000000000e+01
1.912000000000000000e+03 9.284676659999998805e+00 9.000000000000000000e+00
1.913000000000000000e+03 9.276736140000000574e+00 7.000000000000000000e+00
1.914000000000000000e+03 9.408428189999998636e+00 9.000000000000000000e+00
1.915000000000000000e+03 9.875533500000001297e+00 1.000000000000000000e+01
1.916000000000000000e+03 9.217880909999999872e+00 8.000000000000000000e+00
1.917000000000000000e+03 9.323863290000000248e+00 4.000000000000000000e+00
1.918000000000000000e+03 9.513173880000000082e+00 1.000000000000000000e+01
1.919000000000000000e+03 9.384577650000000659e+00 9.000000000000000000e+00
1.920000000000000000e+03 9.357784380000000013e+00 9.000000000000000000e+00
1.921000000000000000e+03 9.459679949999999948e+00 9.000000000000000000e+00
1.922000000000000000e+03 9.135526679999999899e+00 9.000000000000000000e+00
1.923000000000000000e+03 9.303759360000000811e+00 8.000000000000000000e+00
1.924000000000000000e+03 9.334517220000000393e+00 9.000000000000000000e+00
1.925000000000000000e+03 9.631639079999999353e+00 0.000000000000000000e+00
1.926000000000000000e+03 9.093989520000000937e+00 9.000000000000000000e+00
1.927000000000000000e+03 9.112003740000000462e+00 9.000000000000000000e+00
1.928000000000000000e+03 9.801395730000001194e+00 1.000000000000000000e+01
1.929000000000000000e+03 9.603881279999999521e+00 0.000000000000000000e+00
1.930000000000000000e+03 9.189267570000000163e+00 8.000000000000000000e+00
1.931000000000000000e+03 9.460436579999999651e+00 3.000000000000000000e+00
1.932000000000000000e+03 8.888330429999999893e+00 4.000000000000000000e+00
1.933000000000000000e+03 9.442507410000001045e+00 2.000000000000000000e+00
1.934000000000000000e+03 9.863126910000000080e+00 0.000000000000000000e+00
1.935000000000000000e+03 9.239820659999999464e+00 5.000000000000000000e+00
1.936000000000000000e+03 9.144845010000000940e+00 9.000000000000000000e+00
1.937000000000000000e+03 9.709542359999998595e+00 1.000000000000000000e+01
1.938000000000000000e+03 9.668591100000000438e+00 4.000000000000000000e+00
1.939000000000000000e+03 9.143760150000000309e+00 9.000000000000000000e+00
1.940000000000000000e+03 9.287213669999999865e+00 9.000000000000000000e+00
1.941000000000000000e+03 9.630557370000000006e+00 0.000000000000000000e+00
1.942000000000000000e+03 9.379985579999999601e+00 9.000000000000000000e+00
1.943000000000000000e+03 9.775214820000000415e+00 1.000000000000000000e+01
1.944000000000000000e+03 9.663522120000001436e+00 9.000000000000000000e+00
1.945000000000000000e+03 9.113450850000001324e+00 9.000000000000000000e+00
1.946000000000000000e+03 9.334124729999999204e+00 0.000000000000000000e+00
1.947000000000000000e+03 9.712882620000000244e+00 4.000000000000000000e+00
1.948000000000000000e+03 9.144157679999999289e+00 7.000000000000000000e+00
1.949000000000000000e+03 9.451896930000000197e+00 9.000000000000000000e+00
1.950000000000000000e+03 9.263223270000001008e+00 0.000000000000000000e+00
1.951000000000000000e+03 9.389229569999999470e+00 9.000000000000000000e+00
1.952000000000000000e+03 9.563025150000001418e+00 1.000000000000000000e+01
1.953000000000000000e+03 9.457505820000001506e+00 9.000000000000000000e+00
1.954000000000000000e+03 9.262576890000000063e+00 9.000000000000000000e+00
1.955000000000000000e+03 9.278440919999999537e+00 7.000000000000000000e+00
1.956000000000000000e+03 9.614154689999999448e+00 1.000000000000000000e+01
1.957000000000000000e+03 9.338448419999998862e+00 9.000000000000000000e+00
1.958000000000000000e+03 9.137911230000000273e+00 9.000000000000000000e+00
1.959000000000000000e+03 9.019196550000000201e+00 9.000000000000000000e+00
1.960000000000000000e+03 9.703782899999998435e+00 1.000000000000000000e+01
1.961000000000000000e+03 9.291286619999999274e+00 9.000000000000000000e+00
1.962000000000000000e+03 9.162669600000000969e+00 0.000000000000000000e+00
1.963000000000000000e+03 9.336341700000000188e+00 3.000000000000000000e+00
1.964000000000000000e+03 9.351313649999999811e+00 9.000000000000000000e+00
1.965000000000000000e+03 9.261563220000001095e+00 1.000000000000000000e+01
1.966000000000000000e+03 9.312409259999999023e+00 9.000000000000000000e+00
1.967000000000000000e+03 9.162066689999999625e+00 9.000000000000000000e+00
1.968000000000000000e+03 9.160781489999999749e+00 9.000000000000000000e+00
1.969000000000000000e+03 9.109854809999999858e+00 9.000000000000000000e+00
1.970000000000000000e+03 9.383485859999998624e+00 0.000000000000000000e+00
1.971000000000000000e+03 9.386047439999998687e+00 3.000000000000000000e+00
1.972000000000000000e+03 9.998129610000001222e+00 1.000000000000000000e+01
1.973000000000000000e+03 9.416472029999999549e+00 4.000000000000000000e+00
1.974000000000000000e+03 9.672681060000000386e+00 4.000000000000000000e+00
1.975000000000000000e+03 9.133413029999999821e+00 8.000000000000000000e+00
1.976000000000000000e+03 9.108807119999999813e+00 7.000000000000000000e+00
1.977000000000000000e+03 9.442362509999998821e+00 9.000000000000000000e+00
1.978000000000000000e+03 9.337792589999999393e+00 9.000000000000000000e+00
1.979000000000000000e+03 9.266911920000000080e+00 9.000000000000000000e+00
1.980000000000000000e+03 9.507228570000000545e+00 9.000000000000000000e+00
1.981000000000000000e+03 9.650864789999999971e+00 1.100000000000000000e+01
1.982000000000000000e+03 9.465603209999999379e+00 1.000000000000000000e+01
1.983000000000000000e+03 9.562237019999999532e+00 1.000000000000000000e+01
1.984000000000000000e+03 9.203201909999998875e+00 9.000000000000000000e+00
1.985000000000000000e+03 1.005680214000000028e+01 1.000000000000000000e+01
1.986000000000000000e+03 9.311102010000000817e+00 9.000000000000000000e+00
1.987000000000000000e+03 9.601597529999999381e+00 1.000000000000000000e+01
1.988000000000000000e+03 9.680112540000001431e+00 9.000000000000000000e+00
1.989000000000000000e+03 9.497636820000000313e+00 0.000000000000000000e+00
1.990000000000000000e+03 9.401000490000001264e+00 6.000000000000000000e+00
1.991000000000000000e+03 9.704422349999999753e+00 1.000000000000000000e+01
1.992000000000000000e+03 9.170297009999998750e+00 6.000000000000000000e+00
1.993000000000000000e+03 9.840513689999999869e+00 1.000000000000000000e+01
1.994000000000000000e+03 9.516353490000000193e+00 1.100000000000000000e+01
1.995000000000000000e+03 9.185294790000000376e+00 8.000000000000000000e+00
1.996000000000000000e+03 9.160293870000000283e+00 9.000000000000000000e+00
1.997000000000000000e+03 9.604261169999999126e+00 9.000000000000000000e+00
1.998000000000000000e+03 9.379865880000000544e+00 9.000000000000000000e+00
1.999000000000000000e+03 9.225019440000000515e+00 9.000000000000000000e+00
2.000000000000000000e+03 9.531536490000000583e+00 9.000000000000000000e+00
2.001000000000000000e+03 9.603854820000000458e+00 0.000000000000000000e+00
2.002000000000000000e+03 9.715704389999999080e+00 1.000000000000000000e+01
2.003000000000000000e+03 9.399620159999999558e+00 8.000000000000000000e+00
2.004000000000000000e+03 9.253930770000000194e+00 9.000000000000000000e+00
2.005000000000000000e+03 9.561506849999998892e+00 9.000000000000000000e+00
2.006000000000000000e+03 9.362498670000000800e+00 4.000000000000000000e+00
2.007000000000000000e+03 9.820146420000000376e+00 1.000000000000000000e+01
2.008000000000000000e+03 9.155306789999999140e+00 3.000000000000000000e+00
2.009000000000000000e+03 9.362719799999998926e+00 9.000000000000000000e+00
2.010000000000000000e+03 8.960008679999999615e+00 9.000000000000000000e+00
2.011000000000000000e+03 9.581736150000001118e+00 9.000000000000000000e+00
2.012000000000000000e+03 9.558219510000000696e+00 8.000000000000000000e+00
2.013000000000000000e+03 9.102777389999999968e+00 7.000000000000000000e+00
2.014000000000000000e+03 9.487129680000000675e+00 9.000000000000000000e+00
2.015000000000000000e+03 9.764491590000000443e+00 0.000000000000000000e+00
2.016000000000000000e+03 9.334286640000000190e+00 5.000000000000000000e+00
2.017000000000000000e+03 9.277308809999999184e+00 4.000000000000000000e+00
2.018000000000000000e+03 9.382150259999999520e+00 9.000000000000000000e+00
2.019000000000000000e+03 9.694480950000000874e+00 1.000000000000000000e+01
2.020000000000000000e+03 9.411268229999999235e+00 9.000000000000000000e+00
2.021000000000000000e+03 9.285821999999999576e+00 1.000000000000000000e+00
2.022000000000000000e+03 9.218628719999999888e+00 9.000000000000000000e+00
2.023000000000000000e+03 9.199520189999999431e+00 9.000000000000000000e+00
2.024000000000000000e+03 9.577384739999999397e+00 1.000000000000000000e+01
2.025000000000000000e+03 9.425582459999999330e+00 6.000000000000000000e+00
2.026000000000000000e+03 9.700544070000001184e+00 1.000000000000000000e+01
2.027000000000000000e+03 9.584372069999998800e+00 9.000000000000000000e+00
2.028000000000000000e+03 9.645693749999999511e+00 0.000000000000000000e+00
2.029000000000000000e+03 9.561490470000000741e+00 1.000000000000000000e+01
2.030000000000000000e+03 9.404915940000000418e+00 9.000000000000000000e+00
2.031000000000000000e+03 9.615826079999999720e+00 1.000000000000000000e+01
2.032000000000000000e+03 9.744746129999999340e+00 1.100000000000000000e+01
2.033000000000000000e+03 9.460192769999999030e+00 1.100000000000000000e+01
2.034000000000000000e+03 9.597640499999998909e+00 1.000000000000000000e+00
2.035000000000000000e+03 8.962817850000000419e+00 9.000000000000000000e+00
2.036000000000000000e+03 9.057809250000000034e+00 8.000000000000000000e+00
2.037000000000000000e+03 9.699007500000000448e+00 1.000000000000000000e+00
2.038000000000000000e+03 9.652327020000001312e+00 4.000000000000000000e+00
2.039000000000000000e+03 9.523221749999999375e+00 1.000000000000000000e+01
2.040000000000000000e+03 9.351924119999999618e+00 6.000000000000000000e+00
2.041000000000000000e+03 9.291116520000000989e+00 9.000000000000000000e+00
2.042000000000000000e+03 9.209337480000000298e+00 8.000000000000000000e+00
2.043000000000000000e+03 9.290848770000000201e+00 9.000000000000000000e+00
2.044000000000000000e+03 9.263307689999999539e+00 9.000000000000000000e+00
2.045000000000000000e+03 9.154068839999998985e+00 9.000000000000000000e+00
2.046000000000000000e+03 9.510649470000000605e+00 1.000000000000000000e+01
2.047000000000000000e+03 9.226207620000000276e+00 9.000000000000000000e+00
2.048000000000000000e+03 9.754976699999998502e+00 1.000000000000000000e+01
2.049000000000000000e+03 9.404638740000001107e+00 9.000000000000000000e+00
2.050000000000000000e+03 9.435450780000000037e+00 9.000000000000000000e+00
2.051000000000000000e+03 9.127576080000000758e+00 9.000000000000000000e+00
2.052000000000000000e+03 9.096232320000000371e+00 9.000000000000000000e+00
2.053000000000000000e+03 9.097413569999998728e+00 9.000000000000000000e+00
2.054000000000000000e+03 9.705124169999999495e+00 1.400000000000000000e+01
2.055000000000000000e+03 9.428367059999999356e+00 8.000000000000000000e+00
2.056000000000000000e+03 9.836721089999999279e+00 8.000000000000000000e+00
2.057000000000000000e+03 9.357374249999999449e+00 8.000000000000000000e+00
2.058000000000000000e+03 9.434609729999998251e+00 9.000000000000000000e+00
2.059000000000000000e+03 9.475598160000000547e+00 6.000000000000000000e+00
2.060000000000000000e+03 9.796154129999999682e+00 1.000000000000000000e+01
2.061000000000000000e+03 9.483274709999999885e+00 1.000000000000000000e+01
2.062000000000000000e+03 9.743662529999999933e+00 1.000000000000000000e+01
2.063000000000000000e+03 9.339578640000000931e+00 6.000000000000000000e+00
2.064000000000000000e+03 8.895482190000000955e+00 9.000000000000000000e+00
2.065000000000000000e+03 9.622318230000001194e+00 5.000000000000000000e+00
2.066000000000000000e+03 9.358864199999997524e+00 9.000000000000000000e+00
2.067000000000000000e+03 9.898436519999998850e+00 1.000000000000000000e+01
2.068000000000000000e+03 9.423981630000000109e+00 8.000000000000000000e+00
2.069000000000000000e+03 9.011379510000001147e+00 9.000000000000000000e+00
2.070000000000000000e+03 9.737395920000000871e+00 1.000000000000000000e+01
2.071000000000000000e+03 9.673503839999998632e+00 1.200000000000000000e+01
2.072000000000000000e+03 9.418159170000000913e+00 8.000000000000000000e+00
2.073000000000000000e+03 9.141206130000000485e+00 9.000000000000000000e+00
2.074000000000000000e+03 9.357297389999999382e+00 9.000000000000000000e+00
2.075000000000000000e+03 9.241500240000000588e+00 1.000000000000000000e+00
2.076000000000000000e+03 9.589652100000000345e+00 9.000000000000000000e+00
2.077000000000000000e+03 9.300863879999999639e+00 1.000000000000000000e+01
2.078000000000000000e+03 9.345235409999999021e+00 9.000000000000000000e+00
2.079000000000000000e+03 9.783026819999999901e+00 1.000000000000000000e+01
2.080000000000000000e+03 9.918018180000000683e+00 1.000000000000000000e+01
2.081000000000000000e+03 9.245541689999999591e+00 9.000000000000000000e+00
2.082000000000000000e+03 9.336883500000000780e+00 7.000000000000000000e+00
2.083000000000000000e+03 9.506774339999999768e+00 1.000000000000000000e+01
2.084000000000000000e+03 9.550643760000001592e+00 1.000000000000000000e+01
2.085000000000000000e+03 9.423153810000000519e+00 9.000000000000000000e+00
2.086000000000000000e+03 9.484161749999998392e+00 9.000000000000000000e+00
2.087000000000000000e+03 9.267703199999999697e+00 9.000000000000000000e+00
2.088000000000000000e+03 9.477519029999999844e+00 1.000000000000000000e+01
2.089000000000000000e+03 9.740680109999999559e+00 5.000000000000000000e+00
2.090000000000000000e+03 9.363255929999999339e+00 1.000000000000000000e+00
2.091000000000000000e+03 9.511435080000000042e+00 2.000000000000000000e+00
2.092000000000000000e+03 9.243954089999999013e+00 9.000000000000000000e+00
2.093000000000000000e+03 8.999910989999998279e+00 9.000000000000000000e+00
2.094000000000000000e+03 9.545900490000001071e+00 9.000000000000000000e+00
2.095000000000000000e+03 9.459837449999998427e+00 9.000000000000000000e+00
2.096000000000000000e+03 9.714123719999999906e+00 9.000000000000000000e+00
2.097000000000000000e+03 9.235263869999998931e+00 9.000000000000000000e+00
2.098000000000000000e+03 9.425008529999999496e+00 9.000000000000000000e+00
2.099000000000000000e+03 9.481256189999999862e+00 3.000000000000000000e+00
2.100000000000000000e+03 9.491328629999999933e+00 9.000000000000000000e+00
2.101000000000000000e+03 9.379907460000000086e+00 9.000000000000000000e+00
2.102000000000000000e+03 9.423807120000001092e+00 6.000000000000000000e+00
2.103000000000000000e+03 9.413053650000000161e+00 1.000000000000000000e+00
2.104000000000000000e+03 9.460272779999998605e+00 9.000000000000000000e+00
2.105000000000000000e+03 9.405974340000000211e+00 9.000000000000000000e+00
2.106000000000000000e+03 9.464135309999999635e+00 5.000000000000000000e+00
2.107000000000000000e+03 9.322243560000000429e+00 9.000000000000000000e+00
2.108000000000000000e+03 9.331558109999999573e+00 1.000000000000000000e+01
2.109000000000000000e+03 9.711841229999999214e+00 1.000000000000000000e+00
2.110000000000000000e+03 8.990748269999999209e+00 9.000000000000000000e+00
2.111000000000000000e+03 9.473016419999998661e+00 1.000000000000000000e+01
2.112000000000000000e+03 9.212090579999999918e+00 9.000000000000000000e+00
2.113000000000000000e+03 9.356286869999999922e+00 9.000000000000000000e+00
2.114000000000000000e+03 9.133229700000001117e+00 8.000000000000000000e+00
2.115000000000000000e+03 9.359289450000000343e+00 9.000000000000000000e+00
2.116000000000000000e+03 9.800971110000000763e+00 1.000000000000000000e+01
2.117000000000000000e+03 9.485545229999999606e+00 9.000000000000000000e+00
2.118000000000000000e+03 9.284827860000000044e+00 9.000000000000000000e+00
2.119000000000000000e+03 9.327611789999998848e+00 1.000000000000000000e+01
2.120000000000000000e+03 9.223873470000000907e+00 4.000000000000000000e+00
2.121000000000000000e+03 9.779849730000000463e+00 1.200000000000000000e+01
2.122000000000000000e+03 9.594121319999999287e+00 9.000000000000000000e+00
2.123000000000000000e+03 9.438443279999999547e+00 7.000000000000000000e+00
2.124000000000000000e+03 9.031448160000000058e+00 9.000000000000000000e+00
2.125000000000000000e+03 9.076126499999999098e+00 8.000000000000000000e+00
2.126000000000000000e+03 9.251918550000000963e+00 9.000000000000000000e+00
2.127000000000000000e+03 9.736704810000000876e+00 9.000000000000000000e+00
2.128000000000000000e+03 9.131887169999998832e+00 9.000000000000000000e+00
2.129000000000000000e+03 9.579488939999999175e+00 8.000000000000000000e+00
2.130000000000000000e+03 9.240781410000000307e+00 0.000000000000000000e+00
2.131000000000000000e+03 9.127266750000000428e+00 7.000000000000000000e+00
2.132000000000000000e+03 9.473055479999999307e+00 0.000000000000000000e+00
2.133000000000000000e+03 9.231363540000000256e+00 1.000000000000000000e+01
2.134000000000000000e+03 9.624070259999999877e+00 9.000000000000000000e+00
2.135000000000000000e+03 9.392251050000000490e+00 7.000000000000000000e+00
2.136000000000000000e+03 9.370545659999999444e+00 5.000000000000000000e+00
2.137000000000000000e+03 9.179229149999999393e+00 3.000000000000000000e+00
2.138000000000000000e+03 9.500490720000000167e+00 1.000000000000000000e+01
2.139000000000000000e+03 9.482189850000001030e+00 4.000000000000000000e+00
2.140000000000000000e+03 9.369276210000000660e+00 8.000000000000000000e+00
2.141000000000000000e+03 9.321639390000001413e+00 5.000000000000000000e+00
2.142000000000000000e+03 9.231053579999999315e+00 8.000000000000000000e+00
2.143000000000000000e+03 9.423545040000000483e+00 9.000000000000000000e+00
2.144000000000000000e+03 9.282256200000000845e+00 9.000000000000000000e+00
2.145000000000000000e+03 9.876365729999999843e+00 1.100000000000000000e+01
2.146000000000000000e+03 9.075436650000000327e+00 9.000000000000000000e+00
2.147000000000000000e+03 9.231272820000000934e+00 9.000000000000000000e+00
2.148000000000000000e+03 9.634995720000000929e+00 9.000000000000000000e+00
2.149000000000000000e+03 9.747630899999998988e+00 1.000000000000000000e+01
2.150000000000000000e+03 9.564072210000000851e+00 0.000000000000000000e+00
2.151000000000000000e+03 9.641178540000000297e+00 0.000000000000000000e+00
2.152000000000000000e+03 9.182453490000000329e+00 9.000000000000000000e+00
2.153000000000000000e+03 9.772124670000000179e+00 1.000000000000000000e+01
2.154000000000000000e+03 9.312365789999999421e+00 6.000000000000000000e+00
2.155000000000000000e+03 9.440547480000001102e+00 9.000000000000000000e+00
2.156000000000000000e+03 9.172859220000001201e+00 9.000000000000000000e+00
2.157000000000000000e+03 9.399039929999998932e+00 1.000000000000000000e+01
2.158000000000000000e+03 9.607881779999999594e+00 1.000000000000000000e+01
2.159000000000000000e+03 9.355396049999999519e+00 9.000000000000000000e+00
2.160000000000000000e+03 9.422010359999999807e+00 9.000000000000000000e+00
2.161000000000000000e+03 9.287782560000000132e+00 9.000000000000000000e+00
2.162000000000000000e+03 9.633009960000000760e+00 1.000000000000000000e+01
2.163000000000000000e+03 9.146083589999999930e+00 9.000000000000000000e+00
2.164000000000000000e+03 9.100874160000000046e+00 9.000000000000000000e+00
2.165000000000000000e+03 9.519279209999998770e+00 1.000000000000000000e+01
2.166000000000000000e+03 9.249162929999998894e+00 9.000000000000000000e+00
2.167000000000000000e+03 9.448680780000000112e+00 1.100000000000000000e+01
2.168000000000000000e+03 9.687080970000000235e+00 0.000000000000000000e+00
2.169000000000000000e+03 9.611072730000000064e+00 0.000000000000000000e+00
2.170000000000000000e+03 9.325193219999999172e+00 6.000000000000000000e+00
2.171000000000000000e+03 9.413671680000000208e+00 9.000000000000000000e+00
2.172000000000000000e+03 9.306499230000000011e+00 9.000000000000000000e+00
2.173000000000000000e+03 9.551605770000000106e+00 1.000000000000000000e+01
2.174000000000000000e+03 9.119867400000000401e+00 9.000000000000000000e+00
2.175000000000000000e+03 9.317024640000001412e+00 9.000000000000000000e+00
2.176000000000000000e+03 9.509969699999999193e+00 9.000000000000000000e+00
2.177000000000000000e+03 9.541535220000000095e+00 3.000000000000000000e+00
2.178000000000000000e+03 9.433548809999999563e+00 9.000000000000000000e+00
2.179000000000000000e+03 9.303256619999999089e+00 8.000000000000000000e+00
2.180000000000000000e+03 9.215066699999999500e+00 9.000000000000000000e+00
2.181000000000000000e+03 9.245566260000000369e+00 7.000000000000000000e+00
2.182000000000000000e+03 9.715844880000000572e+00 1.000000000000000000e+01
2.183000000000000000e+03 9.512834309999998794e+00 1.000000000000000000e+01
2.184000000000000000e+03 9.495629010000000036e+00 1.000000000000000000e+00
2.185000000000000000e+03 9.745337069999999713e+00 1.200000000000000000e+01
2.186000000000000000e+03 9.651732929999999655e+00 1.000000000000000000e+00
2.187000000000000000e+03 9.151691220000000015e+00 3.000000000000000000e+00
2.188000000000000000e+03 9.231965189999998600e+00 9.000000000000000000e+00
2.189000000000000000e+03 9.368571870000000246e+00 9.000000000000000000e+00
2.190000000000000000e+03 9.265134690000000006e+00 9.000000000000000000e+00
2.191000000000000000e+03 9.357153119999999547e+00 7.000000000000000000e+00
2.192000000000000000e+03 9.055611810000000261e+00 7.000000000000000000e+00
2.193000000000000000e+03 9.375839550000000244e+00 9.000000000000000000e+00
2.194000000000000000e+03 9.259141500000000136e+00 9.000000000000000000e+00
2.195000000000000000e+03 9.701853840000000062e+00 1.000000000000000000e+01
2.196000000000000000e+03 9.405964260000001076e+00 9.000000000000000000e+00
2.197000000000000000e+03 9.447917219999999006e+00 1.000000000000000000e+00
2.198000000000000000e+03 9.640251810000000532e+00 7.000000000000000000e+00
2.199000000000000000e+03 9.467103870000000754e+00 1.000000000000000000e+01
2.200000000000000000e+03 9.471452130000001191e+00 6.000000000000000000e+00
2.201000000000000000e+03 9.682081919999999897e+00 1.100000000000000000e+01
2.202000000000000000e+03 9.413471969999999800e+00 9.000000000000000000e+00
2.203000000000000000e+03 9.599490809999998930e+00 3.000000000000000000e+00
2.204000000000000000e+03 9.804954600000000298e+00 1.000000000000000000e+01
2.205000000000000000e+03 9.096590159999999869e+00 8.000000000000000000e+00
2.206000000000000000e+03 9.164675519999999409e+00 9.000000000000000000e+00
2.207000000000000000e+03 9.590295330000000007e+00 9.000000000000000000e+00
2.208000000000000000e+03 9.707602590000000475e+00 1.000000000000000000e+01
2.209000000000000000e+03 9.339381449999999418e+00 3.000000000000000000e+00
2.210000000000000000e+03 9.651293190000000521e+00 8.000000000000000000e+00
2.211000000000000000e+03 9.702292319999999748e+00 1.000000000000000000e+01
2.212000000000000000e+03 9.395856540000000479e+00 9.000000000000000000e+00
2.213000000000000000e+03 9.296225820000000084e+00 8.000000000000000000e+00
2.214000000000000000e+03 9.685860030000000620e+00 1.000000000000000000e+01
2.215000000000000000e+03 9.232147890000000245e+00 3.000000000000000000e+00
2.216000000000000000e+03 9.363371220000001216e+00 9.000000000000000000e+00
2.217000000000000000e+03 9.369614520000000724e+00 9.000000000000000000e+00
2.218000000000000000e+03 9.635059350000000578e+00 1.000000000000000000e+01
2.219000000000000000e+03 9.310713299999999748e+00 5.000000000000000000e+00
2.220000000000000000e+03 9.800259840000000722e+00 5.000000000000000000e+00
2.221000000000000000e+03 9.457076789999998567e+00 4.000000000000000000e+00
2.222000000000000000e+03 9.374877539999999954e+00 8.000000000000000000e+00
2.223000000000000000e+03 9.313037369999999981e+00 2.000000000000000000e+00
2.224000000000000000e+03 9.322600769999999315e+00 5.000000000000000000e+00
2.225000000000000000e+03 9.250592399999998605e+00 1.100000000000000000e+01
2.226000000000000000e+03 9.355918319999998900e+00 1.000000000000000000e+01
2.227000000000000000e+03 9.385002270000001090e+00 9.000000000000000000e+00
2.228000000000000000e+03 9.415218960000000692e+00 8.000000000000000000e+00
2.229000000000000000e+03 9.345672629999999259e+00 9.000000000000000000e+00
2.230000000000000000e+03 9.202266990000000035e+00 6.000000000000000000e+00
2.231000000000000000e+03 9.180695789999999690e+00 9.000000000000000000e+00
2.232000000000000000e+03 9.535467689999999052e+00 1.000000000000000000e+00
2.233000000000000000e+03 9.379855799999999633e+00 9.000000000000000000e+00
2.234000000000000000e+03 9.369995669999999777e+00 2.000000000000000000e+00
2.235000000000000000e+03 9.394484399999999624e+00 9.000000000000000000e+00
2.236000000000000000e+03 9.470819609999999500e+00 9.000000000000000000e+00
2.237000000000000000e+03 9.540657000000001275e+00 5.000000000000000000e+00
2.238000000000000000e+03 9.207853199999998850e+00 9.000000000000000000e+00
2.239000000000000000e+03 9.793975590000000508e+00 1.100000000000000000e+01
2.240000000000000000e+03 9.096949260000000592e+00 9.000000000000000000e+00
2.241000000000000000e+03 9.694722870000001436e+00 1.000000000000000000e+01
2.242000000000000000e+03 9.564906960000000069e+00 1.000000000000000000e+01
2.243000000000000000e+03 9.276495480000001237e+00 9.000000000000000000e+00
2.244000000000000000e+03 9.430303049999999132e+00 3.000000000000000000e+00
2.245000000000000000e+03 9.415762649999999567e+00 9.000000000000000000e+00
2.246000000000000000e+03 9.399635280000000037e+00 9.000000000000000000e+00
2.247000000000000000e+03 9.418813740000000934e+00 9.000000000000000000e+00
2.248000000000000000e+03 9.186290819999999968e+00 7.000000000000000000e+00
2.249000000000000000e+03 9.594988830000000135e+00 9.000000000000000000e+00
2.250000000000000000e+03 9.305062830000000673e+00 9.000000000000000000e+00
2.251000000000000000e+03 9.405043830000000327e+00 8.000000000000000000e+00
2.252000000000000000e+03 9.338899500000000131e+00 8.000000000000000000e+00
2.253000000000000000e+03 9.443111580000000060e+00 9.000000000000000000e+00
2.254000000000000000e+03 9.329075910000000249e+00 9.000000000000000000e+00
2.255000000000000000e+03 9.271042829999998958e+00 9.000000000000000000e+00
2.256000000000000000e+03 9.725865029999999578e+00 1.000000000000000000e+01
2.257000000000000000e+03 9.804499740000000685e+00 1.000000000000000000e+01
2.258000000000000000e+03 8.921678849999999272e+00 9.000000000000000000e+00
2.259000000000000000e+03 9.236903760000000574e+00 8.000000000000000000e+00
2.260000000000000000e+03 9.299433779999999317e+00 0.000000000000000000e+00
2.261000000000000000e+03 9.505520640000000299e+00 9.000000000000000000e+00
2.262000000000000000e+03 9.384113339999998971e+00 9.000000000000000000e+00
2.263000000000000000e+03 9.272775960000000595e+00 9.000000000000000000e+00
2.264000000000000000e+03 9.527777910000001071e+00 1.000000000000000000e+01
2.265000000000000000e+03 9.293963489999999439e+00 0.000000000000000000e+00
2.266000000000000000e+03 9.513152460000000588e+00 1.100000000000000000e+01
2.267000000000000000e+03 9.545243400000000378e+00 9.000000000000000000e+00
2.268000000000000000e+03 9.233582399999999524e+00 0.000000000000000000e+00
2.269000000000000000e+03 9.466998659999999788e+00 1.000000000000000000e+01
2.270000000000000000e+03 9.176731829999999590e+00 5.000000000000000000e+00
2.271000000000000000e+03 9.369095399999999074e+00 9.000000000000000000e+00
2.272000000000000000e+03 9.240313949999999110e+00 8.000000000000000000e+00
2.273000000000000000e+03 9.282274469999999056e+00 9.000000000000000000e+00
2.274000000000000000e+03 9.493257690000000082e+00 9.000000000000000000e+00
2.275000000000000000e+03 9.533330100000000584e+00 0.000000000000000000e+00
2.276000000000000000e+03 9.789009929999998860e+00 2.000000000000000000e+00
2.277000000000000000e+03 9.326076479999999336e+00 9.000000000000000000e+00
2.278000000000000000e+03 9.325367729999999966e+00 9.000000000000000000e+00
2.279000000000000000e+03 9.158845500000001749e+00 9.000000000000000000e+00
2.280000000000000000e+03 9.190994399999999231e+00 9.000000000000000000e+00
2.281000000000000000e+03 9.470317500000000166e+00 5.000000000000000000e+00
2.282000000000000000e+03 9.434432069999999726e+00 1.100000000000000000e+01
2.283000000000000000e+03 9.322077239999998710e+00 9.000000000000000000e+00
2.284000000000000000e+03 9.483534270000001598e+00 9.000000000000000000e+00
2.285000000000000000e+03 9.300131820000000715e+00 9.000000000000000000e+00
2.286000000000000000e+03 9.159854130000001149e+00 9.000000000000000000e+00
2.287000000000000000e+03 9.272082959999998764e+00 9.000000000000000000e+00
2.288000000000000000e+03 9.488427479999998582e+00 0.000000000000000000e+00
2.289000000000000000e+03 9.700210800000000688e+00 1.100000000000000000e+01
2.290000000000000000e+03 9.141148800000001629e+00 8.000000000000000000e+00
2.291000000000000000e+03 9.648843120000000440e+00 6.000000000000000000e+00
2.292000000000000000e+03 9.315184410000000526e+00 9.000000000000000000e+00
2.293000000000000000e+03 8.932865129999999709e+00 1.000000000000000000e+01
2.294000000000000000e+03 9.429787080000000543e+00 9.000000000000000000e+00
2.295000000000000000e+03 9.088562700000000660e+00 9.000000000000000000e+00
2.296000000000000000e+03 9.209132099999999710e+00 9.000000000000000000e+00
2.297000000000000000e+03 9.415310310000000626e+00 1.000000000000000000e+01
2.298000000000000000e+03 9.824686199999998593e+00 1.000000000000000000e+01
2.299000000000000000e+03 9.281086290000001071e+00 9.000000000000000000e+00
2.300000000000000000e+03 9.162321840000000606e+00 9.000000000000000000e+00
2.301000000000000000e+03 9.322782840000000348e+00 9.000000000000000000e+00
2.302000000000000000e+03 9.239314140000001174e+00 8.000000000000000000e+00
2.303000000000000000e+03 9.804809699999999850e+00 1.000000000000000000e+01
2.304000000000000000e+03 9.280381950000000657e+00 0.000000000000000000e+00
2.305000000000000000e+03 9.425242889999999818e+00 1.000000000000000000e+01
2.306000000000000000e+03 9.243881639999999678e+00 5.000000000000000000e+00
2.307000000000000000e+03 9.525356820000000724e+00 7.000000000000000000e+00
2.308000000000000000e+03 9.349755030000000744e+00 9.000000000000000000e+00
2.309000000000000000e+03 9.408484890000000433e+00 7.000000000000000000e+00
2.310000000000000000e+03 9.229978169999998983e+00 9.000000000000000000e+00
2.311000000000000000e+03 9.410378670000000056e+00 9.000000000000000000e+00
2.312000000000000000e+03 9.237426029999999955e+00 9.000000000000000000e+00
2.313000000000000000e+03 9.157329719999999895e+00 7.000000000000000000e+00
2.314000000000000000e+03 9.627583770000001095e+00 3.000000000000000000e+00
2.315000000000000000e+03 9.619951949999999030e+00 5.000000000000000000e+00
2.316000000000000000e+03 9.423596070000000324e+00 1.300000000000000000e+01
2.317000000000000000e+03 9.203891130000000587e+00 8.000000000000000000e+00
2.318000000000000000e+03 9.807577289999999337e+00 1.300000000000000000e+01
2.319000000000000000e+03 9.432837539999999521e+00 9.000000000000000000e+00
2.320000000000000000e+03 9.306518130000000610e+00 1.000000000000000000e+01
2.321000000000000000e+03 9.543693600000000998e+00 1.000000000000000000e+01
2.322000000000000000e+03 9.601056990000000013e+00 9.000000000000000000e+00
2.323000000000000000e+03 9.749673359999999178e+00 1.000000000000000000e+01
2.324000000000000000e+03 9.769022550000000749e+00 2.000000000000000000e+00
2.325000000000000000e+03 9.637336800000001702e+00 8.000000000000000000e+00
2.326000000000000000e+03 9.517718700000001419e+00 1.000000000000000000e+01
2.327000000000000000e+03 9.543774240000001186e+00 5.000000000000000000e+00
2.328000000000000000e+03 9.615419729999999277e+00 9.000000000000000000e+00
2.329000000000000000e+03 9.487400579999999195e+00 9.000000000000000000e+00
2.330000000000000000e+03 9.268983360000000005e+00 9.000000000000000000e+00
2.331000000000000000e+03 9.569069999999999965e+00 3.000000000000000000e+00
2.332000000000000000e+03 9.349687620000000976e+00 1.000000000000000000e+00
2.333000000000000000e+03 9.378858510000000592e+00 9.000000000000000000e+00
2.334000000000000000e+03 9.463120380000001219e+00 1.000000000000000000e+01
2.335000000000000000e+03 9.194181569999999581e+00 9.000000000000000000e+00
2.336000000000000000e+03 9.398471669999999278e+00 9.000000000000000000e+00
2.337000000000000000e+03 9.308022570000000329e+00 0.000000000000000000e+00
2.338000000000000000e+03 9.383022809999999936e+00 9.000000000000000000e+00
2.339000000000000000e+03 9.170608859999999751e+00 8.000000000000000000e+00
2.340000000000000000e+03 9.413286120000000423e+00 1.000000000000000000e+01
2.341000000000000000e+03 9.809410589999998820e+00 1.000000000000000000e+01
2.342000000000000000e+03 9.423020879999999266e+00 9.000000000000000000e+00
2.343000000000000000e+03 9.357258330000000512e+00 8.000000000000000000e+00
2.344000000000000000e+03 9.503611740000000196e+00 0.000000000000000000e+00
2.345000000000000000e+03 9.630283320000000202e+00 1.000000000000000000e+01
2.346000000000000000e+03 9.837847529999999452e+00 1.200000000000000000e+01
2.347000000000000000e+03 9.419312070000000148e+00 9.000000000000000000e+00
2.348000000000000000e+03 9.419797170000000719e+00 2.000000000000000000e+00
2.349000000000000000e+03 9.345685230000000843e+00 9.000000000000000000e+00
2.350000000000000000e+03 9.256308389999999164e+00 9.000000000000000000e+00
2.351000000000000000e+03 9.256331700000000495e+00 9.000000000000000000e+00
2.352000000000000000e+03 9.164814120000000841e+00 9.000000000000000000e+00
2.353000000000000000e+03 9.540966960000000441e+00 1.000000000000000000e+01
2.354000000000000000e+03 9.713569320000001284e+00 0.000000000000000000e+00
2.355000000000000000e+03 9.526451759999998714e+00 1.000000000000000000e+01
2.356000000000000000e+03 9.110189339999999802e+00 9.000000000000000000e+00
2.357000000000000000e+03 9.459759959999999523e+00 8.000000000000000000e+00
2.358000000000000000e+03 9.255992759999999819e+00 0.000000000000000000e+00
2.359000000000000000e+03 9.332381520000000208e+00 8.000000000000000000e+00
2.360000000000000000e+03 9.375249869999999319e+00 3.000000000000000000e+00
2.361000000000000000e+03 9.637999560000000798e+00 1.000000000000000000e+01
2.362000000000000000e+03 9.594252990000001091e+00 1.000000000000000000e+01
2.363000000000000000e+03 9.355383449999999712e+00 9.000000000000000000e+00
2.364000000000000000e+03 9.421286489999999958e+00 9.000000000000000000e+00
2.365000000000000000e+03 9.485440649999999252e+00 1.000000000000000000e+01
2.366000000000000000e+03 9.238008149999998864e+00 9.000000000000000000e+00
2.367000000000000000e+03 9.412879769999999979e+00 8.000000000000000000e+00
2.368000000000000000e+03 9.438968069999999599e+00 9.000000000000000000e+00
2.369000000000000000e+03 9.289212030000001619e+00 3.000000000000000000e+00
2.370000000000000000e+03 9.193036859999999422e+00 9.000000000000000000e+00
2.371000000000000000e+03 9.355362030000000217e+00 9.000000000000000000e+00
2.372000000000000000e+03 9.224511030000000389e+00 9.000000000000000000e+00
2.373000000000000000e+03 9.051137549999999976e+00 8.000000000000000000e+00
2.374000000000000000e+03 9.951612929999999579e+00 1.000000000000000000e+01
2.375000000000000000e+03 9.683273249999999166e+00 1.000000000000000000e+01
2.376000000000000000e+03 9.512827379999999167e+00 7.000000000000000000e+00
2.377000000000000000e+03 9.642987899999999613e+00 5.000000000000000000e+00
2.378000000000000000e+03 9.182466720000000748e+00 0.000000000000000000e+00
2.379000000000000000e+03 9.709886340000000615e+00 9.000000000000000000e+00
2.380000000000000000e+03 9.578072070000001048e+00 1.000000000000000000e+01
2.381000000000000000e+03 9.241970849999999515e+00 9.000000000000000000e+00
2.382000000000000000e+03 9.510918480000000841e+00 9.000000000000000000e+00
2.383000000000000000e+03 9.061259759999998664e+00 9.000000000000000000e+00
2.384000000000000000e+03 9.268194599999999284e+00 9.000000000000000000e+00
2.385000000000000000e+03 9.109125899999998666e+00 9.000000000000000000e+00
2.386000000000000000e+03 9.239267519999998513e+00 9.000000000000000000e+00
2.387000000000000000e+03 9.541217070000000078e+00 9.000000000000000000e+00
2.388000000000000000e+03 9.690951059999999728e+00 5.000000000000000000e+00
2.389000000000000000e+03 9.156294629999999657e+00 1.000000000000000000e+01
2.390000000000000000e+03 9.018683100000000508e+00 8.000000000000000000e+00
2.391000000000000000e+03 9.703144079999999505e+00 1.000000000000000000e+01
2.392000000000000000e+03 9.185834070000000295e+00 0.000000000000000000e+00
2.393000000000000000e+03 9.090919529999998971e+00 9.000000000000000000e+00
2.394000000000000000e+03 9.780169769999998763e+00 1.000000000000000000e+01
2.395000000000000000e+03 9.494591400000000903e+00 9.000000000000000000e+00
2.396000000000000000e+03 9.466032240000000542e+00 1.000000000000000000e+01
2.397000000000000000e+03 9.171028439999998838e+00 9.000000000000000000e+00
2.398000000000000000e+03 9.434167470000000222e+00 4.000000000000000000e+00
2.399000000000000000e+03 9.205505820000000838e+00 1.000000000000000000e+00
2.400000000000000000e+03 9.268065449999999927e+00 9.000000000000000000e+00
2.401000000000000000e+03 9.376065719999999715e+00 9.000000000000000000e+00
2.402000000000000000e+03 9.550339470000000830e+00 1.000000000000000000e+01
2.403000000000000000e+03 9.260799030000001153e+00 9.000000000000000000e+00
2.404000000000000000e+03 9.237499109999999902e+00 0.000000000000000000e+00
2.405000000000000000e+03 9.404885699999999460e+00 9.000000000000000000e+00
2.406000000000000000e+03 9.683802449999999951e+00 1.000000000000000000e+01
2.407000000000000000e+03 9.177932610000000935e+00 8.000000000000000000e+00
2.408000000000000000e+03 9.252792989999999662e+00 9.000000000000000000e+00
2.409000000000000000e+03 9.191339639999998923e+00 6.000000000000000000e+00
2.410000000000000000e+03 9.425995740000001177e+00 9.000000000000000000e+00
2.411000000000000000e+03 9.185701139999999043e+00 7.000000000000000000e+00
2.412000000000000000e+03 9.440238150000000772e+00 7.000000000000000000e+00
2.413000000000000000e+03 9.366812910000000159e+00 9.000000000000000000e+00
2.414000000000000000e+03 9.202136580000001231e+00 9.000000000000000000e+00
2.415000000000000000e+03 9.437975820000000127e+00 9.000000000000000000e+00
2.416000000000000000e+03 9.366742980000001495e+00 1.000000000000000000e+00
2.417000000000000000e+03 9.277330230000000455e+00 9.000000000000000000e+00
2.418000000000000000e+03 9.323502930000000077e+00 9.000000000000000000e+00
2.419000000000000000e+03 9.266146469999998914e+00 9.000000000000000000e+00
2.420000000000000000e+03 9.678966570000000047e+00 4.000000000000000000e+00
2.421000000000000000e+03 9.715441050000000800e+00 1.000000000000000000e+01
2.422000000000000000e+03 9.477627389999998542e+00 8.000000000000000000e+00
2.423000000000000000e+03 9.230075820000001485e+00 9.000000000000000000e+00
2.424000000000000000e+03 9.616095089999999956e+00 7.000000000000000000e+00
2.425000000000000000e+03 9.268192709999999224e+00 1.000000000000000000e+00
2.426000000000000000e+03 9.369528210000000357e+00 9.000000000000000000e+00
2.427000000000000000e+03 9.918830879999999794e+00 1.100000000000000000e+01
2.428000000000000000e+03 9.354652019999999624e+00 9.000000000000000000e+00
2.429000000000000000e+03 9.238433399999999907e+00 9.000000000000000000e+00
2.430000000000000000e+03 9.605364299999999744e+00 1.000000000000000000e+01
2.431000000000000000e+03 8.891523899999999259e+00 8.000000000000000000e+00
2.432000000000000000e+03 9.225282149999999959e+00 9.000000000000000000e+00
2.433000000000000000e+03 9.453243239999999048e+00 8.000000000000000000e+00
2.434000000000000000e+03 9.599510340000000141e+00 1.000000000000000000e+01
2.435000000000000000e+03 9.403207379999999560e+00 8.000000000000000000e+00
2.436000000000000000e+03 9.227564010000000039e+00 9.000000000000000000e+00
2.437000000000000000e+03 9.113855309999999932e+00 9.000000000000000000e+00
2.438000000000000000e+03 9.138367979999999946e+00 9.000000000000000000e+00
2.439000000000000000e+03 9.536054849999999306e+00 1.100000000000000000e+01
2.440000000000000000e+03 9.063022500000000647e+00 9.000000000000000000e+00
2.441000000000000000e+03 9.184815990000000596e+00 8.000000000000000000e+00
2.442000000000000000e+03 9.242901990000000012e+00 9.000000000000000000e+00
2.443000000000000000e+03 9.159736319999998599e+00 9.000000000000000000e+00
2.444000000000000000e+03 9.458666909999999817e+00 8.000000000000000000e+00
2.445000000000000000e+03 9.694446300000000960e+00 9.000000000000000000e+00
2.446000000000000000e+03 9.259354439999999187e+00 9.000000000000000000e+00
2.447000000000000000e+03 9.446228190000001135e+00 3.000000000000000000e+00
2.448000000000000000e+03 9.482897969999999788e+00 4.000000000000000000e+00
2.449000000000000000e+03 9.383023439999998772e+00 9.000000000000000000e+00
2.450000000000000000e+03 9.583268309999999346e+00 1.000000000000000000e+01
2.451000000000000000e+03 9.233884169999999614e+00 2.000000000000000000e+00
2.452000000000000000e+03 9.380802690000001220e+00 9.000000000000000000e+00
2.453000000000000000e+03 9.308626740000001121e+00 8.000000000000000000e+00
2.454000000000000000e+03 9.393429150000001115e+00 9.000000000000000000e+00
2.455000000000000000e+03 9.684046889999999408e+00 1.000000000000000000e+01
2.456000000000000000e+03 9.195398729999999077e+00 0.000000000000000000e+00
2.457000000000000000e+03 9.231249509999999603e+00 3.000000000000000000e+00
2.458000000000000000e+03 9.298720620000000991e+00 3.000000000000000000e+00
2.459000000000000000e+03 9.558462060000000093e+00 1.000000000000000000e+00
2.460000000000000000e+03 9.569013299999999944e+00 1.000000000000000000e+01
2.461000000000000000e+03 9.268943669999998747e+00 9.000000000000000000e+00
2.462000000000000000e+03 9.469422270000000807e+00 7.000000000000000000e+00
2.463000000000000000e+03 9.180050039999999356e+00 9.000000000000000000e+00
2.464000000000000000e+03 9.639864359999998911e+00 1.000000000000000000e+01
2.465000000000000000e+03 9.566163180000000210e+00 4.000000000000000000e+00
2.466000000000000000e+03 9.501539039999999048e+00 2.000000000000000000e+00
2.467000000000000000e+03 9.680670720000000173e+00 1.000000000000000000e+01
2.468000000000000000e+03 9.017749439999999339e+00 9.000000000000000000e+00
2.469000000000000000e+03 9.268381079999999272e+00 9.000000000000000000e+00
2.470000000000000000e+03 9.208762289999999240e+00 8.000000000000000000e+00
2.471000000000000000e+03 9.831410820000000328e+00 1.000000000000000000e+01
2.472000000000000000e+03 9.450172620000000023e+00 9.000000000000000000e+00
2.473000000000000000e+03 1.001364021000000015e+01 1.000000000000000000e+01
2.474000000000000000e+03 9.270964709999999442e+00 9.000000000000000000e+00
2.475000000000000000e+03 9.556502130000000150e+00 3.000000000000000000e+00
2.476000000000000000e+03 9.263090970000000368e+00 9.000000000000000000e+00
2.477000000000000000e+03 9.906867179999998996e+00 1.000000000000000000e+01
2.478000000000000000e+03 9.475048800000001492e+00 9.000000000000000000e+00
2.479000000000000000e+03 9.886144589999998900e+00 1.000000000000000000e+01
2.480000000000000000e+03 9.659740859999999429e+00 9.000000000000000000e+00
2.481000000000000000e+03 9.361907730000000427e+00 9.000000000000000000e+00
2.482000000000000000e+03 9.536882040000000060e+00 9.000000000000000000e+00
2.483000000000000000e+03 9.756879930000000201e+00 3.000000000000000000e+00
2.484000000000000000e+03 9.631213830000000087e+00 9.000000000000000000e+00
2.485000000000000000e+03 9.481658129999999574e+00 3.000000000000000000e+00
2.486000000000000000e+03 9.169438949999999977e+00 9.000000000000000000e+00
2.487000000000000000e+03 9.590255639999998749e+00 0.000000000000000000e+00
2.488000000000000000e+03 9.173307780000000022e+00 0.000000000000000000e+00
2.489000000000000000e+03 9.777097890000000291e+00 1.000000000000000000e+01
2.490000000000000000e+03 9.309070260000000374e+00 1.000000000000000000e+01
2.491000000000000000e+03 9.366574140000000881e+00 9.000000000000000000e+00
2.492000000000000000e+03 9.849779100000001009e+00 1.000000000000000000e+01
2.493000000000000000e+03 9.598725359999999540e+00 8.000000000000000000e+00
2.494000000000000000e+03 9.289265580000000355e+00 7.000000000000000000e+00
2.495000000000000000e+03 9.357926759999999788e+00 8.000000000000000000e+00
2.496000000000000000e+03 9.256541490000000039e+00 3.000000000000000000e+00
2.497000000000000000e+03 9.532880279999998763e+00 9.000000000000000000e+00
2.498000000000000000e+03 9.101713950000000608e+00 1.000000000000000000e+00
2.499000000000000000e+03 9.723873600000001005e+00 4.000000000000000000e+00
2.500000000000000000e+03 9.489134969999998503e+00 1.000000000000000000e+01
2.501000000000000000e+03 9.881937450000000567e+00 1.100000000000000000e+01
2.502000000000000000e+03 9.307579049999999299e+00 1.000000000000000000e+01
2.503000000000000000e+03 8.897369040000000950e+00 8.000000000000000000e+00
2.504000000000000000e+03 9.335827619999999882e+00 9.000000000000000000e+00
2.505000000000000000e+03 9.438552269999998856e+00 9.000000000000000000e+00
2.506000000000000000e+03 9.032680440000000033e+00 9.000000000000000000e+00
2.507000000000000000e+03 9.601397819999998973e+00 1.000000000000000000e+00
2.508000000000000000e+03 9.722747789999999668e+00 1.000000000000000000e+01
2.509000000000000000e+03 9.130080960000000800e+00 9.000000000000000000e+00
2.510000000000000000e+03 9.873396539999999888e+00 1.000000000000000000e+01
2.511000000000000000e+03 9.588886020000000343e+00 1.000000000000000000e+01
2.512000000000000000e+03 9.316113030000000350e+00 9.000000000000000000e+00
2.513000000000000000e+03 9.737730449999999038e+00 1.000000000000000000e+01
2.514000000000000000e+03 9.298485630000000057e+00 8.000000000000000000e+00
2.515000000000000000e+03 9.478976219999999842e+00 0.000000000000000000e+00
2.516000000000000000e+03 9.283310820000000518e+00 0.000000000000000000e+00
2.517000000000000000e+03 9.173499300000001355e+00 9.000000000000000000e+00
2.518000000000000000e+03 9.902634839999999272e+00 1.000000000000000000e+01
2.519000000000000000e+03 9.550078019999999057e+00 7.000000000000000000e+00
2.520000000000000000e+03 9.648159569999998908e+00 1.000000000000000000e+01
2.521000000000000000e+03 9.640627289999999405e+00 9.000000000000000000e+00
2.522000000000000000e+03 9.469952729999999264e+00 1.000000000000000000e+01
2.523000000000000000e+03 9.159705450000000582e+00 9.000000000000000000e+00
2.524000000000000000e+03 9.200726639999999179e+00 9.000000000000000000e+00
2.525000000000000000e+03 9.451188809999999663e+00 9.000000000000000000e+00
2.526000000000000000e+03 9.038889089999999626e+00 8.000000000000000000e+00
2.527000000000000000e+03 9.542265390000000735e+00 1.000000000000000000e+00
2.528000000000000000e+03 9.324786870000000505e+00 9.000000000000000000e+00
2.529000000000000000e+03 9.534244230000000542e+00 9.000000000000000000e+00
2.530000000000000000e+03 9.404445330000001491e+00 1.000000000000000000e+00
2.531000000000000000e+03 9.651993120000000204e+00 2.000000000000000000e+00
2.532000000000000000e+03 9.177976080000000536e+00 8.000000000000000000e+00
2.533000000000000000e+03 9.441217169999999825e+00 9.000000000000000000e+00
2.534000000000000000e+03 9.473617439999999945e+00 0.000000000000000000e+00
2.535000000000000000e+03 9.406789559999999994e+00 9.000000000000000000e+00
2.536000000000000000e+03 9.605345399999999145e+00 9.000000000000000000e+00
2.537000000000000000e+03 9.679617359999999948e+00 9.000000000000000000e+00
2.538000000000000000e+03 9.562550129999999982e+00 9.000000000000000000e+00
2.539000000000000000e+03 9.485547750000000278e+00 1.000000000000000000e+01
2.540000000000000000e+03 9.330373709999999932e+00 9.000000000000000000e+00
2.541000000000000000e+03 9.656823329999999928e+00 8.000000000000000000e+00
2.542000000000000000e+03 9.072163800000000222e+00 9.000000000000000000e+00
2.543000000000000000e+03 9.330078240000000633e+00 8.000000000000000000e+00
2.544000000000000000e+03 9.104673690000000263e+00 9.000000000000000000e+00
2.545000000000000000e+03 9.059847300000001269e+00 9.000000000000000000e+00
2.546000000000000000e+03 9.540174419999999600e+00 1.000000000000000000e+01
2.547000000000000000e+03 9.402019829999998635e+00 8.000000000000000000e+00
2.548000000000000000e+03 9.373145040000000705e+00 8.000000000000000000e+00
2.549000000000000000e+03 9.438297750000000264e+00 3.000000000000000000e+00
2.550000000000000000e+03 9.188823420000000297e+00 9.000000000000000000e+00
2.551000000000000000e+03 9.557423189999999735e+00 1.000000000000000000e+01
2.552000000000000000e+03 9.433200420000000364e+00 9.000000000000000000e+00
2.553000000000000000e+03 9.352306529999999896e+00 9.000000000000000000e+00
2.554000000000000000e+03 9.652047930000000164e+00 1.000000000000000000e+01
2.555000000000000000e+03 9.241737119999999805e+00 8.000000000000000000e+00
2.556000000000000000e+03 9.428100569999999792e+00 1.000000000000000000e+01
2.557000000000000000e+03 9.048376259999999505e+00 9.000000000000000000e+00
2.558000000000000000e+03 9.597528360000000092e+00 9.000000000000000000e+00
2.559000000000000000e+03 9.067823100000001801e+00 9.000000000000000000e+00
2.560000000000000000e+03 9.189280169999999970e+00 9.000000000000000000e+00
2.561000000000000000e+03 8.846534339999999830e+00 8.000000000000000000e+00
2.562000000000000000e+03 9.344440979999999897e+00 8.000000000000000000e+00
2.563000000000000000e+03 9.333024120000001034e+00 2.000000000000000000e+00
2.564000000000000000e+03 9.407681010000001010e+00 1.100000000000000000e+01
2.565000000000000000e+03 9.602803349999998517e+00 0.000000000000000000e+00
2.566000000000000000e+03 9.456987329999998693e+00 1.000000000000000000e+01
2.567000000000000000e+03 9.514757069999999928e+00 6.000000000000000000e+00
2.568000000000000000e+03 9.383499089999999043e+00 1.000000000000000000e+01
2.569000000000000000e+03 9.445232159999999766e+00 9.000000000000000000e+00
2.570000000000000000e+03 9.626672160000000034e+00 1.000000000000000000e+01
2.571000000000000000e+03 9.734834340000000807e+00 1.000000000000000000e+01
2.572000000000000000e+03 9.385600769999999926e+00 9.000000000000000000e+00
2.573000000000000000e+03 9.304416449999999728e+00 1.000000000000000000e+01
2.574000000000000000e+03 9.397640700000000180e+00 9.000000000000000000e+00
2.575000000000000000e+03 9.150401609999999408e+00 7.000000000000000000e+00
2.576000000000000000e+03 9.748574010000000456e+00 1.000000000000000000e+01
2.577000000000000000e+03 9.433013940000000375e+00 1.000000000000000000e+01
2.578000000000000000e+03 9.608215050000000090e+00 8.000000000000000000e+00
2.579000000000000000e+03 9.182974499999998486e+00 3.000000000000000000e+00
2.580000000000000000e+03 9.086399280000000189e+00 8.000000000000000000e+00
2.581000000000000000e+03 9.281944980000000456e+00 1.000000000000000000e+01
2.582000000000000000e+03 9.400389390000000844e+00 9.000000000000000000e+00
2.583000000000000000e+03 9.616856760000001003e+00 9.000000000000000000e+00
2.584000000000000000e+03 9.504309149999999207e+00 9.000000000000000000e+00
2.585000000000000000e+03 9.521416170000000179e+00 1.000000000000000000e+01
2.586000000000000000e+03 9.549769319999999340e+00 0.000000000000000000e+00
2.587000000000000000e+03 9.492282449999999372e+00 9.000000000000000000e+00
2.588000000000000000e+03 9.072669060000000840e+00 1.100000000000000000e+01
2.589000000000000000e+03 9.170692649999999446e+00 9.000000000000000000e+00
2.590000000000000000e+03 9.285156090000000972e+00 0.000000000000000000e+00
2.591000000000000000e+03 9.532647179999999665e+00 1.000000000000000000e+01
2.592000000000000000e+03 9.565393950000000700e+00 9.000000000000000000e+00
2.593000000000000000e+03 9.875207789999999264e+00 1.100000000000000000e+01
2.594000000000000000e+03 9.557205210000001117e+00 0.000000000000000000e+00
2.595000000000000000e+03 9.351353969999999904e+00 9.000000000000000000e+00
2.596000000000000000e+03 9.482106690000000171e+00 2.000000000000000000e+00
2.597000000000000000e+03 9.624193739999999053e+00 7.000000000000000000e+00
2.598000000000000000e+03 9.349303320000000639e+00 8.000000000000000000e+00
2.599000000000000000e+03 9.915310440000000725e+00 1.000000000000000000e+01
2.600000000000000000e+03 9.494707319999999839e+00 2.000000000000000000e+00
2.601000000000000000e+03 9.457898310000000919e+00 9.000000000000000000e+00
2.602000000000000000e+03 9.007430669999999751e+00 9.000000000000000000e+00
2.603000000000000000e+03 9.600612209999999536e+00 9.000000000000000000e+00
2.604000000000000000e+03 9.106195140000000521e+00 9.000000000000000000e+00
2.605000000000000000e+03 9.312423120000000054e+00 3.000000000000000000e+00
2.606000000000000000e+03 9.239317920000001294e+00 9.000000000000000000e+00
2.607000000000000000e+03 9.018824220000000835e+00 8.000000000000000000e+00
2.608000000000000000e+03 9.163332360000000065e+00 9.000000000000000000e+00
2.609000000000000000e+03 9.508804829999998987e+00 9.000000000000000000e+00
2.610000000000000000e+03 9.654358769999999978e+00 9.000000000000000000e+00
2.611000000000000000e+03 9.301941180000000031e+00 9.000000000000000000e+00
2.612000000000000000e+03 9.494224109999999328e+00 9.000000000000000000e+00
2.613000000000000000e+03 9.429650370000000947e+00 9.000000000000000000e+00
2.614000000000000000e+03 9.245582639999998520e+00 7.000000000000000000e+00
2.615000000000000000e+03 9.193509360000000186e+00 9.000000000000000000e+00
2.616000000000000000e+03 9.317521709999999402e+00 8.000000000000000000e+00
2.617000000000000000e+03 9.212401800000000307e+00 9.000000000000000000e+00
2.618000000000000000e+03 9.336058200000000085e+00 9.000000000000000000e+00
2.619000000000000000e+03 9.664299540000000022e+00 1.000000000000000000e+01
2.620000000000000000e+03 9.780986249999999771e+00 1.000000000000000000e+01
2.621000000000000000e+03 9.354074940000000282e+00 9.000000000000000000e+00
2.622000000000000000e+03 9.496929960000001003e+00 9.000000000000000000e+00
2.623000000000000000e+03 9.339082829999998836e+00 9.000000000000000000e+00
2.624000000000000000e+03 9.282467249999999837e+00 9.000000000000000000e+00
2.625000000000000000e+03 9.400938120000001064e+00 9.000000000000000000e+00
2.626000000000000000e+03 9.448704089999999667e+00 6.000000000000000000e+00
2.627000000000000000e+03 9.552075119999999586e+00 9.000000000000000000e+00
2.628000000000000000e+03 9.392375789999999114e+00 0.000000000000000000e+00
2.629000000000000000e+03 9.138833549999999306e+00 9.000000000000000000e+00
2.630000000000000000e+03 9.281754720000000347e+00 9.000000000000000000e+00
2.631000000000000000e+03 9.227977290000000110e+00 9.000000000000000000e+00
2.632000000000000000e+03 9.818766720000001058e+00 1.000000000000000000e+01
2.633000000000000000e+03 9.373424760000000688e+00 0.000000000000000000e+00
2.634000000000000000e+03 9.282152879999999939e+00 9.000000000000000000e+00
2.635000000000000000e+03 9.095372369999999762e+00 8.000000000000000000e+00
2.636000000000000000e+03 9.288353340000000458e+00 7.000000000000000000e+00
2.637000000000000000e+03 9.311644440000000245e+00 9.000000000000000000e+00
2.638000000000000000e+03 9.463701239999998904e+00 9.000000000000000000e+00
2.639000000000000000e+03 9.806324849999999316e+00 1.000000000000000000e+01
2.640000000000000000e+03 9.461307870000000619e+00 0.000000000000000000e+00
2.641000000000000000e+03 9.608788979999999924e+00 1.000000000000000000e+01
2.642000000000000000e+03 9.345847770000000665e+00 9.000000000000000000e+00
2.643000000000000000e+03 9.528828120000000013e+00 9.000000000000000000e+00
2.644000000000000000e+03 9.462148919999998853e+00 0.000000000000000000e+00
2.645000000000000000e+03 9.472416660000000377e+00 9.000000000000000000e+00
2.646000000000000000e+03 9.461727449999999706e+00 9.000000000000000000e+00
2.647000000000000000e+03 9.542725920000000528e+00 1.100000000000000000e+01
2.648000000000000000e+03 9.374055390000000543e+00 9.000000000000000000e+00
2.649000000000000000e+03 9.531270629999999855e+00 1.000000000000000000e+01
2.650000000000000000e+03 9.174731579999999553e+00 8.000000000000000000e+00
2.651000000000000000e+03 9.670496849999999256e+00 1.000000000000000000e+01
2.652000000000000000e+03 9.177853860000000807e+00 9.000000000000000000e+00
2.653000000000000000e+03 9.667802339999999717e+00 1.000000000000000000e+01
2.654000000000000000e+03 9.485198730000000467e+00 9.000000000000000000e+00
2.655000000000000000e+03 9.162098190000000031e+00 8.000000000000000000e+00
2.656000000000000000e+03 9.378079829999999006e+00 9.000000000000000000e+00
2.657000000000000000e+03 9.607335570000000047e+00 0.000000000000000000e+00
2.658000000000000000e+03 9.385724879999999715e+00 9.000000000000000000e+00
2.659000000000000000e+03 9.669187709999999214e+00 1.000000000000000000e+01
2.660000000000000000e+03 9.918570060000000410e+00 1.000000000000000000e+01
2.661000000000000000e+03 9.404783009999999166e+00 9.000000000000000000e+00
2.662000000000000000e+03 9.511522649999999857e+00 1.100000000000000000e+01
2.663000000000000000e+03 9.438242309999999691e+00 9.000000000000000000e+00
2.664000000000000000e+03 9.094744889999999415e+00 9.000000000000000000e+00
2.665000000000000000e+03 9.366587370000001300e+00 9.000000000000000000e+00
2.666000000000000000e+03 9.288861119999999971e+00 4.000000000000000000e+00
2.667000000000000000e+03 9.571659930000000926e+00 5.000000000000000000e+00
2.668000000000000000e+03 9.186111270000001383e+00 9.000000000000000000e+00
2.669000000000000000e+03 9.623139749999999992e+00 1.000000000000000000e+01
2.670000000000000000e+03 9.405542160000001317e+00 8.000000000000000000e+00
2.671000000000000000e+03 9.681153930000000685e+00 1.000000000000000000e+01
2.672000000000000000e+03 9.296605709999999689e+00 9.000000000000000000e+00
2.673000000000000000e+03 9.353451870000000667e+00 9.000000000000000000e+00
2.674000000000000000e+03 9.418329270000000975e+00 9.000000000000000000e+00
2.675000000000000000e+03 9.384076170000000161e+00 9.000000000000000000e+00
2.676000000000000000e+03 9.682344000000000506e+00 9.000000000000000000e+00
2.677000000000000000e+03 9.653066009999999864e+00 0.000000000000000000e+00
2.678000000000000000e+03 9.395358209999999488e+00 6.000000000000000000e+00
2.679000000000000000e+03 9.651673710000000739e+00 1.000000000000000000e+01
2.680000000000000000e+03 9.603368459999998663e+00 1.000000000000000000e+01
2.681000000000000000e+03 9.271691730000000575e+00 1.000000000000000000e+00
2.682000000000000000e+03 9.322001639999999867e+00 9.000000000000000000e+00
2.683000000000000000e+03 9.192664530000000056e+00 3.000000000000000000e+00
2.684000000000000000e+03 9.495477810000000574e+00 9.000000000000000000e+00
2.685000000000000000e+03 9.358939169999999308e+00 9.000000000000000000e+00
2.686000000000000000e+03 9.543177630000000633e+00 9.000000000000000000e+00
2.687000000000000000e+03 9.167388929999999547e+00 9.000000000000000000e+00
2.688000000000000000e+03 9.740073419999999871e+00 1.000000000000000000e+01
2.689000000000000000e+03 9.359897399999997702e+00 1.000000000000000000e+01
2.690000000000000000e+03 9.271238759999999246e+00 3.000000000000000000e+00
2.691000000000000000e+03 9.136680209999999747e+00 9.000000000000000000e+00
2.692000000000000000e+03 9.483093270000001240e+00 1.000000000000000000e+01
2.693000000000000000e+03 9.327970259999998959e+00 3.000000000000000000e+00
2.694000000000000000e+03 9.387417060000000646e+00 9.000000000000000000e+00
2.695000000000000000e+03 9.186169229999999075e+00 9.000000000000000000e+00
2.696000000000000000e+03 9.164353589999999272e+00 9.000000000000000000e+00
2.697000000000000000e+03 9.363173399999999091e+00 1.000000000000000000e+01
2.698000000000000000e+03 9.486945719999999582e+00 1.000000000000000000e+00
2.699000000000000000e+03 9.382907519999999835e+00 7.000000000000000000e+00
2.700000000000000000e+03 9.237867030000000312e+00 1.000000000000000000e+01
2.701000000000000000e+03 9.613290329999999884e+00 6.000000000000000000e+00
2.702000000000000000e+03 9.347235660000000834e+00 9.000000000000000000e+00
2.703000000000000000e+03 9.412598790000000548e+00 9.000000000000000000e+00
2.704000000000000000e+03 9.196811190000000025e+00 9.000000000000000000e+00
2.705000000000000000e+03 9.640470419999999763e+00 0.000000000000000000e+00
2.706000000000000000e+03 9.479584800000001366e+00 9.000000000000000000e+00
2.707000000000000000e+03 9.270926279999999409e+00 6.000000000000000000e+00
2.708000000000000000e+03 9.596502720000000153e+00 1.000000000000000000e+01
2.709000000000000000e+03 9.678330899999998849e+00 9.000000000000000000e+00
2.710000000000000000e+03 9.309503699999998716e+00 1.000000000000000000e+01
2.711000000000000000e+03 9.370618110000000556e+00 9.000000000000000000e+00
2.712000000000000000e+03 9.180584279999999708e+00 9.000000000000000000e+00
2.713000000000000000e+03 9.228672180000000225e+00 8.000000000000000000e+00
2.714000000000000000e+03 9.547541640000000385e+00 9.000000000000000000e+00
2.715000000000000000e+03 9.842070419999998876e+00 1.000000000000000000e+01
2.716000000000000000e+03 9.423548820000000603e+00 9.000000000000000000e+00
2.717000000000000000e+03 9.132345179999999729e+00 9.000000000000000000e+00
2.718000000000000000e+03 9.242989559999999827e+00 9.000000000000000000e+00
2.719000000000000000e+03 9.399554009999999238e+00 3.000000000000000000e+00
2.720000000000000000e+03 9.421142220000000123e+00 8.000000000000000000e+00
2.721000000000000000e+03 9.525928860000000498e+00 9.000000000000000000e+00
2.722000000000000000e+03 9.261677879999998808e+00 8.000000000000000000e+00
2.723000000000000000e+03 9.457271459999999408e+00 1.000000000000000000e+01
2.724000000000000000e+03 9.590970060000000075e+00 8.000000000000000000e+00
2.725000000000000000e+03 9.177273630000000182e+00 9.000000000000000000e+00
2.726000000000000000e+03 9.637132049999999950e+00 9.000000000000000000e+00
2.727000000000000000e+03 9.140108039999999434e+00 3.000000000000000000e+00
2.728000000000000000e+03 9.556802639999999016e+00 9.000000000000000000e+00
2.729000000000000000e+03 9.877019039999998640e+00 1.000000000000000000e+01
2.730000000000000000e+03 9.280424159999999034e+00 9.000000000000000000e+00
2.731000000000000000e+03 9.125710650000000257e+00 2.000000000000000000e+00
2.732000000000000000e+03 9.602240130000000207e+00 0.000000000000000000e+00
2.733000000000000000e+03 9.233940240000000799e+00 4.000000000000000000e+00
2.734000000000000000e+03 9.166707269999999852e+00 9.000000000000000000e+00
2.735000000000000000e+03 9.661923179999998723e+00 0.000000000000000000e+00
2.736000000000000000e+03 9.425809890000000024e+00 9.000000000000000000e+00
2.737000000000000000e+03 9.550195199999999218e+00 7.000000000000000000e+00
2.738000000000000000e+03 9.605176560000000308e+00 9.000000000000000000e+00
2.739000000000000000e+03 9.181338390000000516e+00 9.000000000000000000e+00
2.740000000000000000e+03 9.229394160000000014e+00 1.000000000000000000e+01
2.741000000000000000e+03 9.454848480000000777e+00 0.000000000000000000e+00
2.742000000000000000e+03 9.641136330000000143e+00 1.000000000000000000e+01
2.743000000000000000e+03 9.352508760000000976e+00 6.000000000000000000e+00
2.744000000000000000e+03 9.303548310000000043e+00 0.000000000000000000e+00
2.745000000000000000e+03 9.321963839999998669e+00 9.000000000000000000e+00
2.746000000000000000e+03 9.301411350000000411e+00 1.100000000000000000e+01
2.747000000000000000e+03 9.768340890000001053e+00 1.000000000000000000e+01
2.748000000000000000e+03 9.678669209999998913e+00 1.000000000000000000e+01
2.749000000000000000e+03 9.484117649999999955e+00 9.000000000000000000e+00
2.750000000000000000e+03 9.316644750000000030e+00 9.000000000000000000e+00
2.751000000000000000e+03 9.524061539999999937e+00 0.000000000000000000e+00
2.752000000000000000e+03 9.267728400000001088e+00 9.000000000000000000e+00
2.753000000000000000e+03 9.604751939999999877e+00 1.000000000000000000e+01
2.754000000000000000e+03 9.615770640000000924e+00 9.000000000000000000e+00
2.755000000000000000e+03 9.319031820000001076e+00 9.000000000000000000e+00
2.756000000000000000e+03 9.445879800000000159e+00 9.000000000000000000e+00
2.757000000000000000e+03 9.340966529999999324e+00 1.000000000000000000e+01
2.758000000000000000e+03 9.011916899999999231e+00 9.000000000000000000e+00
2.759000000000000000e+03 9.446489640000001131e+00 9.000000000000000000e+00
2.760000000000000000e+03 9.605100330000000852e+00 9.000000000000000000e+00
2.761000000000000000e+03 9.220416030000000873e+00 9.000000000000000000e+00
2.762000000000000000e+03 9.367750349999999671e+00 9.000000000000000000e+00
2.763000000000000000e+03 9.444444660000000269e+00 9.000000000000000000e+00
2.764000000000000000e+03 9.360660960000000586e+00 9.000000000000000000e+00
2.765000000000000000e+03 9.395079749999998953e+00 1.000000000000000000e+01
2.766000000000000000e+03 9.422927639999999272e+00 9.000000000000000000e+00
2.767000000000000000e+03 9.253007189999999937e+00 4.000000000000000000e+00
2.768000000000000000e+03 9.300924359999999780e+00 9.000000000000000000e+00
2.769000000000000000e+03 9.299087280000000177e+00 5.000000000000000000e+00
2.770000000000000000e+03 9.715600439999999338e+00 8.000000000000000000e+00
2.771000000000000000e+03 9.182169990000000226e+00 9.000000000000000000e+00
2.772000000000000000e+03 9.458068410000000981e+00 8.000000000000000000e+00
2.773000000000000000e+03 9.524469780000000441e+00 1.000000000000000000e+01
2.774000000000000000e+03 9.575009010000000487e+00 7.000000000000000000e+00
2.775000000000000000e+03 9.141327719999999601e+00 9.000000000000000000e+00
2.776000000000000000e+03 9.353269170000000798e+00 0.000000000000000000e+00
2.777000000000000000e+03 9.473044769999999559e+00 1.200000000000000000e+01
2.778000000000000000e+03 9.670650569999999391e+00 0.000000000000000000e+00
2.779000000000000000e+03 9.380224979999999491e+00 9.000000000000000000e+00
2.780000000000000000e+03 9.550469250000000798e+00 4.000000000000000000e+00
2.781000000000000000e+03 9.011202479999999682e+00 8.000000000000000000e+00
2.782000000000000000e+03 9.383339699999998729e+00 1.000000000000000000e+01
2.783000000000000000e+03 9.235503269999998821e+00 0.000000000000000000e+00
2.784000000000000000e+03 9.366913079999999781e+00 2.000000000000000000e+00
2.785000000000000000e+03 9.151506630000000087e+00 5.000000000000000000e+00
2.786000000000000000e+03 9.177882209999999930e+00 0.000000000000000000e+00
2.787000000000000000e+03 9.400839209999999113e+00 9.000000000000000000e+00
2.788000000000000000e+03 9.829798020000000136e+00 1.000000000000000000e+01
2.789000000000000000e+03 9.597457170000000204e+00 1.000000000000000000e+01
2.790000000000000000e+03 9.316809179999999913e+00 2.000000000000000000e+00
2.791000000000000000e+03 9.746190719999999530e+00 1.000000000000000000e+01
2.792000000000000000e+03 9.290086470000000318e+00 9.000000000000000000e+00
2.793000000000000000e+03 9.652136759999999427e+00 1.000000000000000000e+01
2.794000000000000000e+03 9.531880469999999050e+00 6.000000000000000000e+00
2.795000000000000000e+03 9.220760009999999340e+00 8.000000000000000000e+00
2.796000000000000000e+03 9.429802199999999246e+00 9.000000000000000000e+00
2.797000000000000000e+03 9.209889989999998861e+00 9.000000000000000000e+00
2.798000000000000000e+03 9.349357500000001764e+00 1.000000000000000000e+01
2.799000000000000000e+03 9.405851489999999870e+00 9.000000000000000000e+00
2.800000000000000000e+03 9.506181510000001111e+00 9.000000000000000000e+00
2.801000000000000000e+03 9.252172440000000719e+00 9.000000000000000000e+00
2.802000000000000000e+03 9.264062429999999182e+00 9.000000000000000000e+00
2.803000000000000000e+03 9.467410680000000411e+00 9.000000000000000000e+00
2.804000000000000000e+03 9.421876169999999107e+00 0.000000000000000000e+00
2.805000000000000000e+03 9.476662859999999355e+00 9.000000000000000000e+00
2.806000000000000000e+03 9.221044769999998891e+00 9.000000000000000000e+00
2.807000000000000000e+03 9.210545190000001270e+00 4.000000000000000000e+00
2.808000000000000000e+03 8.970518339999999924e+00 9.000000000000000000e+00
2.809000000000000000e+03 9.215790570000001125e+00 9.000000000000000000e+00
2.810000000000000000e+03 9.242509500000000600e+00 6.000000000000000000e+00
2.811000000000000000e+03 9.359843850000000742e+00 0.000000000000000000e+00
2.812000000000000000e+03 9.122916599999999931e+00 9.000000000000000000e+00
2.813000000000000000e+03 9.453377429999999748e+00 2.000000000000000000e+00
2.814000000000000000e+03 9.271265220000000085e+00 1.000000000000000000e+01
2.815000000000000000e+03 9.094107329999999934e+00 0.000000000000000000e+00
2.816000000000000000e+03 9.511224659999999886e+00 0.000000000000000000e+00
2.817000000000000000e+03 9.447761609999998811e+00 0.000000000000000000e+00
2.818000000000000000e+03 9.293277419999999012e+00 9.000000000000000000e+00
2.819000000000000000e+03 9.322932149999999751e+00 6.000000000000000000e+00
2.820000000000000000e+03 9.553358430000001178e+00 1.000000000000000000e+01
2.821000000000000000e+03 9.793482299999999086e+00 1.000000000000000000e+01
2.822000000000000000e+03 9.665199179999998336e+00 1.200000000000000000e+01
2.823000000000000000e+03 9.812683439999998924e+00 1.000000000000000000e+01
2.824000000000000000e+03 9.577697219999999234e+00 1.200000000000000000e+01
2.825000000000000000e+03 9.600835229999999498e+00 1.000000000000000000e+01
2.826000000000000000e+03 9.511110629999999233e+00 1.000000000000000000e+01
2.827000000000000000e+03 9.650465369999999155e+00 1.100000000000000000e+01
2.828000000000000000e+03 9.256185540000000600e+00 9.000000000000000000e+00
2.829000000000000000e+03 9.344817719999999994e+00 1.000000000000000000e+01
2.830000000000000000e+03 9.218831579999999803e+00 1.000000000000000000e+00
2.831000000000000000e+03 9.237555809999999923e+00 9.000000000000000000e+00
2.832000000000000000e+03 9.499913640000000825e+00 9.000000000000000000e+00
2.833000000000000000e+03 9.397721970000000979e+00 1.200000000000000000e+01
2.834000000000000000e+03 9.850712760000000401e+00 1.000000000000000000e+01
2.835000000000000000e+03 9.304354710000000139e+00 9.000000000000000000e+00
2.836000000000000000e+03 9.184931910000001309e+00 9.000000000000000000e+00
2.837000000000000000e+03 9.136910159999999337e+00 7.000000000000000000e+00
2.838000000000000000e+03 9.368519579999999181e+00 7.000000000000000000e+00
2.839000000000000000e+03 9.346886639999999247e+00 8.000000000000000000e+00
2.840000000000000000e+03 9.228922920000000474e+00 9.000000000000000000e+00
2.841000000000000000e+03 9.787291919999999479e+00 7.000000000000000000e+00
2.842000000000000000e+03 9.853459560000001005e+00 1.000000000000000000e+01
2.843000000000000000e+03 9.268625520000000506e+00 1.000000000000000000e+01
2.844000000000000000e+03 9.364176989999998924e+00 1.000000000000000000e+01
2.845000000000000000e+03 9.092322539999999620e+00 9.000000000000000000e+00
2.846000000000000000e+03 9.260391419999999485e+00 1.100000000000000000e+01
2.847000000000000000e+03 9.169214039999999954e+00 9.000000000000000000e+00
2.848000000000000000e+03 9.342918899999999027e+00 1.000000000000000000e+00
2.849000000000000000e+03 9.018575370000000646e+00 9.000000000000000000e+00
2.850000000000000000e+03 9.468522630000000717e+00 9.000000000000000000e+00
2.851000000000000000e+03 9.493548119999999813e+00 1.000000000000000000e+01
2.852000000000000000e+03 9.175786829999999838e+00 9.000000000000000000e+00
2.853000000000000000e+03 9.590489370000000235e+00 0.000000000000000000e+00
2.854000000000000000e+03 9.476908560000000037e+00 9.000000000000000000e+00
2.855000000000000000e+03 9.167202449999999558e+00 9.000000000000000000e+00
2.856000000000000000e+03 9.466407719999999415e+00 9.000000000000000000e+00
2.857000000000000000e+03 9.627937199999999862e+00 9.000000000000000000e+00
2.858000000000000000e+03 9.039763530000000102e+00 9.000000000000000000e+00
2.859000000000000000e+03 9.477133470000000059e+00 2.000000000000000000e+00
2.860000000000000000e+03 9.354422070000000033e+00 1.100000000000000000e+01
2.861000000000000000e+03 9.771951420000000610e+00 9.000000000000000000e+00
2.862000000000000000e+03 9.219330539999999630e+00 9.000000000000000000e+00
2.863000000000000000e+03 9.536285429999999508e+00 1.000000000000000000e+01
2.864000000000000000e+03 9.407738970000000478e+00 9.000000000000000000e+00
2.865000000000000000e+03 9.347432850000000570e+00 1.000000000000000000e+01
2.866000000000000000e+03 9.593164979999999176e+00 1.000000000000000000e+01
2.867000000000000000e+03 9.278515889999999544e+00 9.000000000000000000e+00
2.868000000000000000e+03 9.566693640000000443e+00 1.000000000000000000e+01
2.869000000000000000e+03 9.446642100000001818e+00 9.000000000000000000e+00
2.870000000000000000e+03 9.252069750000000425e+00 9.000000000000000000e+00
2.871000000000000000e+03 9.725863139999999518e+00 9.000000000000000000e+00
2.872000000000000000e+03 9.268711199999998485e+00 9.000000000000000000e+00
2.873000000000000000e+03 9.291886380000001111e+00 9.000000000000000000e+00
2.874000000000000000e+03 9.349380809999999542e+00 1.000000000000000000e+00
2.875000000000000000e+03 9.257728409999998576e+00 9.000000000000000000e+00
2.876000000000000000e+03 9.442202489999999671e+00 9.000000000000000000e+00
2.877000000000000000e+03 9.399067020000000383e+00 9.000000000000000000e+00
2.878000000000000000e+03 9.497568149999999321e+00 9.000000000000000000e+00
2.879000000000000000e+03 9.272537189999999541e+00 9.000000000000000000e+00
2.880000000000000000e+03 9.745512839999999954e+00 1.000000000000000000e+01
2.881000000000000000e+03 9.343020960000000485e+00 1.000000000000000000e+01
2.882000000000000000e+03 9.525514319999999202e+00 1.000000000000000000e+01
2.883000000000000000e+03 9.452124360000000891e+00 7.000000000000000000e+00
2.884000000000000000e+03 9.834827940000000268e+00 1.000000000000000000e+01
2.885000000000000000e+03 9.480938039999999845e+00 6.000000000000000000e+00
2.886000000000000000e+03 9.211773059999998736e+00 9.000000000000000000e+00
2.887000000000000000e+03 9.268398089999999812e+00 9.000000000000000000e+00
2.888000000000000000e+03 9.871306829999999977e+00 1.000000000000000000e+01
2.889000000000000000e+03 9.666439020000000326e+00 1.000000000000000000e+01
2.890000000000000000e+03 9.143945369999999073e+00 9.000000000000000000e+00
2.891000000000000000e+03 9.198274050000000202e+00 9.000000000000000000e+00
2.892000000000000000e+03 9.664957890000000162e+00 1.000000000000000000e+01
2.893000000000000000e+03 9.320250240000000019e+00 9.000000000000000000e+00
2.894000000000000000e+03 9.123532740000001695e+00 9.000000000000000000e+00
2.895000000000000000e+03 9.369797849999999428e+00 9.000000000000000000e+00
2.896000000000000000e+03 9.739371600000000129e+00 5.000000000000000000e+00
2.897000000000000000e+03 9.399884130000000226e+00 9.000000000000000000e+00
2.898000000000000000e+03 9.231437880000001428e+00 1.000000000000000000e+00
2.899000000000000000e+03 9.216193139999999673e+00 2.000000000000000000e+00
2.900000000000000000e+03 8.987004810000000177e+00 9.000000000000000000e+00
2.901000000000000000e+03 9.429650999999999783e+00 8.000000000000000000e+00
2.902000000000000000e+03 9.561966749999999848e+00 9.000000000000000000e+00
2.903000000000000000e+03 9.658852559999999698e+00 1.000000000000000000e+01
2.904000000000000000e+03 9.504152279999999564e+00 9.000000000000000000e+00
2.905000000000000000e+03 9.238820220000000916e+00 9.000000000000000000e+00
2.906000000000000000e+03 9.731039219999999546e+00 9.000000000000000000e+00
2.907000000000000000e+03 9.225999089999998404e+00 0.000000000000000000e+00
2.908000000000000000e+03 9.178996050000000295e+00 9.000000000000000000e+00
2.909000000000000000e+03 9.533588399999999297e+00 1.000000000000000000e+01
2.910000000000000000e+03 9.336630239999999858e+00 9.000000000000000000e+00
2.911000000000000000e+03 9.524139029999998840e+00 9.000000000000000000e+00
2.912000000000000000e+03 9.215737019999998836e+00 9.000000000000000000e+00
2.913000000000000000e+03 9.266293890000000033e+00 9.000000000000000000e+00
2.914000000000000000e+03 9.301842899999998693e+00 9.000000000000000000e+00
2.915000000000000000e+03 9.604200060000000150e+00 1.000000000000000000e+01
2.916000000000000000e+03 9.406296270000000348e+00 7.000000000000000000e+00
2.917000000000000000e+03 9.218445390000001183e+00 9.000000000000000000e+00
2.918000000000000000e+03 9.377151210000000958e+00 8.000000000000000000e+00
2.919000000000000000e+03 9.082579589999999925e+00 9.000000000000000000e+00
2.920000000000000000e+03 9.230551469999999981e+00 9.000000000000000000e+00
2.921000000000000000e+03 9.434244960000000901e+00 9.000000000000000000e+00
2.922000000000000000e+03 9.462070800000001114e+00 9.000000000000000000e+00
2.923000000000000000e+03 9.612002609999999336e+00 9.000000000000000000e+00
2.924000000000000000e+03 9.677322270000001225e+00 1.000000000000000000e+01
2.925000000000000000e+03 9.809881830000000136e+00 1.000000000000000000e+01
2.926000000000000000e+03 9.461773439999999979e+00 1.000000000000000000e+00
2.927000000000000000e+03 9.092182680000000516e+00 8.000000000000000000e+00
2.928000000000000000e+03 9.114034229999999681e+00 8.000000000000000000e+00
2.929000000000000000e+03 9.692084429999999529e+00 1.000000000000000000e+01
2.930000000000000000e+03 8.923306139999999331e+00 9.000000000000000000e+00
2.931000000000000000e+03 9.342505620000000732e+00 8.000000000000000000e+00
2.932000000000000000e+03 9.192499470000001338e+00 2.000000000000000000e+00
2.933000000000000000e+03 9.125229329999999806e+00 9.000000000000000000e+00
2.934000000000000000e+03 9.420403229999999795e+00 9.000000000000000000e+00
2.935000000000000000e+03 9.349766369999999327e+00 9.000000000000000000e+00
2.936000000000000000e+03 9.295902630000000499e+00 9.000000000000000000e+00
2.937000000000000000e+03 9.730554749999999586e+00 1.000000000000000000e+01
2.938000000000000000e+03 9.397715670000000188e+00 9.000000000000000000e+00
2.939000000000000000e+03 9.412085339999999078e+00 3.000000000000000000e+00
2.940000000000000000e+03 9.664630289999999846e+00 9.000000000000000000e+00
2.941000000000000000e+03 9.750799800000001127e+00 0.000000000000000000e+00
2.942000000000000000e+03 9.855860489999999530e+00 1.000000000000000000e+01
2.943000000000000000e+03 9.063134010000000629e+00 7.000000000000000000e+00
2.944000000000000000e+03 9.148579650000000285e+00 9.000000000000000000e+00
2.945000000000000000e+03 9.412686360000000363e+00 9.000000000000000000e+00
2.946000000000000000e+03 9.576316259999998692e+00 5.000000000000000000e+00
2.947000000000000000e+03 9.576956340000000623e+00 8.000000000000000000e+00
2.948000000000000000e+03 9.458275679999999852e+00 9.000000000000000000e+00
2.949000000000000000e+03 9.728191620000000484e+00 9.000000000000000000e+00
2.950000000000000000e+03 9.419084639999999453e+00 1.000000000000000000e+01
2.951000000000000000e+03 9.415305270000001059e+00 8.000000000000000000e+00
2.952000000000000000e+03 9.525254759999999266e+00 9.000000000000000000e+00
2.953000000000000000e+03 9.552402719999999903e+00 6.000000000000000000e+00
2.954000000000000000e+03 9.259355699999998635e+00 8.000000000000000000e+00
2.955000000000000000e+03 9.231018299999998789e+00 9.000000000000000000e+00
2.956000000000000000e+03 9.309387779999999779e+00 9.000000000000000000e+00
2.957000000000000000e+03 9.443261520000000075e+00 1.000000000000000000e+01
2.958000000000000000e+03 9.610592669999999060e+00 1.000000000000000000e+00
2.959000000000000000e+03 9.432961020000000474e+00 9.000000000000000000e+00
2.960000000000000000e+03 9.306749970000000260e+00 3.000000000000000000e+00
2.961000000000000000e+03 9.188803889999999086e+00 9.000000000000000000e+00
2.962000000000000000e+03 9.253970459999999676e+00 7.000000000000000000e+00
2.963000000000000000e+03 9.455385240000000024e+00 2.000000000000000000e+00
2.964000000000000000e+03 9.552407129999998858e+00 9.000000000000000000e+00
2.965000000000000000e+03 9.335272589999998871e+00 9.000000000000000000e+00
2.966000000000000000e+03 9.474831449999999933e+00 8.000000000000000000e+00
2.967000000000000000e+03 9.405264960000000229e+00 0.000000000000000000e+00
2.968000000000000000e+03 9.192986460000000193e+00 9.000000000000000000e+00
2.969000000000000000e+03 9.168854939999999232e+00 0.000000000000000000e+00
2.970000000000000000e+03 9.375201990000000762e+00 9.000000000000000000e+00
2.971000000000000000e+03 9.837407159999999706e+00 1.100000000000000000e+01
2.972000000000000000e+03 9.887002020000000613e+00 1.000000000000000000e+01
2.973000000000000000e+03 9.453510989999999836e+00 8.000000000000000000e+00
2.974000000000000000e+03 9.251212949999999324e+00 9.000000000000000000e+00
2.975000000000000000e+03 9.514252439999999922e+00 1.100000000000000000e+01
2.976000000000000000e+03 9.561040649999998919e+00 2.000000000000000000e+00
2.977000000000000000e+03 9.267373080000000485e+00 4.000000000000000000e+00
2.978000000000000000e+03 9.490822109999999867e+00 9.000000000000000000e+00
2.979000000000000000e+03 9.451124550000001179e+00 9.000000000000000000e+00
2.980000000000000000e+03 9.223412310000000502e+00 9.000000000000000000e+00
2.981000000000000000e+03 9.315448379999999418e+00 9.000000000000000000e+00
2.982000000000000000e+03 9.625085820000000680e+00 9.000000000000000000e+00
2.983000000000000000e+03 9.704525669999998883e+00 1.000000000000000000e+01
2.984000000000000000e+03 9.062560709999999631e+00 3.000000000000000000e+00
2.985000000000000000e+03 9.348059699999998529e+00 8.000000000000000000e+00
2.986000000000000000e+03 9.274026509999998780e+00 7.000000000000000000e+00
2.987000000000000000e+03 9.148524840000000324e+00 1.000000000000000000e+00
2.988000000000000000e+03 9.409303890000000337e+00 7.000000000000000000e+00
2.989000000000000000e+03 9.396404640000000086e+00 9.000000000000000000e+00
2.990000000000000000e+03 9.401687189999998751e+00 1.000000000000000000e+01
2.991000000000000000e+03 9.493066170000000525e+00 1.000000000000000000e+01
2.992000000000000000e+03 9.222932249999999499e+00 2.000000000000000000e+00
2.993000000000000000e+03 9.399079620000000190e+00 9.000000000000000000e+00
2.994000000000000000e+03 9.400532399999999456e+00 9.000000000000000000e+00
2.995000000000000000e+03 9.470199690000001169e+00 9.000000000000000000e+00
2.996000000000000000e+03 9.828821519999999978e+00 1.000000000000000000e+01
2.997000000000000000e+03 9.491503769999999562e+00 9.000000000000000000e+00
2.998000000000000000e+03 9.355884930000000210e+00 8.000000000000000000e+00
2.999000000000000000e+03 9.314028990000000618e+00 9.000000000000000000e+00
3.000000000000000000e+03 9.322572420000000193e+00 9.000000000000000000e+00
3.001000000000000000e+03 9.796476059999999819e+00 1.000000000000000000e+01
3.002000000000000000e+03 9.445152150000000191e+00 1.000000000000000000e+01
3.003000000000000000e+03 9.026558729999999642e+00 8.000000000000000000e+00
3.004000000000000000e+03 9.556519769999999525e+00 5.000000000000000000e+00
3.005000000000000000e+03 9.865214729999999932e+00 1.000000000000000000e+01
3.006000000000000000e+03 8.990353889999999737e+00 9.000000000000000000e+00
3.007000000000000000e+03 9.462463290000000526e+00 9.000000000000000000e+00
3.008000000000000000e+03 1.003495247999999940e+01 1.000000000000000000e+01
3.009000000000000000e+03 9.343964699999999013e+00 8.000000000000000000e+00
3.010000000000000000e+03 9.281007540000000944e+00 9.000000000000000000e+00
3.011000000000000000e+03 9.544581270000000117e+00 1.000000000000000000e+00
3.012000000000000000e+03 9.470209139999999692e+00 1.100000000000000000e+01
3.013000000000000000e+03 9.341968859999999708e+00 9.000000000000000000e+00
3.014000000000000000e+03 9.272143440000000680e+00 9.000000000000000000e+00
3.015000000000000000e+03 9.251680410000000521e+00 9.000000000000000000e+00
3.016000000000000000e+03 9.594357569999999669e+00 9.000000000000000000e+00
3.017000000000000000e+03 9.185131619999999941e+00 9.000000000000000000e+00
3.018000000000000000e+03 9.409833719999999957e+00 1.000000000000000000e+01
3.019000000000000000e+03 9.332765820000000545e+00 9.000000000000000000e+00
3.020000000000000000e+03 9.379887300000001815e+00 9.000000000000000000e+00
3.021000000000000000e+03 9.491096790000000283e+00 1.000000000000000000e+01
3.022000000000000000e+03 9.366815429999999054e+00 5.000000000000000000e+00
3.023000000000000000e+03 9.284547509999999448e+00 9.000000000000000000e+00
3.024000000000000000e+03 9.607978169999999096e+00 1.000000000000000000e+01
3.025000000000000000e+03 9.305629199999998491e+00 9.000000000000000000e+00
3.026000000000000000e+03 1.008659484000000006e+01 1.100000000000000000e+01
3.027000000000000000e+03 9.662417729999999594e+00 1.400000000000000000e+01
3.028000000000000000e+03 9.762078059999998558e+00 1.000000000000000000e+01
3.029000000000000000e+03 9.411648120000000617e+00 9.000000000000000000e+00
3.030000000000000000e+03 9.368635499999999894e+00 9.000000000000000000e+00
3.031000000000000000e+03 9.232318620000000919e+00 7.000000000000000000e+00
3.032000000000000000e+03 9.282481740000001480e+00 0.000000000000000000e+00
3.033000000000000000e+03 9.162776069999999606e+00 9.000000000000000000e+00
3.034000000000000000e+03 9.351631799999999828e+00 9.000000000000000000e+00
3.035000000000000000e+03 9.572693759999999941e+00 4.000000000000000000e+00
3.036000000000000000e+03 9.571619610000000833e+00 1.000000000000000000e+01
3.037000000000000000e+03 9.438481080000000745e+00 9.000000000000000000e+00
3.038000000000000000e+03 9.517605299999999602e+00 1.000000000000000000e+01
3.039000000000000000e+03 9.257331510000000208e+00 9.000000000000000000e+00
3.040000000000000000e+03 9.654938369999999992e+00 3.000000000000000000e+00
3.041000000000000000e+03 9.675320759999999964e+00 0.000000000000000000e+00
3.042000000000000000e+03 9.430219890000000049e+00 9.000000000000000000e+00
3.043000000000000000e+03 9.876209490000000812e+00 1.000000000000000000e+01
3.044000000000000000e+03 9.234107189999999576e+00 9.000000000000000000e+00
3.045000000000000000e+03 9.220259790000000066e+00 9.000000000000000000e+00
3.046000000000000000e+03 9.329857740000001343e+00 9.000000000000000000e+00
3.047000000000000000e+03 9.510660809999999188e+00 7.000000000000000000e+00
3.048000000000000000e+03 9.439616970000001217e+00 9.000000000000000000e+00
3.049000000000000000e+03 9.561108690000001076e+00 1.000000000000000000e+01
3.050000000000000000e+03 9.936425520000000233e+00 1.000000000000000000e+01
3.051000000000000000e+03 9.213468390000000952e+00 9.000000000000000000e+00
3.052000000000000000e+03 9.309216420000000269e+00 7.000000000000000000e+00
3.053000000000000000e+03 9.743173649999999242e+00 1.000000000000000000e+01
3.054000000000000000e+03 9.677307779999999582e+00 5.000000000000000000e+00
3.055000000000000000e+03 9.274418999999999969e+00 3.000000000000000000e+00
3.056000000000000000e+03 9.207864540000000986e+00 9.000000000000000000e+00
3.057000000000000000e+03 9.263076479999998725e+00 9.000000000000000000e+00
3.058000000000000000e+03 9.405635399999997759e+00 9.000000000000000000e+00
3.059000000000000000e+03 9.224242020000000153e+00 4.000000000000000000e+00
3.060000000000000000e+03 9.377045370000001157e+00 9.000000000000000000e+00
3.061000000000000000e+03 9.477072989999999919e+00 0.000000000000000000e+00
3.062000000000000000e+03 9.350978489999999255e+00 9.000000000000000000e+00
3.063000000000000000e+03 9.279374579999998929e+00 8.000000000000000000e+00
3.064000000000000000e+03 9.561310919999998603e+00 0.000000000000000000e+00
3.065000000000000000e+03 9.409383899999999912e+00 1.100000000000000000e+01
3.066000000000000000e+03 9.325067849999999936e+00 9.000000000000000000e+00
3.067000000000000000e+03 9.750526380000000159e+00 1.000000000000000000e+01
3.068000000000000000e+03 9.187073279999999897e+00 9.000000000000000000e+00
3.069000000000000000e+03 9.683786070000000024e+00 1.000000000000000000e+01
3.070000000000000000e+03 9.418049550000000991e+00 8.000000000000000000e+00
3.071000000000000000e+03 9.354912210000000172e+00 9.000000000000000000e+00
3.072000000000000000e+03 9.037899360000000826e+00 9.000000000000000000e+00
3.073000000000000000e+03 9.254331450000000459e+00 9.000000000000000000e+00
3.074000000000000000e+03 9.688004549999998716e+00 1.000000000000000000e+01
3.075000000000000000e+03 9.286039350000001136e+00 9.000000000000000000e+00
3.076000000000000000e+03 9.318657599999999874e+00 1.000000000000000000e+01
3.077000000000000000e+03 9.578792789999999613e+00 9.000000000000000000e+00
3.078000000000000000e+03 9.588061980000000872e+00 7.000000000000000000e+00
3.079000000000000000e+03 9.339005339999999933e+00 0.000000000000000000e+00
3.080000000000000000e+03 9.461535930000000150e+00 9.000000000000000000e+00
3.081000000000000000e+03 9.150835049999999526e+00 2.000000000000000000e+00
3.082000000000000000e+03 9.658222559999998680e+00 1.000000000000000000e+01
3.083000000000000000e+03 9.032527980000001122e+00 9.000000000000000000e+00
3.084000000000000000e+03 9.823819950000000745e+00 6.000000000000000000e+00
3.085000000000000000e+03 9.401339430000000164e+00 9.000000000000000000e+00
3.086000000000000000e+03 9.588460769999999300e+00 9.000000000000000000e+00
3.087000000000000000e+03 9.512589870000001113e+00 9.000000000000000000e+00
3.088000000000000000e+03 9.091511099999999956e+00 9.000000000000000000e+00
3.089000000000000000e+03 9.606154949999998749e+00 2.000000000000000000e+00
3.090000000000000000e+03 9.392928930000000065e+00 9.000000000000000000e+00
3.091000000000000000e+03 9.205475579999999880e+00 6.000000000000000000e+00
3.092000000000000000e+03 9.140433749999999691e+00 9.000000000000000000e+00
3.093000000000000000e+03 9.672561360000001329e+00 1.000000000000000000e+01
3.094000000000000000e+03 9.590664509999999865e+00 9.000000000000000000e+00
3.095000000000000000e+03 9.562841819999999160e+00 1.000000000000000000e+01
3.096000000000000000e+03 9.309053249999999835e+00 9.000000000000000000e+00
3.097000000000000000e+03 9.173101770000000599e+00 9.000000000000000000e+00
3.098000000000000000e+03 9.507192659999999407e+00 2.000000000000000000e+00
3.099000000000000000e+03 9.922795470000000506e+00 1.000000000000000000e+01
3.100000000000000000e+03 9.511893719999999774e+00 9.000000000000000000e+00
3.101000000000000000e+03 9.112575780000000236e+00 9.000000000000000000e+00
3.102000000000000000e+03 9.304938090000000273e+00 9.000000000000000000e+00
3.103000000000000000e+03 9.179223479999999213e+00 9.000000000000000000e+00
3.104000000000000000e+03 9.692464320000000910e+00 8.000000000000000000e+00
3.105000000000000000e+03 9.386562780000000217e+00 7.000000000000000000e+00
3.106000000000000000e+03 9.395046360000000263e+00 9.000000000000000000e+00
3.107000000000000000e+03 9.830853270000000421e+00 0.000000000000000000e+00
3.108000000000000000e+03 9.474920280000000972e+00 9.000000000000000000e+00
3.109000000000000000e+03 9.670357619999998988e+00 1.000000000000000000e+01
3.110000000000000000e+03 9.183004109999998832e+00 9.000000000000000000e+00
3.111000000000000000e+03 9.310816620000000654e+00 9.000000000000000000e+00
3.112000000000000000e+03 9.250136910000000157e+00 9.000000000000000000e+00
3.113000000000000000e+03 9.242827020000000005e+00 8.000000000000000000e+00
3.114000000000000000e+03 9.716961870000000445e+00 1.000000000000000000e+01
3.115000000000000000e+03 9.897381899999999177e+00 0.000000000000000000e+00
3.116000000000000000e+03 9.469705140000000299e+00 6.000000000000000000e+00
3.117000000000000000e+03 9.228594689999999545e+00 1.000000000000000000e+00
3.118000000000000000e+03 9.290015910000001043e+00 9.000000000000000000e+00
3.119000000000000000e+03 9.432756270000000498e+00 9.000000000000000000e+00
3.120000000000000000e+03 9.568485360000000384e+00 9.000000000000000000e+00
3.121000000000000000e+03 9.280593630000000260e+00 9.000000000000000000e+00
3.122000000000000000e+03 9.900289980000000156e+00 1.000000000000000000e+01
3.123000000000000000e+03 9.196964280000001324e+00 8.000000000000000000e+00
3.124000000000000000e+03 9.425300849999999286e+00 3.000000000000000000e+00
3.125000000000000000e+03 9.488871630000000224e+00 9.000000000000000000e+00
3.126000000000000000e+03 9.362142090000000749e+00 1.000000000000000000e+01
3.127000000000000000e+03 9.271677239999998932e+00 9.000000000000000000e+00
3.128000000000000000e+03 9.337497120000000095e+00 6.000000000000000000e+00
3.129000000000000000e+03 9.060443280000001209e+00 9.000000000000000000e+00
3.130000000000000000e+03 9.275341319999999001e+00 9.000000000000000000e+00
3.131000000000000000e+03 9.622673550000000020e+00 1.000000000000000000e+01
3.132000000000000000e+03 9.623326859999998817e+00 1.000000000000000000e+01
3.133000000000000000e+03 9.088415280000001317e+00 9.000000000000000000e+00
3.134000000000000000e+03 9.306474030000000397e+00 8.000000000000000000e+00
3.135000000000000000e+03 9.213177959999999445e+00 5.000000000000000000e+00
3.136000000000000000e+03 9.575273609999999991e+00 1.000000000000000000e+01
3.137000000000000000e+03 9.550411290000001330e+00 1.000000000000000000e+01
3.138000000000000000e+03 9.241833509999999308e+00 9.000000000000000000e+00
3.139000000000000000e+03 9.815690430000000077e+00 9.000000000000000000e+00
3.140000000000000000e+03 9.437354640000000572e+00 7.000000000000000000e+00
3.141000000000000000e+03 9.365963040000000461e+00 9.000000000000000000e+00
3.142000000000000000e+03 9.218781180000000575e+00 9.000000000000000000e+00
3.143000000000000000e+03 9.173424960000000183e+00 6.000000000000000000e+00
3.144000000000000000e+03 9.345091139999999186e+00 9.000000000000000000e+00
3.145000000000000000e+03 9.473620589999999453e+00 1.000000000000000000e+01
3.146000000000000000e+03 9.262985759999999402e+00 9.000000000000000000e+00
3.147000000000000000e+03 9.805290389999999690e+00 9.000000000000000000e+00
3.148000000000000000e+03 9.369990630000000209e+00 9.000000000000000000e+00
3.149000000000000000e+03 9.068168339999999716e+00 0.000000000000000000e+00
3.150000000000000000e+03 9.787708350000000834e+00 1.000000000000000000e+01
3.151000000000000000e+03 9.553888889999999634e+00 1.100000000000000000e+01
3.152000000000000000e+03 9.259683300000002504e+00 9.000000000000000000e+00
3.153000000000000000e+03 9.782466120000000487e+00 1.000000000000000000e+00
3.154000000000000000e+03 9.732263939999999280e+00 9.000000000000000000e+00
3.155000000000000000e+03 9.138247019999999665e+00 9.000000000000000000e+00
3.156000000000000000e+03 9.335143440000001291e+00 9.000000000000000000e+00
3.157000000000000000e+03 9.260656649999999601e+00 9.000000000000000000e+00
3.158000000000000000e+03 9.297211770000000541e+00 3.000000000000000000e+00
3.159000000000000000e+03 9.674582400000000248e+00 9.000000000000000000e+00
3.160000000000000000e+03 9.403696889999999087e+00 9.000000000000000000e+00
3.161000000000000000e+03 9.224601749999999711e+00 9.000000000000000000e+00
3.162000000000000000e+03 9.706494420000000289e+00 1.000000000000000000e+00
3.163000000000000000e+03 9.351624240000001365e+00 9.000000000000000000e+00
3.164000000000000000e+03 9.149020020000000031e+00 8.000000000000000000e+00
3.165000000000000000e+03 9.500137289999999624e+00 1.000000000000000000e+01
3.166000000000000000e+03 9.555223859999999902e+00 1.000000000000000000e+01
3.167000000000000000e+03 9.320734709999999978e+00 1.000000000000000000e+01
3.168000000000000000e+03 9.499189769999999200e+00 6.000000000000000000e+00
3.169000000000000000e+03 9.425396609999999953e+00 9.000000000000000000e+00
3.170000000000000000e+03 9.567209609999999032e+00 8.000000000000000000e+00
3.171000000000000000e+03 9.579519179999998357e+00 7.000000000000000000e+00
3.172000000000000000e+03 9.236681369999999447e+00 9.000000000000000000e+00
3.173000000000000000e+03 9.322241670000000369e+00 9.000000000000000000e+00
3.174000000000000000e+03 9.293456340000000537e+00 8.000000000000000000e+00
3.175000000000000000e+03 9.357510960000000821e+00 1.000000000000000000e+01
3.176000000000000000e+03 9.573485670000000169e+00 9.000000000000000000e+00
3.177000000000000000e+03 9.176528969999999674e+00 9.000000000000000000e+00
3.178000000000000000e+03 9.398910149999998964e+00 8.000000000000000000e+00
3.179000000000000000e+03 9.639916649999999976e+00 1.000000000000000000e+01
3.180000000000000000e+03 9.329328539999998782e+00 7.000000000000000000e+00
3.181000000000000000e+03 9.500142959999999803e+00 1.000000000000000000e+01
3.182000000000000000e+03 9.358414380000001032e+00 0.000000000000000000e+00
3.183000000000000000e+03 9.297832319999999484e+00 6.000000000000000000e+00
3.184000000000000000e+03 9.297242640000000335e+00 9.000000000000000000e+00
3.185000000000000000e+03 9.323029800000000478e+00 9.000000000000000000e+00
3.186000000000000000e+03 9.483215490000000969e+00 9.000000000000000000e+00
3.187000000000000000e+03 9.510015060000000631e+00 9.000000000000000000e+00
3.188000000000000000e+03 9.374480639999999809e+00 1.000000000000000000e+00
3.189000000000000000e+03 9.754781400000000602e+00 8.000000000000000000e+00
3.190000000000000000e+03 9.111518639999999891e+00 8.000000000000000000e+00
3.191000000000000000e+03 9.549677970000001181e+00 1.000000000000000000e+01
3.192000000000000000e+03 9.219219030000001425e+00 9.000000000000000000e+00
3.193000000000000000e+03 9.325980089999999834e+00 9.000000000000000000e+00
3.194000000000000000e+03 9.550866779999999778e+00 5.000000000000000000e+00
3.195000000000000000e+03 9.764526870000000969e+00 1.000000000000000000e+01
3.196000000000000000e+03 9.515117430000000098e+00 1.000000000000000000e+01
3.197000000000000000e+03 9.392971770000000831e+00 5.000000000000000000e+00
3.198000000000000000e+03 9.535380119999999238e+00 9.000000000000000000e+00
3.199000000000000000e+03 9.682948800000001910e+00 1.000000000000000000e+01
3.200000000000000000e+03 9.451003589999999122e+00 9.000000000000000000e+00
3.201000000000000000e+03 9.366448140000001032e+00 1.000000000000000000e+01
3.202000000000000000e+03 9.310887179999999930e+00 9.000000000000000000e+00
3.203000000000000000e+03 9.068676749999999842e+00 9.000000000000000000e+00
3.204000000000000000e+03 9.470657699999998513e+00 9.000000000000000000e+00
3.205000000000000000e+03 9.796867290000001560e+00 6.000000000000000000e+00
3.206000000000000000e+03 9.466493400000000946e+00 1.000000000000000000e+01
3.207000000000000000e+03 9.274894020000001404e+00 0.000000000000000000e+00
3.208000000000000000e+03 9.432121229999999912e+00 7.000000000000000000e+00
3.209000000000000000e+03 8.998870229999999637e+00 9.000000000000000000e+00
3.210000000000000000e+03 9.340768080000000140e+00 4.000000000000000000e+00
3.211000000000000000e+03 9.619679789999999286e+00 3.000000000000000000e+00
3.212000000000000000e+03 9.527930369999999982e+00 1.000000000000000000e+01
3.213000000000000000e+03 9.210276809999999870e+00 5.000000000000000000e+00
3.214000000000000000e+03 9.243996300000000943e+00 7.000000000000000000e+00
3.215000000000000000e+03 9.577911420000001286e+00 1.000000000000000000e+01
3.216000000000000000e+03 9.551783430000000408e+00 1.100000000000000000e+01
3.217000000000000000e+03 9.573827129999999741e+00 8.000000000000000000e+00
3.218000000000000000e+03 9.266160960000000557e+00 1.000000000000000000e+01
3.219000000000000000e+03 9.260029169999999255e+00 9.000000000000000000e+00
3.220000000000000000e+03 9.197008379999999761e+00 1.000000000000000000e+00
3.221000000000000000e+03 9.317681729999998552e+00 9.000000000000000000e+00
3.222000000000000000e+03 9.359787150000000722e+00 9.000000000000000000e+00
3.223000000000000000e+03 9.482229540000000512e+00 1.000000000000000000e+01
3.224000000000000000e+03 9.469681830000000744e+00 1.000000000000000000e+00
3.225000000000000000e+03 9.318862980000000462e+00 8.000000000000000000e+00
3.226000000000000000e+03 9.410580269999998748e+00 7.000000000000000000e+00
3.227000000000000000e+03 9.659676600000000946e+00 1.000000000000000000e+01
3.228000000000000000e+03 9.215171909999998689e+00 9.000000000000000000e+00
3.229000000000000000e+03 9.273031740000000411e+00 9.000000000000000000e+00
3.230000000000000000e+03 9.371426399999998935e+00 9.000000000000000000e+00
3.231000000000000000e+03 9.822960000000000136e+00 1.000000000000000000e+01
3.232000000000000000e+03 9.387280979999999886e+00 9.000000000000000000e+00
3.233000000000000000e+03 9.570652559999999198e+00 7.000000000000000000e+00
3.234000000000000000e+03 9.589984110000001394e+00 8.000000000000000000e+00
3.235000000000000000e+03 8.987477939999999776e+00 5.000000000000000000e+00
3.236000000000000000e+03 9.250428600000001111e+00 9.000000000000000000e+00
3.237000000000000000e+03 9.619521660000000196e+00 0.000000000000000000e+00
3.238000000000000000e+03 9.433170810000000017e+00 8.000000000000000000e+00
3.239000000000000000e+03 9.366405300000000267e+00 9.000000000000000000e+00
3.240000000000000000e+03 9.388263780000000835e+00 0.000000000000000000e+00
3.241000000000000000e+03 9.952123860000000377e+00 1.000000000000000000e+01
3.242000000000000000e+03 9.190101059999999933e+00 9.000000000000000000e+00
3.243000000000000000e+03 9.291127859999999572e+00 9.000000000000000000e+00
3.244000000000000000e+03 9.297520470000000259e+00 2.000000000000000000e+00
3.245000000000000000e+03 9.551931480000000363e+00 1.000000000000000000e+01
3.246000000000000000e+03 9.556734600000000412e+00 1.000000000000000000e+01
3.247000000000000000e+03 9.636414480000000893e+00 9.000000000000000000e+00
3.248000000000000000e+03 9.144000180000000810e+00 1.000000000000000000e+00
3.249000000000000000e+03 9.562467599999999734e+00 2.000000000000000000e+00
3.250000000000000000e+03 9.170108640000000477e+00 0.000000000000000000e+00
3.251000000000000000e+03 9.395344350000000233e+00 9.000000000000000000e+00
3.252000000000000000e+03 9.267081389999999530e+00 9.000000000000000000e+00
3.253000000000000000e+03 9.624896190000001184e+00 3.000000000000000000e+00
3.254000000000000000e+03 9.413485830000000831e+00 9.000000000000000000e+00
3.255000000000000000e+03 9.063058410000000009e+00 8.000000000000000000e+00
3.256000000000000000e+03 9.620895689999999334e+00 5.000000000000000000e+00
3.257000000000000000e+03 1.003030119000000120e+01 1.000000000000000000e+01
3.258000000000000000e+03 9.241079400000000277e+00 9.000000000000000000e+00
3.259000000000000000e+03 9.318694139999999848e+00 8.000000000000000000e+00
3.260000000000000000e+03 9.487278360000001243e+00 9.000000000000000000e+00
3.261000000000000000e+03 9.563810760000000855e+00 9.000000000000000000e+00
3.262000000000000000e+03 9.278126550000001416e+00 9.000000000000000000e+00
3.263000000000000000e+03 9.706355190000000022e+00 1.000000000000000000e+01
3.264000000000000000e+03 9.098599860000000206e+00 9.000000000000000000e+00
3.265000000000000000e+03 9.463048560000000720e+00 9.000000000000000000e+00
3.266000000000000000e+03 9.324371069999999762e+00 9.000000000000000000e+00
3.267000000000000000e+03 9.367735859999999803e+00 1.000000000000000000e+01
3.268000000000000000e+03 9.069364710000000329e+00 8.000000000000000000e+00
3.269000000000000000e+03 9.414559349999999327e+00 9.000000000000000000e+00
3.270000000000000000e+03 9.213640379999999297e+00 9.000000000000000000e+00
3.271000000000000000e+03 9.188371710000000192e+00 4.000000000000000000e+00
3.272000000000000000e+03 9.165779279999998863e+00 9.000000000000000000e+00
3.273000000000000000e+03 9.130887359999999120e+00 9.000000000000000000e+00
3.274000000000000000e+03 9.368326169999999564e+00 5.000000000000000000e+00
3.275000000000000000e+03 9.224732160000000292e+00 9.000000000000000000e+00
3.276000000000000000e+03 9.610396740000000548e+00 1.100000000000000000e+01
3.277000000000000000e+03 9.593349570000000881e+00 2.000000000000000000e+00
3.278000000000000000e+03 9.592230690000000948e+00 3.000000000000000000e+00
3.279000000000000000e+03 9.080748809999999338e+00 7.000000000000000000e+00
3.280000000000000000e+03 9.287549459999999257e+00 9.000000000000000000e+00
3.281000000000000000e+03 9.314936190000000948e+00 9.000000000000000000e+00
3.282000000000000000e+03 9.418836419999999876e+00 9.000000000000000000e+00
3.283000000000000000e+03 9.125626229999999950e+00 9.000000000000000000e+00
3.284000000000000000e+03 9.415427489999999011e+00 9.000000000000000000e+00
3.285000000000000000e+03 9.566823420000000411e+00 9.000000000000000000e+00
3.286000000000000000e+03 9.650941650000000038e+00 1.000000000000000000e+01
3.287000000000000000e+03 9.233445060000001092e+00 9.000000000000000000e+00
3.288000000000000000e+03 9.427617360000001057e+00 9.000000000000000000e+00
3.289000000000000000e+03 9.420098310000000197e+00 9.000000000000000000e+00
3.290000000000000000e+03 9.564569910000001229e+00 9.000000000000000000e+00
3.291000000000000000e+03 9.362877300000000957e+00 9.000000000000000000e+00
3.292000000000000000e+03 9.344415150000001447e+00 8.000000000000000000e+00
3.293000000000000000e+03 9.416591100000001546e+00 9.000000000000000000e+00
3.294000000000000000e+03 9.057866580000000667e+00 9.000000000000000000e+00
3.295000000000000000e+03 9.532920600000000633e+00 1.000000000000000000e+01
3.296000000000000000e+03 9.301772339999999417e+00 9.000000000000000000e+00
3.297000000000000000e+03 9.690638579999999891e+00 5.000000000000000000e+00
3.298000000000000000e+03 9.680528969999999234e+00 9.000000000000000000e+00
3.299000000000000000e+03 9.219809970000000021e+00 9.000000000000000000e+00
3.300000000000000000e+03 9.607969349999999409e+00 5.000000000000000000e+00
3.301000000000000000e+03 9.651126239999999967e+00 9.000000000000000000e+00
3.302000000000000000e+03 9.525302639999999599e+00 7.000000000000000000e+00
3.303000000000000000e+03 9.554364540000001682e+00 8.000000000000000000e+00
3.304000000000000000e+03 9.313207470000000043e+00 9.000000000000000000e+00
3.305000000000000000e+03 9.668252159999999762e+00 9.000000000000000000e+00
3.306000000000000000e+03 9.386082719999999213e+00 9.000000000000000000e+00
3.307000000000000000e+03 9.426789539999999690e+00 0.000000000000000000e+00
3.308000000000000000e+03 9.449535689999999377e+00 9.000000000000000000e+00
3.309000000000000000e+03 9.582143760000001009e+00 1.000000000000000000e+01
3.310000000000000000e+03 9.642432239999999766e+00 9.000000000000000000e+00
3.311000000000000000e+03 9.256966110000000469e+00 9.000000000000000000e+00
3.312000000000000000e+03 9.467995949999998828e+00 9.000000000000000000e+00
3.313000000000000000e+03 9.396404009999999474e+00 1.000000000000000000e+01
3.314000000000000000e+03 9.293204969999999676e+00 9.000000000000000000e+00
3.315000000000000000e+03 9.305598959999999309e+00 9.000000000000000000e+00
3.316000000000000000e+03 9.552356100000000794e+00 7.000000000000000000e+00
3.317000000000000000e+03 9.622167029999999954e+00 9.000000000000000000e+00
3.318000000000000000e+03 9.369090359999999507e+00 2.000000000000000000e+00
3.319000000000000000e+03 9.182987100000001846e+00 9.000000000000000000e+00
3.320000000000000000e+03 9.575158950000000502e+00 9.000000000000000000e+00
3.321000000000000000e+03 9.105799500000001601e+00 9.000000000000000000e+00
3.322000000000000000e+03 9.909150930000000912e+00 1.000000000000000000e+01
3.323000000000000000e+03 9.436753620000001064e+00 7.000000000000000000e+00
3.324000000000000000e+03 9.256601969999998403e+00 9.000000000000000000e+00
3.325000000000000000e+03 9.198880739999999889e+00 9.000000000000000000e+00
3.326000000000000000e+03 9.415147769999999028e+00 1.000000000000000000e+01
3.327000000000000000e+03 9.512895420000001323e+00 9.000000000000000000e+00
3.328000000000000000e+03 9.513544950000000000e+00 9.000000000000000000e+00
3.329000000000000000e+03 9.813723570000000507e+00 1.000000000000000000e+01
3.330000000000000000e+03 9.282818790000000320e+00 9.000000000000000000e+00
3.331000000000000000e+03 9.350563949999999735e+00 9.000000000000000000e+00
3.332000000000000000e+03 9.853876619999999420e+00 1.000000000000000000e+01
3.333000000000000000e+03 9.174848759999999714e+00 9.000000000000000000e+00
3.334000000000000000e+03 9.388065329999999875e+00 9.000000000000000000e+00


==> anc/B_vs_numax_T_0.038_B_largeN_finite_L.dat <==
#$\mu/\sigma_0$ $B$
8.000000000000000444e-01 6.012344604050925412e+00
8.010000000000000453e-01 6.012451926230989230e+00
8.020000000000000462e-01 6.012533418411052821e+00
8.030000000000000471e-01 6.012640740591115751e+00
8.040000000000000480e-01 6.012722232771179343e+00
8.050000000000000488e-01 6.012829554951243161e+00
8.060000000000000497e-01 6.012936877131306979e+00
8.070000000000000506e-01 6.013018369311371458e+00
8.080000000000000515e-01 6.013125691491435276e+00
8.090000000000000524e-01 6.013233013671498206e+00
8.100000000000000533e-01 6.013340335851562024e+00
8.110000000000000542e-01 6.013447658031625842e+00
8.120000000000000551e-01 6.013580810211688998e+00
8.129999999999999449e-01 6.013688132391752816e+00
8.139999999999999458e-01 6.013795454571815746e+00
8.149999999999999467e-01 6.013928606751879791e+00
8.159999999999999476e-01 6.014035928931942721e+00
8.169999999999999485e-01 6.014169081112006765e+00
8.179999999999999494e-01 6.014302233292069921e+00
8.189999999999999503e-01 6.014435385472133966e+00
8.199999999999999512e-01 6.014568537652198899e+00
8.209999999999999520e-01 6.014701689832262055e+00
8.219999999999999529e-01 6.014834842012326099e+00
8.229999999999999538e-01 6.014967994192389256e+00
8.239999999999999547e-01 6.015126976372452638e+00
8.249999999999999556e-01 6.015260128552515795e+00
8.259999999999999565e-01 6.015419110732580066e+00
8.269999999999999574e-01 6.015552262912643222e+00
8.279999999999999583e-01 6.015711245092706605e+00
8.289999999999999591e-01 6.015870227272770876e+00
8.299999999999999600e-01 6.016055039452834485e+00
8.309999999999999609e-01 6.016214021632897868e+00
8.319999999999999618e-01 6.016373003812962139e+00
8.329999999999999627e-01 6.016557815993025748e+00
8.339999999999999636e-01 6.016742628173089358e+00
8.349999999999999645e-01 6.016927440353152967e+00
8.359999999999999654e-01 6.017112252533216576e+00
8.369999999999999662e-01 6.017297064713280186e+00
8.379999999999999671e-01 6.017507706893344022e+00
8.389999999999999680e-01 6.017692519073407631e+00
8.399999999999999689e-01 6.017903161253470579e+00
8.409999999999999698e-01 7.006085473433534716e+00
8.419999999999999707e-01 7.006244455613598099e+00
8.429999999999999716e-01 7.006377607793663032e+00
8.439999999999999725e-01 7.006536589973724638e+00
8.449999999999999734e-01 7.006669742153789571e+00
8.459999999999999742e-01 7.006802894333852727e+00
8.469999999999999751e-01 7.006961876513916998e+00
8.479999999999999760e-01 7.007095028693980154e+00
8.489999999999999769e-01 7.007228180874045087e+00
8.499999999999999778e-01 7.007361333054106467e+00
8.509999999999999787e-01 7.007494485234171400e+00
8.519999999999999796e-01 7.007627637414235444e+00
8.529999999999999805e-01 7.007760789594298600e+00
8.539999999999999813e-01 7.007893941774363533e+00
8.549999999999999822e-01 7.008027093954424913e+00
8.559999999999999831e-01 7.008134416134489619e+00
8.569999999999999840e-01 7.008267568314553664e+00
8.579999999999999849e-01 7.008400720494616820e+00
8.589999999999999858e-01 7.008508042674681526e+00
8.599999999999999867e-01 7.008641194854744683e+00
8.609999999999999876e-01 7.008774347034807839e+00
8.619999999999999885e-01 7.008881669214871657e+00
8.629999999999999893e-01 7.009014821394936590e+00
8.639999999999999902e-01 7.009147973574999746e+00
8.649999999999999911e-01 7.009255295755063564e+00
8.659999999999999920e-01 7.009388447935125832e+00
8.669999999999999929e-01 7.009495770115189650e+00
8.679999999999999938e-01 7.009628922295252806e+00
8.689999999999999947e-01 7.009762074475317739e+00
8.699999999999999956e-01 7.009869396655381557e+00
8.709999999999999964e-01 7.010002548835444713e+00
8.719999999999999973e-01 7.010109871015508531e+00
8.729999999999999982e-01 7.010243023195571688e+00
8.739999999999999991e-01 7.010376175375634844e+00
8.750000000000000000e-01 7.010483497555697774e+00
8.760000000000000009e-01 7.010616649735763595e+00
8.770000000000000018e-01 7.010749801915826751e+00
8.780000000000000027e-01 7.010857124095889681e+00
8.790000000000000036e-01 7.010990276275954614e+00
8.800000000000000044e-01 7.011123428456015994e+00
8.810000000000000053e-01 7.011256580636081814e+00
8.820000000000000062e-01 7.011389732816144083e+00
8.830000000000000071e-01 7.011522884996208127e+00
8.840000000000000080e-01 7.011630207176271057e+00
8.850000000000000089e-01 7.011763359356334213e+00
8.860000000000000098e-01 7.011896511536400034e+00
8.870000000000000107e-01 7.012055493716462529e+00
8.880000000000000115e-01 7.012188645896526573e+00
8.890000000000000124e-01 7.012321798076589729e+00
8.900000000000000133e-01 7.012454950256654662e+00
8.910000000000000142e-01 7.012588102436716042e+00
8.920000000000000151e-01 7.012747084616782978e+00
8.930000000000000160e-01 7.012880236796844358e+00
8.940000000000000169e-01 7.013039218976909517e+00
8.950000000000000178e-01 7.013172371156972673e+00
8.960000000000000187e-01 7.013331353337034280e+00
8.970000000000000195e-01 7.013490335517099439e+00
8.980000000000000204e-01 7.013649317697164598e+00
8.990000000000000213e-01 7.013808299877226204e+00
9.000000000000000222e-01 7.013967282057291364e+00
9.010000000000000231e-01 7.014126264237354746e+00
9.020000000000000240e-01 7.014285246417418129e+00
9.030000000000000249e-01 7.014470058597481739e+00
9.040000000000000258e-01 7.014629040777545121e+00
9.050000000000000266e-01 7.014813852957607843e+00
9.060000000000000275e-01 7.014972835137673890e+00
9.070000000000000284e-01 7.015157647317736611e+00
9.080000000000000293e-01 7.015342459497800220e+00
9.090000000000000302e-01 7.015527271677863830e+00
9.100000000000000311e-01 7.015712083857927439e+00
9.110000000000000320e-01 7.015922726037990387e+00
9.120000000000000329e-01 7.016107538218055772e+00
9.130000000000000338e-01 7.016318180398117832e+00
9.140000000000000346e-01 7.016528822578180780e+00
9.150000000000000355e-01 7.016739464758244615e+00
9.160000000000000364e-01 7.016950106938309339e+00
9.170000000000000373e-01 7.017160749118373175e+00
9.180000000000000382e-01 7.017397221298436349e+00
9.190000000000000391e-01 7.017633693478500412e+00
9.200000000000000400e-01 7.017870165658563586e+00
9.210000000000000409e-01 7.018106637838628536e+00
9.220000000000000417e-01 7.018343110018690822e+00
9.230000000000000426e-01 7.018579582198753997e+00
9.240000000000000435e-01 7.018841884378819174e+00
9.250000000000000444e-01 7.019104186558882574e+00
9.260000000000000453e-01 7.019366488738945975e+00
9.270000000000000462e-01 7.019654620919009602e+00
9.280000000000000471e-01 7.019942753099073229e+00
9.290000000000000480e-01 7.020205055279136630e+00
9.300000000000000488e-01 7.020519017459200484e+00
9.310000000000000497e-01 7.020807149639264111e+00
9.320000000000000506e-01 7.021121111819327965e+00
9.330000000000000515e-01 7.021435073999391818e+00
9.340000000000000524e-01 7.021749036179455672e+00
9.350000000000000533e-01 7.022088828359518864e+00
9.360000000000000542e-01 7.022428620539582056e+00
9.370000000000000551e-01 7.022768412719646136e+00
9.379999999999999449e-01 7.023134034899709555e+00
9.389999999999999458e-01 7.023499657079773861e+00
9.399999999999999467e-01 7.023865279259835503e+00
9.409999999999999476e-01 7.024256731439900925e+00
9.419999999999999485e-01 7.024648183619963682e+00
9.429999999999999494e-01 7.025039635800027327e+00
9.439999999999999503e-01 7.025456917980090310e+00
9.449999999999999512e-01 7.025900030160154408e+00
9.459999999999999520e-01 7.997731952340218164e+00
9.469999999999999529e-01 7.998175064520282262e+00
9.479999999999999538e-01 7.998618176700346361e+00
9.489999999999999547e-01 7.999061288880408682e+00
9.499999999999999556e-01 7.999478571060474330e+00
9.509999999999999565e-01 7.999895853240535537e+00
9.519999999999999574e-01 8.000313135420601185e+00
9.529999999999999583e-01 8.000704587600663942e+00
9.539999999999999591e-01 8.001096039780728475e+00
9.549999999999999600e-01 8.001487491960791232e+00
9.559999999999999609e-01 8.001878944140853989e+00
9.569999999999999618e-01 8.002270396320920298e+00
9.579999999999999627e-01 8.002636018500981052e+00
9.589999999999999636e-01 8.003001640681047135e+00
9.599999999999999645e-01 8.003367262861109666e+00
9.609999999999999654e-01 8.003707055041173746e+00
9.619999999999999662e-01 8.004072677221236276e+00
9.629999999999999671e-01 8.004412469401302133e+00
9.639999999999999680e-01 8.004752261581364436e+00
9.649999999999999689e-01 8.005092053761428517e+00
9.659999999999999698e-01 8.005431845941490820e+00
9.669999999999999707e-01 8.005745808121554674e+00
9.679999999999999716e-01 8.006085600301620531e+00
9.689999999999999725e-01 8.006399562481682608e+00
9.699999999999999734e-01 8.006739354661746688e+00
9.709999999999999742e-01 8.007053316841810542e+00
9.719999999999999751e-01 8.007367279021872619e+00
9.729999999999999760e-01 8.007681241201936473e+00
9.739999999999999769e-01 8.007995203382002103e+00
9.749999999999999778e-01 8.008283335562063954e+00
9.759999999999999787e-01 8.008597297742127807e+00
9.769999999999999796e-01 8.008911259922191661e+00
9.779999999999999805e-01 8.009199392102255288e+00
9.789999999999999813e-01 8.009513354282320918e+00
9.799999999999999822e-01 8.009801486462384545e+00
9.809999999999999831e-01 8.010115448642446623e+00
9.819999999999999840e-01 8.010403580822510250e+00
9.829999999999999849e-01 8.010717543002572327e+00
9.839999999999999858e-01 8.011005675182635954e+00
9.849999999999999867e-01 8.011319637362701584e+00
9.859999999999999876e-01 8.011607769542765212e+00
9.869999999999999885e-01 8.011921731722829065e+00
9.879999999999999893e-01 8.012209863902892693e+00
9.889999999999999902e-01 8.012523826082956546e+00
9.899999999999999911e-01 8.012837788263018624e+00
9.909999999999999920e-01 8.013125920443082251e+00
9.919999999999999929e-01 8.013439882623147881e+00
9.929999999999999938e-01 8.013753844803211734e+00
9.939999999999999947e-01 8.014067806983273812e+00
9.949999999999999956e-01 8.014381769163337665e+00
9.959999999999999964e-01 8.014695731343401519e+00
9.969999999999999973e-01 8.015009693523465373e+00
9.979999999999999982e-01 8.015323655703529226e+00
9.989999999999999991e-01 8.015637617883593080e+00
1.000000000000000000e+00 8.015977410063657160e+00
1.000999999999999890e+00 8.016291372243719238e+00
1.002000000000000002e+00 8.016631164423783318e+00
1.002999999999999892e+00 8.016970956603847398e+00
1.004000000000000004e+00 8.017310748783911478e+00
1.004999999999999893e+00 8.017650540963973782e+00
1.006000000000000005e+00 8.018016163144038089e+00
1.006999999999999895e+00 8.018355955324102169e+00
1.008000000000000007e+00 8.018721577504164699e+00
1.008999999999999897e+00 8.019087199684227230e+00
1.010000000000000009e+00 8.019452821864293313e+00
1.010000000000000009e+00 8.019452821864293313e+00
1.010999999999999899e+00 8.019844274044356069e+00
1.012000000000000011e+00 8.020235726224420603e+00
1.012999999999999901e+00 8.020627178404483359e+00
1.014000000000000012e+00 8.021018630584547893e+00
1.014999999999999902e+00 8.021410082764610650e+00
1.016000000000000014e+00 8.021827364944673633e+00
1.016999999999999904e+00 8.022244647124740169e+00
1.018000000000000016e+00 8.022687759304801602e+00
1.018999999999999906e+00 8.023105041484866362e+00
1.020000000000000018e+00 8.023548153664929572e+00
1.020000000000000018e+00 8.023548153664929572e+00
1.020999999999999908e+00 8.024017095844993008e+00
1.022000000000000020e+00 8.024460208025056218e+00
1.022999999999999909e+00 8.024954980205121657e+00
1.024000000000000021e+00 8.025423922385183317e+00
1.024999999999999911e+00 8.025918694565246980e+00
1.026000000000000023e+00 8.026413466745310643e+00
1.026999999999999913e+00 8.026934068925374532e+00
1.028000000000000025e+00 8.027454671105438422e+00
1.028999999999999915e+00 8.028001103285500761e+00
1.030000000000000027e+00 8.028547535465564877e+00
1.030000000000000027e+00 8.028547535465564877e+00
1.030999999999999917e+00 8.029119797645627443e+00
1.032000000000000028e+00 8.029692059825693562e+00
1.032999999999999918e+00 8.030290152005756354e+00
1.034000000000000030e+00 8.030888244185820923e+00
1.034999999999999920e+00 8.031512166365883942e+00
1.036000000000000032e+00 8.032161918545947188e+00
1.036999999999999922e+00 8.032811670726010433e+00
1.038000000000000034e+00 8.033487252906075682e+00
1.038999999999999924e+00 8.034162835086139154e+00
1.040000000000000036e+00 8.034890077266203079e+00
1.040000000000000036e+00 8.034890077266203079e+00
1.040999999999999925e+00 8.035617319446265228e+00
1.042000000000000037e+00 8.036344561626330929e+00
1.042999999999999927e+00 8.037123463806393531e+00
1.044000000000000039e+00 8.037902365986457909e+00
1.044999999999999929e+00 8.038707098166520737e+00
1.046000000000000041e+00 8.039537660346583792e+00
1.046999999999999931e+00 8.040394052526647073e+00
1.048000000000000043e+00 8.041276274706714133e+00
1.048999999999999932e+00 8.042158496886774088e+00
1.050000000000000044e+00 8.043092379066839825e+00
1.050000000000000044e+00 8.043092379066839825e+00
1.050999999999999934e+00 8.044052091246902236e+00
1.052000000000000046e+00 8.045037633426964874e+00
1.052999999999999936e+00 8.046049005607029514e+00
1.054000000000000048e+00 8.047086207787094381e+00
1.054999999999999938e+00 8.986914759967158162e+00
1.056000000000000050e+00 8.987719492147220990e+00
1.056999999999999940e+00 8.988524224327285594e+00
1.058000000000000052e+00 8.989303126507348196e+00
1.058999999999999941e+00 8.990056198687410571e+00
1.060000000000000053e+00 8.990809270867476499e+00
1.060000000000000053e+00 8.990809270867476499e+00
1.060999999999999943e+00 8.991536513047538648e+00
1.062000000000000055e+00 8.992237925227602346e+00
1.062999999999999945e+00 8.992939337407666045e+00
1.064000000000000057e+00 8.993614919587729517e+00
1.064999999999999947e+00 8.994290501767792989e+00
1.066000000000000059e+00 8.994940253947858011e+00
1.066999999999999948e+00 8.995590006127921257e+00
1.068000000000000060e+00 8.996213928307986052e+00
1.068999999999999950e+00 8.996837850488047295e+00
1.070000000000000062e+00 8.997435942668111863e+00
1.070000000000000062e+00 8.997435942668111863e+00
1.070999999999999952e+00 8.998034034848174656e+00
1.072000000000000064e+00 8.998606297028238998e+00
1.072999999999999954e+00 8.999204389208303567e+00
1.074000000000000066e+00 8.999750821388369459e+00
1.074999999999999956e+00 9.000323083568432025e+00
1.076000000000000068e+00 9.000869515748494365e+00
1.076999999999999957e+00 9.001390117928558254e+00
1.078000000000000069e+00 9.001936550108622370e+00
1.078999999999999959e+00 9.002457152288686260e+00
1.080000000000000071e+00 9.002977754468750149e+00
1.080000000000000071e+00 9.002977754468750149e+00
1.080999999999999961e+00 9.003472526648813812e+00
1.082000000000000073e+00 9.003967298828875698e+00
1.082999999999999963e+00 9.004462071008937585e+00
1.084000000000000075e+00 9.004956843189004800e+00
1.084999999999999964e+00 9.005451615369066687e+00
1.086000000000000076e+00 9.005920557549131900e+00
1.086999999999999966e+00 9.006389499729193560e+00
1.088000000000000078e+00 9.006858441909258772e+00
1.088999999999999968e+00 9.007327384089322209e+00
1.090000000000000080e+00 9.007796326269385645e+00
1.090000000000000080e+00 9.007796326269385645e+00
1.090999999999999970e+00 9.008239438449448855e+00
1.092000000000000082e+00 9.008708380629514068e+00
1.092999999999999972e+00 9.009151492809577277e+00
1.094000000000000083e+00 9.009594604989640487e+00
1.094999999999999973e+00 9.010063547169703924e+00
1.096000000000000085e+00 9.010506659349767133e+00
1.096999999999999975e+00 9.010949771529832120e+00
1.098000000000000087e+00 9.011392883709895330e+00
1.098999999999999977e+00 9.011835995889956763e+00
1.100000000000000089e+00 9.012253278070021523e+00
1.100000000000000089e+00 9.012253278070021523e+00
1.100999999999999979e+00 9.012696390250084733e+00
1.102000000000000091e+00 9.013139502430149719e+00
1.102999999999999980e+00 9.013582614610214705e+00
1.104000000000000092e+00 9.014025726790276138e+00
1.104999999999999982e+00 9.014468838970339348e+00
1.106000000000000094e+00 9.014911951150404334e+00
1.106999999999999984e+00 9.015355063330465768e+00
1.108000000000000096e+00 9.015798175510532531e+00
1.108999999999999986e+00 9.016241287690593964e+00
1.110000000000000098e+00 9.016684399870658950e+00
1.110000000000000098e+00 9.016684399870658950e+00
1.110999999999999988e+00 9.017153342050722387e+00
1.112000000000000099e+00 9.017596454230785596e+00
1.112999999999999989e+00 9.018065396410849033e+00
1.114000000000000101e+00 9.018534338590914246e+00
1.114999999999999991e+00 9.019003280770977682e+00
1.116000000000000103e+00 9.019472222951039342e+00
1.116999999999999993e+00 9.019941165131102778e+00
1.118000000000000105e+00 9.020410107311167991e+00
1.118999999999999995e+00 9.020904879491229877e+00
1.120000000000000107e+00 9.021399651671295317e+00
1.120000000000000107e+00 9.021399651671295317e+00
1.120999999999999996e+00 9.021894423851357203e+00
1.122000000000000108e+00 9.022389196031420866e+00
1.122999999999999998e+00 9.022909798211486532e+00
1.124000000000000110e+00 9.023430400391548645e+00
1.125000000000000000e+00 9.023951002571612534e+00
1.125999999999999890e+00 9.024471604751676423e+00
1.127000000000000002e+00 9.025018036931740539e+00
1.127999999999999892e+00 9.025564469111802879e+00
1.129000000000000004e+00 9.026136731291868998e+00
1.129999999999999893e+00 9.026708993471931564e+00
1.129999999999999893e+00 9.026708993471931564e+00
1.131000000000000005e+00 9.027281255651994130e+00
1.131999999999999895e+00 9.027879347832058698e+00
1.133000000000000007e+00 9.028477440012123267e+00
1.133999999999999897e+00 9.029101362192186286e+00
1.135000000000000009e+00 9.029725284372249305e+00
1.135999999999999899e+00 9.030349206552314101e+00
1.137000000000000011e+00 9.030998958732375570e+00
1.137999999999999901e+00 9.031674540912440818e+00
1.139000000000000012e+00 9.032350123092504290e+00
1.139999999999999902e+00 9.033025705272567762e+00
1.139999999999999902e+00 9.033025705272567762e+00
1.141000000000000014e+00 9.033752947452631687e+00
1.141999999999999904e+00 9.034454359632695386e+00
1.143000000000000016e+00 9.035207431812757761e+00
1.143999999999999906e+00 9.035960503992821913e+00
1.145000000000000018e+00 9.036739406172888067e+00
1.145999999999999908e+00 9.037518308352950669e+00
1.147000000000000020e+00 9.038348870533011947e+00
1.147999999999999909e+00 9.039179432713076778e+00
1.149000000000000021e+00 9.040035824893140060e+00
1.149999999999999911e+00 9.040892217073203341e+00
1.149999999999999911e+00 9.040892217073203341e+00
1.151000000000000023e+00 9.041800269253267075e+00
1.151999999999999913e+00 9.042708321433332586e+00
1.153000000000000025e+00 9.043668033613394996e+00
1.153999999999999915e+00 9.044627745793459184e+00
1.155000000000000027e+00 9.045613287973523597e+00
1.155999999999999917e+00 9.046650490153586688e+00
1.157000000000000028e+00 9.047687692333651555e+00
1.157999999999999918e+00 9.048776554513715098e+00
1.159000000000000030e+00 9.049891246693777092e+00
1.159999999999999920e+00 9.051031768873839312e+00
1.159999999999999920e+00 9.051031768873839312e+00
1.161000000000000032e+00 9.052198121053905311e+00
1.161999999999999922e+00 9.053390303233967984e+00
1.163000000000000034e+00 9.054634145414031110e+00
1.163999999999999924e+00 9.055929647594094689e+00
1.165000000000000036e+00 9.057225149774160045e+00
1.165999999999999925e+00 9.058598141954222527e+00
1.167000000000000037e+00 9.059996964134287012e+00
1.167999999999999927e+00 9.061421616314349947e+00
1.169000000000000039e+00 9.062897928494413335e+00
1.169999999999999929e+00 9.064451730674477403e+00
1.169999999999999929e+00 9.064451730674477403e+00
1.171000000000000041e+00 9.066031362854541698e+00
1.171999999999999931e+00 9.067636825034606218e+00
1.173000000000000043e+00 9.952679947214669198e+00
1.173999999999999932e+00 9.954776179394732694e+00
1.175000000000000044e+00 9.956794921574795509e+00
1.175999999999999934e+00 9.958762003754859649e+00
1.177000000000000046e+00 9.960677425934923335e+00
1.177999999999999936e+00 9.962541188114986568e+00
1.179000000000000048e+00 9.964353290295049348e+00
1.179999999999999938e+00 9.966139562475113678e+00
1.179999999999999938e+00 9.966139562475113678e+00
1.181000000000000050e+00 9.967848344655179105e+00
1.181999999999999940e+00 9.969531296835240752e+00
1.183000000000000052e+00 9.971188419015305726e+00
1.183999999999999941e+00 9.972768051195368244e+00
1.185000000000000053e+00 9.974347683375434315e+00
1.185999999999999943e+00 9.975875655555496380e+00
1.187000000000000055e+00 9.977351967735559768e+00
1.187999999999999945e+00 9.978828279915623156e+00
1.189000000000000057e+00 9.980252932095687868e+00
1.189999999999999947e+00 9.981651754275750577e+00
1.189999999999999947e+00 9.981651754275750577e+00
1.191000000000000059e+00 9.982998916455814609e+00
1.191999999999999948e+00 9.984346078635876864e+00
1.193000000000000060e+00 9.985667410815942446e+00
1.193999999999999950e+00 9.986962912996006025e+00
1.195000000000000062e+00 9.988206755176070928e+00
1.195999999999999952e+00 9.989450597356134054e+00
1.197000000000000064e+00 9.990668609536196954e+00
1.197999999999999954e+00 9.991886621716259853e+00
1.199000000000000066e+00 9.993052973896324076e+00
1.199999999999999956e+00 9.994219326076386523e+00
1.199999999999999956e+00 9.994219326076386523e+00
1.201000000000000068e+00 9.995359848256450519e+00
1.201999999999999957e+00 9.996500370436514515e+00
1.203000000000000069e+00 9.997589232616579835e+00
1.203999999999999959e+00 9.998703924796641829e+00
1.205000000000000071e+00 9.999766956976705146e+00
1.205999999999999961e+00 1.000085581915676869e+01
1.207000000000000073e+00 1.000189302133683356e+01
1.207999999999999963e+00 1.000295605351689687e+01
1.209000000000000075e+00 1.000399325569695996e+01
1.209999999999999964e+00 1.000500462787702283e+01
1.209999999999999964e+00 1.000500462787702283e+01
1.211000000000000076e+00 1.000601600005708747e+01
1.211999999999999966e+00 1.000702737223715211e+01
1.213000000000000078e+00 1.000803874441721675e+01
1.213999999999999968e+00 1.000905011659727784e+01
1.215000000000000080e+00 1.001003565877734225e+01
1.215999999999999970e+00 1.001102120095740489e+01
1.217000000000000082e+00 1.001200674313746930e+01
1.217999999999999972e+00 1.001296645531753171e+01
1.219000000000000083e+00 1.001395199749759612e+01
1.219999999999999973e+00 1.001493753967766054e+01
1.219999999999999973e+00 1.001493753967766054e+01
1.221000000000000085e+00 1.001589725185772473e+01
1.221999999999999975e+00 1.001688279403778914e+01
1.223000000000000087e+00 1.001786833621785178e+01
1.223999999999999977e+00 1.001882804839791596e+01
1.225000000000000089e+00 1.001981359057797860e+01
1.225999999999999979e+00 1.002079913275804302e+01
1.227000000000000091e+00 1.002178467493810565e+01
1.227999999999999980e+00 1.002279604711817207e+01
1.229000000000000092e+00 1.002378158929823471e+01
1.229999999999999982e+00 1.002479296147829579e+01
1.229999999999999982e+00 1.002479296147829579e+01
1.231000000000000094e+00 1.002580433365836221e+01
1.231999999999999984e+00 1.002681570583842507e+01
1.233000000000000096e+00 1.002785290801848816e+01
1.233999999999999986e+00 1.002889011019855126e+01
1.235000000000000098e+00 1.002995314237861457e+01
1.235999999999999988e+00 1.003101617455867789e+01
1.237000000000000099e+00 1.003207920673874298e+01
1.237999999999999989e+00 1.003319389891880675e+01
1.239000000000000101e+00 1.003428276109887030e+01
1.239999999999999991e+00 1.003539745327893407e+01
1.239999999999999991e+00 1.003539745327893407e+01
1.241000000000000103e+00 1.003653797545899629e+01
1.241999999999999993e+00 1.003770432763906051e+01
1.243000000000000105e+00 1.003887067981912473e+01
1.243999999999999995e+00 1.004006286199918918e+01
1.245000000000000107e+00 1.004128087417925208e+01
1.245999999999999996e+00 1.004252471635931521e+01
1.247000000000000108e+00 1.004376855853937833e+01
1.247999999999999998e+00 1.004506406071944191e+01
1.249000000000000110e+00 1.004638539289950749e+01
1.250000000000000000e+00 1.004770672507957130e+01
1.250000000000000000e+00 1.004770672507957130e+01
1.250999999999999890e+00 1.004907971725963378e+01
1.252000000000000002e+00 1.005047853943969827e+01


==> anc/B_vs_numax_T_0.038_B_nBL_analytic.dat <==
#$\mu/\sigma_0$ $n_B \cdot L$
0.000000000000000000e+00 0.000000000000000000e+00
1.000000000000000021e-02 1.564321588931605334e-13
2.000000000000000042e-02 3.237644527476213341e-13
2.999999999999999889e-02 5.136325392784968358e-13
4.000000000000000083e-02 7.392610829048962273e-13
5.000000000000000278e-02 1.016429995726042534e-12
5.999999999999999778e-02 1.364370422196614641e-12
7.000000000000000666e-02 1.807356347915956007e-12
8.000000000000000167e-02 2.376227686839982312e-12
8.999999999999999667e-02 3.110584706478292105e-12
1.000000000000000056e-01 4.061591341031345337e-12
1.100000000000000006e-01 5.295562599538783388e-12
1.199999999999999956e-01 6.898343007932794535e-12
1.300000000000000044e-01 8.981614063596765618e-12
1.400000000000000133e-01 1.169046803806139678e-11
1.499999999999999944e-01 1.521362202883125292e-11
1.600000000000000033e-01 1.979642144656068581e-11
1.700000000000000122e-01 2.575811786087456312e-11
1.799999999999999933e-01 3.351394162187659731e-11
1.900000000000000022e-01 4.360406480330425438e-11
2.000000000000000111e-01 5.673136960204772095e-11
2.099999999999999922e-01 7.381015243446142904e-11
2.200000000000000011e-01 9.602998951585561827e-11
2.300000000000000100e-01 1.249386150092846037e-10
2.399999999999999911e-01 1.625494738810573381e-10
2.500000000000000000e-01 2.114823871579574188e-10
2.600000000000000089e-01 2.751456423810694218e-10
2.700000000000000178e-01 3.579734841885340302e-10
2.800000000000000266e-01 4.657351310166646385e-10
2.899999999999999800e-01 6.059364954236201584e-10
2.999999999999999889e-01 7.883428909671863494e-10
3.099999999999999978e-01 1.025659529529932001e-09
3.200000000000000067e-01 1.334416077636291220e-09
3.300000000000000155e-01 1.736118235284855871e-09
3.400000000000000244e-01 2.258745732119926686e-09
3.500000000000000333e-01 2.938700949250971917e-09
3.599999999999999867e-01 3.823344599251932152e-09
3.699999999999999956e-01 4.974294615101015893e-09
3.800000000000000044e-01 6.471717342582117283e-09
3.900000000000000133e-01 8.419913877233398125e-09
4.000000000000000222e-01 1.095458049271691436e-08
4.100000000000000311e-01 1.425226445195271197e-08
4.199999999999999845e-01 1.854265951894973341e-08
4.299999999999999933e-01 2.412460539669147863e-08
4.400000000000000022e-01 3.138690288229106784e-08
4.500000000000000111e-01 4.083539634214261582e-08
4.600000000000000200e-01 5.312820877678703368e-08
4.700000000000000289e-01 6.912158478922236782e-08
4.799999999999999822e-01 8.992953492992228348e-08
4.899999999999999911e-01 1.170014383988782214e-07
5.000000000000000000e-01 1.522230097805721272e-07
5.100000000000000089e-01 1.980476685148335747e-07
5.200000000000000178e-01 2.576674665299982792e-07
5.300000000000000266e-01 3.352354921715150482e-07
5.400000000000000355e-01 4.361552597420548238e-07
5.500000000000000444e-01 5.674572769731600630e-07
5.600000000000000533e-01 7.382890713780732028e-07
5.700000000000000622e-01 9.605529053824390928e-07
5.799999999999999600e-01 1.249735757491432508e-06
5.899999999999999689e-01 1.625989651588000129e-06
5.999999999999999778e-01 2.115538041580489192e-06
6.099999999999999867e-01 2.752506989195380172e-06
6.199999999999999956e-01 3.581309999695081459e-06
6.300000000000000044e-01 4.659754861829901174e-06
6.266201848998409485e-01 4.263081593874895603e-06
6.267201848998409375e-01 4.274318401720211824e-06
6.268201848998409265e-01 4.285584836977163192e-06
6.269201848998409154e-01 4.296880977833206217e-06
6.270201848998409044e-01 4.308206902697842011e-06
6.271201848998408934e-01 4.319562690036082842e-06
6.272201848998408824e-01 4.330948418729274607e-06
6.273201848998408714e-01 4.342364167742029935e-06
6.274201848998408604e-01 4.353810016233250479e-06
6.275201848998408494e-01 4.365286043750415956e-06
6.276201848998408384e-01 4.376792329757739353e-06
6.277201848998408273e-01 4.388328954191278441e-06
6.278201848998408163e-01 4.399895996959335420e-06
6.279201848998408053e-01 4.411493538497568423e-06
6.280201848998407943e-01 4.423121659186124432e-06
6.281201848998407833e-01 4.434780439654950612e-06
6.282201848998407723e-01 4.446469960894816609e-06
6.283201848998407613e-01 4.458190303952003219e-06
6.284201848998407502e-01 4.469941550094835847e-06
6.285201848998407392e-01 4.481723780952462377e-06
6.286201848998407282e-01 4.493537078181786271e-06
6.287201848998407172e-01 4.505381523883800199e-06
6.288201848998407062e-01 4.517257200076230106e-06
6.289201848998406952e-01 4.529164189331913448e-06
6.290201848998406842e-01 4.541102574140420955e-06
6.291201848998406732e-01 4.553072437324390265e-06
6.292201848998406621e-01 4.565073862067281496e-06
6.293201848998406511e-01 4.577106931497043618e-06
6.294201848998406401e-01 4.589171729213470385e-06
6.295201848998406291e-01 4.601268338899622279e-06
6.296201848998406181e-01 4.613396844405093233e-06
6.297201848998406071e-01 4.625557330023566394e-06
6.298201848998405961e-01 4.637749880076480480e-06
6.299201848998405850e-01 4.649974579162829968e-06
6.300201848998405740e-01 4.662231512075898365e-06
6.301201848998405630e-01 4.674520763886524932e-06
6.302201848998405520e-01 4.686842419943104687e-06
6.303201848998405410e-01 4.699196565649543800e-06
6.304201848998405300e-01 4.711583286742815346e-06
6.305201848998405190e-01 4.724002669181937009e-06
6.306201848998405080e-01 4.736454799258993376e-06
6.307201848998404969e-01 4.748939763210557885e-06
6.308201848998404859e-01 4.761457647772804336e-06
6.309201848998404749e-01 4.774008539737417678e-06
6.310201848998404639e-01 4.786592526256905344e-06
6.311201848998404529e-01 4.799209694622552647e-06
6.312201848998404419e-01 4.811860132430956227e-06
6.313201848998404309e-01 4.824543927445246183e-06
6.314201848998404198e-01 4.837261167678352791e-06
6.315201848998404088e-01 4.850011941393006509e-06
6.316201848998403978e-01 4.862796337101737976e-06
6.317201848998403868e-01 4.875614443400344555e-06
6.318201848998403758e-01 4.888466349328712823e-06
6.319201848998403648e-01 4.901352144121018384e-06
6.320201848998403538e-01 4.914271917094703568e-06
6.321201848998403428e-01 4.927225758039055492e-06
6.322201848998403317e-01 4.940213756715605697e-06
6.323201848998403207e-01 4.953236003302219359e-06
6.324201848998403097e-01 4.966292588198806257e-06
6.325201848998402987e-01 4.979383601971809625e-06
6.326201848998402877e-01 4.992509135548495181e-06
6.327201848998402767e-01 5.005669279967150942e-06
6.328201848998402657e-01 5.018864126515865109e-06
6.329201848998402546e-01 5.032093766843548366e-06
6.330201848998402436e-01 5.045358292710133696e-06
6.331201848998402326e-01 5.058657796153109842e-06
6.332201848998402216e-01 5.071992369598543604e-06
6.333201848998402106e-01 5.085362105361479479e-06
6.334201848998401996e-01 5.098767096534118082e-06
6.335201848998401886e-01 5.112207435875593120e-06
6.336201848998401776e-01 5.125683216006260423e-06
6.337201848998401665e-01 5.139194531933455323e-06
6.338201848998401555e-01 5.152741476721622860e-06
6.339201848998401445e-01 5.166324144462164369e-06
6.340201848998401335e-01 5.179942629274236765e-06
6.341201848998401225e-01 5.193597025776597320e-06
6.342201848998401115e-01 5.207287428726781187e-06
6.343201848998401005e-01 5.221013933104368121e-06
6.344201848998400894e-01 5.234776634222004787e-06
6.345201848998400784e-01 5.248575627558871304e-06
6.346201848998400674e-01 5.262411008927214695e-06
6.347201848998400564e-01 5.276282874361326591e-06
6.348201848998400454e-01 5.290191320089787652e-06
6.349201848998400344e-01 5.304136442646489868e-06
6.350201848998400234e-01 5.318118338898392139e-06
6.351201848998400123e-01 5.332137105878986816e-06
6.352201848998400013e-01 5.346192840788299705e-06
6.353201848998399903e-01 5.360285641325956973e-06
6.354201848998399793e-01 5.374415605163829213e-06
6.355201848998399683e-01 5.388582830473387375e-06
6.356201848998399573e-01 5.402787415620391442e-06
6.357201848998399463e-01 5.417029459053868123e-06
6.358201848998399353e-01 5.431309059833466790e-06
6.359201848998399242e-01 5.445626316907814513e-06
6.360201848998399132e-01 5.459981329669627570e-06
6.361201848998399022e-01 5.474374197900200301e-06
6.362201848998398912e-01 5.488805021325315892e-06
6.363201848998398802e-01 5.503273900253624618e-06
6.364201848998398692e-01 5.517780935077043480e-06
6.365201848998398582e-01 5.532326226492800814e-06
6.366201848998398471e-01 5.546909875447925131e-06
6.366201848998409574e-01 4.453970656833800001e-02
6.366205250658449888e-01 5.324119582636400311e-02
6.366208652318490202e-01 5.534914712372499684e-02
6.366215455638559728e-01 5.766073564216100261e-02
6.366229062278709883e-01 6.019401734842100282e-02
6.366256275559010192e-01 6.297542890344499933e-02
6.366310702119609699e-01 6.603950648790800348e-02
6.366419555240809824e-01 6.943004558350200639e-02
6.366637261483210075e-01 7.320233852576900346e-02
6.367072673968019458e-01 7.742572954399300211e-02
6.367943498937620461e-01 8.218809338243900087e-02
6.369685148876830239e-01 8.760280220195100498e-02
6.373168448755249793e-01 9.381865771152300693e-02
6.380135048512090012e-01 1.010355153201129980e-01
6.394068248025760459e-01 1.095294972973190062e-01
6.408001447539439788e-01 1.152411975624580004e-01
6.421934647053110234e-01 1.196958144784780048e-01
6.449801046080460010e-01 1.266424531679880006e-01
6.477667445107809785e-01 1.321258759449339959e-01
6.533400243162510446e-01 1.407986702087599962e-01
6.589133041217209996e-01 1.477556112590669990e-01
6.644865839271909547e-01 1.537017500880439869e-01
6.700598637326610207e-01 1.589726531165359946e-01
6.812064233436010419e-01 1.681714513117119891e-01
6.923529829545409520e-01 1.761832349130970088e-01
7.034995425654809731e-01 1.834047333211960007e-01
7.146461021764209942e-01 1.900590891547999928e-01
7.257926617873610153e-01 1.962853562783860029e-01
7.369392213983010365e-01 2.021765255461260014e-01
7.480857810092409466e-01 2.077980863023599911e-01
7.592323406201809677e-01 2.131980232058759972e-01
7.703789002311209888e-01 2.184126133346570020e-01
7.926720194530010311e-01 2.283924210273430011e-01
8.149651386748809623e-01 2.379010179367520017e-01
8.372582578967610045e-01 2.470471517591840138e-01
8.595513771186410468e-01 2.559069028541079982e-01
8.818444963405209780e-01 2.645355905990899870e-01
9.041376155624010202e-01 2.729746792225929974e-01
9.264307347842809515e-01 2.812560193478489956e-01
9.487238540061609937e-01 2.894045763802169935e-01
9.710169732280410360e-01 2.974402530374449793e-01
9.933100924499209672e-01 3.053791456949920269e-01
1.015603211671799899e+00 3.132344345820279874e-01
1.037896330893679941e+00 3.210170286958780039e-01
1.060189450115559984e+00 3.287360428749819818e-01
1.082482569337440026e+00 3.363991566300860159e-01
1.104775688559320068e+00 3.440128887386719736e-01
1.127068807781200110e+00 3.515828093423630230e-01
1.149361927003079931e+00 3.591137072505219963e-01
1.171655046224959973e+00 3.666097220033729953e-01
1.193948165446840015e+00 3.740744496566810184e-01
1.216241284668720057e+00 3.815110286825629804e-01
1.238534403890600100e+00 3.889222097669269851e-01
1.260827523112479920e+00 3.963104130444730089e-01
1.283120642334359962e+00 4.036777756726719901e-01
1.305413761556240004e+00 4.110261911814929725e-01
1.327706880778120047e+00 4.183573426691969965e-01
1.350000000000000089e+00 4.256727305698390085e-01


==> anc/B_vs_numax_T_0.038_simulation_data.dat <==
#$\mu/\sigma_0$ $B$ error $\nu_\mathrm{max}$ error
8.000000000000000444e-01 6.053862941126215702e+00 3.110906969596921069e-03 5.998181818181818059e+00 1.254664653350432519e-03
8.512195121951219301e-01 6.108416948849157535e+00 2.848840140510807556e-02 6.037647058823529811e+00 2.950288914076560493e-02
9.000000000000000222e-01 7.059071529084582686e+00 6.284917294887100089e-03 6.990476190476190510e+00 7.636883884468297773e-03
9.097560975609756406e-01 7.065069881639269411e+00 1.749669779736648433e-03 6.997647058823529775e+00 1.121720693229088378e-03
9.195121951219512590e-01 7.067742308143117214e+00 1.809786922062296384e-03 6.998823529411764888e+00 8.191889692025388541e-04
9.292682926829268775e-01 7.069425884961151318e+00 1.528665924862552660e-03 6.999411764705882000e+00 5.882352941179742195e-04
9.390243902439024959e-01 7.072063453573689706e+00 1.625402852565349231e-03 6.998823529411764888e+00 8.191889692025388541e-04
9.512195121951220189e-01 7.077910059761625128e+00 1.755550508182577001e-03 6.999411764705882000e+00 1.029093406335954055e-03
9.609756097560976373e-01 7.079953060077155413e+00 1.868404817140539419e-03 7.000000000000000000e+00 1.194162868053728205e-03
9.707317073170732558e-01 7.092207786709994188e+00 8.693694104147057372e-03 7.007058823529411562e+00 9.586173679041503498e-03
9.804878048780488742e-01 7.146174536916926279e+00 2.092253154327984588e-02 7.057647058823529385e+00 2.134120909461804938e-02
9.878048780487805880e-01 7.341130175818057602e+00 4.594122409059919754e-02 7.255294117647058449e+00 4.848550382277033721e-02
1.000000000000000000e+00 7.937223644086122576e+00 3.760250161516942580e-02 7.854117647058823870e+00 3.979922348748221594e-02
1.009756097560975618e+00 8.034576545738433495e+00 1.358019534263745810e-02 7.951176470588235290e+00 1.672235636728804445e-02
1.019512195121951237e+00 8.066417944450824606e+00 2.923623550647584581e-03 7.986470588235293988e+00 5.321773673698859848e-03
1.029268292682926855e+00 8.076089088280079764e+00 1.357492476397287361e-03 7.992941176470588438e+00 4.842058234242599055e-03
1.039024390243902474e+00 8.079268747247699167e+00 1.425009133384194833e-03 7.998235294117646887e+00 1.299292844502382589e-03
1.051219512195121997e+00 8.084835095445205511e+00 1.589290472404432343e-03 7.998235294117646887e+00 1.549572319542475525e-03
1.060975609756097615e+00 8.091048604429207813e+00 1.779186552220491649e-03 7.993529411764705550e+00 5.646798865079850384e-03
1.070731707317073234e+00 8.101887865886135742e+00 2.550779898109196368e-03 7.994705882352941551e+00 5.989225235020509061e-03
1.080487804878048852e+00 8.124042455925724937e+00 4.890032101742441614e-03 8.012352941176470011e+00 8.011342488763945405e-03
1.090243902439024470e+00 8.170700996192998389e+00 1.107944758751644616e-02 8.035882352941175810e+00 1.464443490302778580e-02
1.100000000000000089e+00 8.378488366691806633e+00 3.203091019855636157e-02 8.246470588235293775e+00 3.843387346804562343e-02
1.151219512195121863e+00 9.082969523344671003e+00 1.929487274958844667e-03 8.959411764705881964e+00 1.115393167830104441e-02
1.199999999999999956e+00 9.141567296187576019e+00 4.424276248211569777e-03 8.961176470588235077e+00 1.488975952324032501e-02


==> anc/B_vs_numax_T_0.076_nBL_analytic.dat <==
#$\mu/\sigma_0$ $n_B \cdot L$
0.000000000000000000e+00 0.000000000000000000e+00
1.000000000000000021e-02 1.487478909548492362e-06
2.000000000000000042e-02 3.000748851304229447e-06
2.999999999999999889e-02 4.566048099895053025e-06
4.000000000000000083e-02 6.210517171845314115e-06
5.000000000000000278e-02 7.962669486221949386e-06
5.999999999999999778e-02 9.852885838846220447e-06
7.000000000000000666e-02 1.191394127871635228e-05
8.000000000000000167e-02 1.418157354031407985e-05
8.999999999999999667e-02 1.669510287479289450e-05
1.000000000000000056e-01 1.949811406997132893e-05
1.100000000000000006e-01 2.263921248537192655e-05
1.199999999999999956e-01 2.617286723460732103e-05
1.300000000000000044e-01 3.016035618800045994e-05
1.400000000000000133e-01 3.467082918894956347e-05
1.499999999999999944e-01 3.978250800269783643e-05
1.600000000000000033e-01 4.558404386078656706e-05
1.700000000000000122e-01 5.217605623019351221e-05
1.799999999999999933e-01 5.967287960999204929e-05
1.900000000000000022e-01 6.820454879694813838e-05
2.000000000000000111e-01 7.791905725226575094e-05
2.099999999999999922e-01 8.898492797624321172e-05
2.200000000000000011e-01 1.015941418311998236e-04
2.300000000000000100e-01 1.159654745143101607e-04
2.399999999999999911e-01 1.323483006444489663e-04
2.500000000000000000e-01 1.510269316608714300e-04
2.600000000000000089e-01 1.723255637564600812e-04
2.700000000000000178e-01 1.966139229180562109e-04
2.800000000000000266e-01 2.243137066374044255e-04
2.899999999999999800e-01 2.559059361696773257e-04
2.999999999999999889e-01 2.919393496757453476e-04
3.099999999999999978e-01 3.330399854857669733e-04
3.200000000000000067e-01 3.799221264947322090e-04
3.300000000000000155e-01 4.334008017424777095e-04
3.400000000000000244e-01 4.944060701948806928e-04
3.500000000000000333e-01 5.639993450488369744e-04
3.599999999999999867e-01 6.433920556431835377e-04
3.699999999999999956e-01 7.339669887028927361e-04
3.800000000000000044e-01 8.373027027597631979e-04
3.900000000000000133e-01 9.552014700501667904e-04
4.000000000000000222e-01 1.089721270867901552e-03
4.100000000000000311e-01 1.243212447997124040e-03
4.199999999999999845e-01 1.418359725852647414e-03
4.299999999999999933e-01 1.618230413261656031e-03
4.400000000000000022e-01 1.846329743865463219e-03
4.500000000000000111e-01 2.106664468522574749e-03
4.600000000000000200e-01 2.403816005200400466e-03
4.700000000000000289e-01 2.743024680931090750e-03
4.799999999999999822e-01 3.130286876175626329e-03
4.899999999999999911e-01 3.572467215899003713e-03
5.000000000000000000e-01 4.077428358541680849e-03
5.100000000000000089e-01 4.654181432778002094e-03
5.200000000000000178e-01 5.313060787637360373e-03
5.300000000000000266e-01 6.065927486801864915e-03
5.400000000000000355e-01 6.926406936704688176e-03
5.500000000000000444e-01 7.910167248509797008e-03
5.600000000000000533e-01 9.035246475969191393e-03
5.700000000000000622e-01 1.032243885222171483e-02
5.799999999999999600e-01 1.179575271876693969e-02
5.899999999999999689e-01 1.348295620787443375e-02
5.999999999999999778e-01 1.541623120054465453e-02
6.099999999999999867e-01 1.763296205877048356e-02
6.199999999999999956e-01 2.017669373719180662e-02
6.300000000000000044e-01 2.309830501815797466e-02
6.267215225213037533e-01 2.209535885295279764e-02
6.268215225213037423e-01 2.212527833493486279e-02
6.269215225213037312e-01 2.215523948673800425e-02
6.270215225213037202e-01 2.218524236962216359e-02
6.271215225213037092e-01 2.221528704494979412e-02
6.272215225213036982e-01 2.224537357417870689e-02
6.273215225213036872e-01 2.227550201886636591e-02
6.274215225213036762e-01 2.230567244067633431e-02
6.275215225213036652e-01 2.233588490136394558e-02
6.276215225213036542e-01 2.236613946278849172e-02
6.277215225213036431e-01 2.239643618690890722e-02
6.278215225213036321e-01 2.242677513578737389e-02
6.279215225213036211e-01 2.245715637157998448e-02
6.280215225213036101e-01 2.248757995655395817e-02
6.281215225213035991e-01 2.251804595306613338e-02
6.282215225213035881e-01 2.254855442358303166e-02
6.283215225213035771e-01 2.257910543066867989e-02
6.284215225213035660e-01 2.260969903699105651e-02
6.285215225213035550e-01 2.264033530531708166e-02
6.286215225213035440e-01 2.267101429851977809e-02
6.287215225213035330e-01 2.270173607957325090e-02
6.288215225213035220e-01 2.273250071154695948e-02
6.289215225213035110e-01 2.276330825762435534e-02
6.290215225213035000e-01 2.279415878108496246e-02
6.291215225213034890e-01 2.282505234531224600e-02
6.292215225213034779e-01 2.285598901379435818e-02
6.293215225213034669e-01 2.288696885011980847e-02
6.294215225213034559e-01 2.291799191798465224e-02
6.295215225213034449e-01 2.294905828118459432e-02
6.296215225213034339e-01 2.298016800362360015e-02
6.297215225213034229e-01 2.301132114930743225e-02
6.298215225213034119e-01 2.304251778234581507e-02
6.299215225213034008e-01 2.307375796695600167e-02
6.300215225213033898e-01 2.310504176745490496e-02
6.301215225213033788e-01 2.313636924826912786e-02
6.302215225213033678e-01 2.316774047392779548e-02
6.303215225213033568e-01 2.319915550906039708e-02
6.304215225213033458e-01 2.323061441842188407e-02
6.305215225213033348e-01 2.326211726685181030e-02
6.306215225213033237e-01 2.329366411930371486e-02
6.307215225213033127e-01 2.332525504083366591e-02
6.308215225213033017e-01 2.335689009661028395e-02
6.309215225213032907e-01 2.338856935190614106e-02
6.310215225213032797e-01 2.342029287209633145e-02
6.311215225213032687e-01 2.345206072267281075e-02
6.312215225213032577e-01 2.348387296922288536e-02
6.313215225213032467e-01 2.351572967744785386e-02
6.314215225213032356e-01 2.354763091315941609e-02
6.315215225213032246e-01 2.357957674227107933e-02
6.316215225213032136e-01 2.361156723080819544e-02
6.317215225213032026e-01 2.364360244489934620e-02
6.318215225213031916e-01 2.367568245079069295e-02
6.319215225213031806e-01 2.370780731482948281e-02
6.320215225213031696e-01 2.373997710347337115e-02
6.321215225213031585e-01 2.377219188328898516e-02
6.322215225213031475e-01 2.380445172095479317e-02
6.323215225213031365e-01 2.383675668325536956e-02
6.324215225213031255e-01 2.386910683708784106e-02
6.325215225213031145e-01 2.390150224945831320e-02
6.326215225213031035e-01 2.393394298748185989e-02
6.327215225213030925e-01 2.396642911838539960e-02
6.328215225213030815e-01 2.399896070950553739e-02
6.329215225213030704e-01 2.403153782829071938e-02
6.330215225213030594e-01 2.406416054229621598e-02
6.331215225213030484e-01 2.409682891919774292e-02
6.332215225213030374e-01 2.412954302676922555e-02
6.333215225213030264e-01 2.416230293291149467e-02
6.334215225213030154e-01 2.419510870562287599e-02
6.335215225213030044e-01 2.422796041302286568e-02
6.336215225213029933e-01 2.426085812334135769e-02
6.337215225213029823e-01 2.429380190491865418e-02
6.338215225213029713e-01 2.432679182620905295e-02
6.339215225213029603e-01 2.435982795578083351e-02
6.340215225213029493e-01 2.439291036231126461e-02
6.341215225213029383e-01 2.442603911459947236e-02
6.342215225213029273e-01 2.445921428154783708e-02
6.343215225213029163e-01 2.449243593217917750e-02
6.344215225213029052e-01 2.452570413563244511e-02
6.345215225213028942e-01 2.455901896114984564e-02
6.346215225213028832e-01 2.459238047810046943e-02
6.347215225213028722e-01 2.462578875596237865e-02
6.348215225213028612e-01 2.465924386432834930e-02
6.349215225213028502e-01 2.469274587290586770e-02
6.350215225213028392e-01 2.472629485152070053e-02
6.351215225213028281e-01 2.475989087011190581e-02
6.352215225213028171e-01 2.479353399873323802e-02
6.353215225213028061e-01 2.482722430756033327e-02
6.354215225213027951e-01 2.486096186687779958e-02
6.355215225213027841e-01 2.489474674708996860e-02
6.356215225213027731e-01 2.492857901871946974e-02
6.357215225213027621e-01 2.496245875240292456e-02
6.358215225213027511e-01 2.499638601889667827e-02
6.359215225213027400e-01 2.503036088907178297e-02
6.360215225213027290e-01 2.506438343391687029e-02
6.361215225213027180e-01 2.509845372454387949e-02
6.362215225213027070e-01 2.513257183217802726e-02
6.363215225213026960e-01 2.516673782816138821e-02
6.364215225213026850e-01 2.520095178396006622e-02
6.365215225213026740e-01 2.523521377115415729e-02
6.366215225213026629e-01 2.526952386144491053e-02
6.367215225213026519e-01 2.530388212664901396e-02
6.367215225213039842e-01 1.167081630174885420e+00
6.367218626389860026e-01 1.394135377821371424e+00
6.367222027566680209e-01 1.448399291770945618e+00
6.367228829920329458e-01 1.507897867956503379e+00
6.367242434627610193e-01 1.573107735096340276e+00
6.367269644042190535e-01 1.644701408597947889e+00
6.367324062871340118e-01 1.723579424868029841e+00
6.367432900529650386e-01 1.810871916640397705e+00
6.367650575846259819e-01 1.908003856521975905e+00
6.368085926479489789e-01 2.016764530564480573e+00
6.368956627745949728e-01 2.139427606738013576e+00
6.370698030278849622e-01 2.278924482908685434e+00
6.374180835344660512e-01 2.439106763503282149e+00
6.381146445476290063e-01 2.625152582372388910e+00
6.395077665739550277e-01 2.844223317739150048e+00
6.409008886002810490e-01 2.991600470340033624e+00
6.422940106266059601e-01 3.106578726240821986e+00
6.450802546792570036e-01 3.285944192180808798e+00
6.478664987319080470e-01 3.427585062486597778e+00
6.534389868372110222e-01 3.651709976159591253e+00
6.590114749425129981e-01 3.831580294662588759e+00
6.645839630478149740e-01 3.985376167232542954e+00
6.701564511531179491e-01 4.121751661465084204e+00
6.813014273637220120e-01 4.359850010791430641e+00
6.924464035743269630e-01 4.567316060582571779e+00
7.035913797849320250e-01 4.754383781739374371e+00
7.147363559955359769e-01 4.926809422020636653e+00
7.258813322061410389e-01 5.088179991094594179e+00
7.370263084167449907e-01 5.240894199518931984e+00
7.481712846273500528e-01 5.386641295764320603e+00
7.593162608379550038e-01 5.526658969994642234e+00
7.704612370485589556e-01 5.661882910089609311e+00
7.816062132591640177e-01 5.793038678307223854e+00
7.927511894697689687e-01 5.920700835152465480e+00
8.150411418909779826e-01 6.167312453665179994e+00
8.373310943121869965e-01 6.404522930952353477e+00
8.596210467333960104e-01 6.634295107676694059e+00
8.819109991546050242e-01 6.858056591071286512e+00
9.042009515758150373e-01 7.076877841415441850e+00
9.264909039970240512e-01 7.291581542319764964e+00
9.487808564182329540e-01 7.502812932698113890e+00
9.710708088394429671e-01 7.711086781764980636e+00
9.933607612606519810e-01 7.916819770442836912e+00
1.015650713681859996e+00 8.120353419690662378e+00
1.037940666103069898e+00 8.321970707518921984e+00
1.060230618524280022e+00 8.521908352881869320e+00
1.082520570945489924e+00 8.720366058656880526e+00
1.104810523366700048e+00 8.917513575841534035e+00
1.127100475787909950e+00 9.113496174294727581e+00
1.149390428209120074e+00 9.308438938912326321e+00
1.171680380630329976e+00 9.502450170744859648e+00
1.193970333051540100e+00 9.695624118412929704e+00
1.216260285472740010e+00 9.888043181941904791e+00
1.238550237893949912e+00 1.007977971045078824e+01
1.260840190315160037e+00 1.027089748205406750e+01
1.283130142736369939e+00 1.046145292301905982e+01
1.305420095157580063e+00 1.065149612660164635e+01
1.327710047578789965e+00 1.084107170724310798e+01
1.350000000000000089e+00 1.103021951586535465e+01


==> anc/B_vs_numax_T_0.076_simulation_data.dat <==
#$\mu/\sigma_0$ $B$ error $\nu_\mathrm{max}$ error
0.000000000000000000e+00 1.891240686857488399e-03 1.958314314725009570e-03 0.000000000000000000e+00 0.000000000000000000e+00
1.000000000000000056e-01 3.166175172693784859e-03 2.013610379776799297e-03 0.000000000000000000e+00 0.000000000000000000e+00
2.000000000000000111e-01 4.227104204990568548e-03 2.069500905205635868e-03 0.000000000000000000e+00 0.000000000000000000e+00
2.999999999999999889e-01 6.250258125583409846e-03 2.091357094344454409e-03 0.000000000000000000e+00 0.000000000000000000e+00
4.000000000000000222e-01 5.885334215403237659e-03 2.519583728976855595e-03 0.000000000000000000e+00 0.000000000000000000e+00
4.097560975609756406e-01 6.601945528111533359e-03 2.553501026954774038e-03 0.000000000000000000e+00 0.000000000000000000e+00
4.195121951219512035e-01 7.502818932967048743e-03 2.550560208764507310e-03 0.000000000000000000e+00 0.000000000000000000e+00
4.292682926829268220e-01 1.620747702678674435e-02 3.438680758784001291e-03 9.478672985781990811e-04 7.807551295622205999e-04
4.390243902439024404e-01 1.769765440962661404e-02 3.636209347819755692e-03 1.463414634146341462e-03 1.282268580233689040e-03
4.512195121951219634e-01 1.535484700215137936e-02 1.034956490943489057e-03 0.000000000000000000e+00 0.000000000000000000e+00
4.609756097560975818e-01 1.704435906835279069e-02 1.077839144077789336e-03 0.000000000000000000e+00 0.000000000000000000e+00
4.707317073170732002e-01 3.211380460559052491e-02 6.605471795053071901e-03 3.831168831168831057e-03 1.907033933957011590e-03
4.804878048780488187e-01 5.519312604151699331e-02 1.056676679778976481e-02 1.110320284697508854e-02 3.874882957573523579e-03
4.902439024390244371e-01 8.773944999639915476e-02 1.476071693697920961e-02 2.214285714285714121e-02 5.794880793661214523e-03
5.000000000000000000e-01 1.424352963908255831e-01 2.273722493990821755e-02 5.019157088122605526e-02 1.337817967606108084e-02
5.097560975609756184e-01 2.805811382238671547e-01 3.406306235462031734e-02 1.215573770491803346e-01 2.156050627175098294e-02
5.195121951219512368e-01 7.043689018323495699e-01 3.948203646750548385e-02 3.131407942238267350e-01 2.519929652696050598e-02
5.292682926829268553e-01 1.426873486166047256e+00 6.215667422162406142e-02 8.022807017543859276e-01 5.339273906160973970e-02
5.390243902439024737e-01 1.884661520999483697e+00 5.408206507794902779e-02 1.206491228070175392e+00 6.545625076895375538e-02
5.512195121951219967e-01 2.464076840754017894e+00 4.466329889576399481e-02 1.916140350877193033e+00 6.567948369198561842e-02
5.609756097560976151e-01 2.694733204371777546e+00 4.140197084634857083e-02 2.237192982456140289e+00 5.945301424781258143e-02
5.707317073170732336e-01 2.955439351450855234e+00 2.574621409759184076e-02 2.586315789473684124e+00 4.046179311055927291e-02
5.804878048780487410e-01 3.070174316334036480e+00 1.991414235732294133e-02 2.751929824561403670e+00 2.902837836317458120e-02
5.902439024390243594e-01 3.222324578492532510e+00 2.613015167249058135e-02 2.908070175438596472e+00 3.624916730071291171e-02
5.999999999999999778e-01 3.515426297109127241e+00 2.609024648666343274e-02 3.279999999999999805e+00 3.227251605711007471e-02
6.097560975609755962e-01 3.698387138122927187e+00 2.578872068820989641e-02 3.474912280701754508e+00 3.150010427083797110e-02
6.219512195121951192e-01 3.948112689736928971e+00 1.513754396739093802e-02 3.772631578947368336e+00 1.915342763774862539e-02
6.317073170731707377e-01 4.028219746790318467e+00 9.025796813451090334e-03 3.853684210526315823e+00 1.295691878561143311e-02
6.414634146341463561e-01 4.095861701818127365e+00 6.093787021342315750e-03 3.925789473684210495e+00 9.350009557618629494e-03
6.512195121951219745e-01 4.168021841941084382e+00 8.112428384776033605e-03 3.983376623376623460e+00 1.113763147688604654e-02
6.999999999999999556e-01 4.945521203530722332e+00 1.036160751184013983e-02 4.803611111111111498e+00 1.490883296222690613e-02
7.512195121951219523e-01 5.262537394748934005e+00 6.754724697201151991e-03 5.060303030303030525e+00 1.073080157410446697e-02
8.000000000000000444e-01 5.957244273493599529e+00 6.066997677571913695e-03 5.723714285714285310e+00 1.404100977972844860e-02
8.512195121951219301e-01 6.285080767436959981e+00 5.932615738537668111e-03 5.955384615384615721e+00 1.803719037672965597e-02
9.000000000000000222e-01 6.887119636262697853e+00 5.200079087457195812e-03 6.491333333333333400e+00 2.413411991101963375e-02
9.512195121951220189e-01 7.240294560242396926e+00 1.303006236843760185e-02 6.775000000000000355e+00 5.737304826019512527e-02
1.000000000000000000e+00 7.724858349781174027e+00 4.867528834613443767e-03 6.979365079365079438e+00 3.629533591114477570e-02
1.051219512195121997e+00 8.151000353507495078e+00 5.299241471012582777e-03 7.382105263157894726e+00 6.724129086574319458e-02
1.100000000000000089e+00 8.577592382846178864e+00 5.174574946986436677e-03 7.519000000000000128e+00 4.797227306529090740e-02
1.151219512195121863e+00 9.032384554564204748e+00 4.947632568335092948e-03 7.734285714285713986e+00 1.200810819739628749e-01
1.199999999999999956e+00 9.411315668998865291e+00 3.460416496803590466e-03 7.825999999999999623e+00 5.429840130409706311e-02


==> anc/B_vs_sigma2_B_B.dat <==
#$\mu/\sigma_0$ $B$ error
0.000000000000000000e+00 1.891240686857488399e-03 1.958314314725009570e-03
1.000000000000000056e-01 3.799171916099576465e-03 2.013610379776799297e-03
2.000000000000000111e-01 5.491533765649234816e-03 2.069500905205635868e-03
2.999999999999999889e-01 8.142992651189114722e-03 2.091357094344454409e-03
4.000000000000000222e-01 8.401681927497229446e-03 2.519583728976855595e-03
4.097560975609756406e-01 9.178823811061430707e-03 2.553501026954774038e-03
4.195121951219512035e-01 1.014016679181487142e-02 2.550560208764507310e-03
4.292682926829268220e-01 1.890523201431360684e-02 3.438680758784001291e-03
4.390243902439024404e-01 2.045575262635272382e-02 3.636209347819755692e-03
4.512195121951219634e-01 1.818828218430437391e-02 1.034956490943489057e-03
4.609756097560975818e-01 1.993798839604657425e-02 1.077839144077789336e-03
4.707317073170732002e-01 3.506755945949736886e-02 6.605471795053071901e-03
4.804878048780488187e-01 5.820693635004826200e-02 1.056676679778976481e-02
4.902439024390244371e-01 9.081324423570531768e-02 1.476071693697920961e-02
5.000000000000000000e-01 1.455690015847961871e-01 2.273722493990821755e-02
5.097560975609756184e-01 2.837746799441308587e-01 3.406306235462031734e-02
5.195121951219512368e-01 7.076222041982741517e-01 3.948203646750548385e-02
5.292682926829268553e-01 1.430186471844739460e+00 6.215667422162406142e-02
5.390243902439024737e-01 1.888034111205789678e+00 5.408206507794902779e-02
5.512195121951219967e-01 2.467523823615789258e+00 4.466329889576399481e-02
5.609756097560976151e-01 2.698239609184736931e+00 4.140197084634857083e-02
5.707317073170732336e-01 2.959005094710000616e+00 2.574621409759184076e-02
5.804878048780487410e-01 3.073799313082105300e+00 1.991414235732294133e-02
5.902439024390243594e-01 3.226008742320000344e+00 2.613015167249058135e-02
5.999999999999999778e-01 3.519169540154210019e+00 2.609024648666343274e-02
6.097560975609755962e-01 3.702189371071578972e+00 2.578872068820989641e-02
6.219512195121951192e-01 3.951988532254736786e+00 1.513754396739093802e-02
6.317073170731707377e-01 4.032154372945263354e+00 9.025796813451090334e-03
6.414634146341463561e-01 4.099855017576316207e+00 6.093787021342315750e-03
6.512195121951219745e-01 4.172073751816363085e+00 8.112428384776033605e-03
6.999999999999999556e-01 4.949864600869999798e+00 1.036160751184013983e-02
7.512195121951219523e-01 5.267184047045455841e+00 6.754724697201151991e-03
8.000000000000000444e-01 5.962176877644000506e+00 6.066997677571913695e-03
8.512195121951219301e-01 6.290310413636307274e+00 5.932615738537668111e-03
9.000000000000000222e-01 6.892628935814999913e+00 5.200079087457195812e-03
9.512195121951220189e-01 7.246093887899999864e+00 1.303006236843760185e-02
1.000000000000000000e+00 7.730930269400000832e+00 4.867528834613443767e-03
1.051219512195121997e+00 8.157354486252630821e+00 5.299241471012582777e-03
1.100000000000000089e+00 8.584211283270001047e+00 5.174574946986436677e-03
1.151219512195121863e+00 9.039277052099999210e+00 4.947632568335092948e-03
1.199999999999999956e+00 9.418464347040000462e+00 3.460416496803590466e-03
1.251219512195121952e+00 9.902882695341176600e+00 5.113408788998560772e-03
1.300000000000000044e+00 1.028821112560677875e+01 3.380652328966501224e-03
1.351219512195122041e+00 1.074207913861764574e+01 5.454379630316165233e-03
1.399999999999999911e+00 1.114287532361379363e+01 3.563424040324172752e-03


==> anc/B_vs_sigma2_B_free_fermions.dat <==
#$\mu/\sigma_0 $n_B \cdot L$
0.000000000000000000e+00 0.000000000000000000e+00
1.399999999999999911e+00 1.151072210417823882e+01


==> anc/B_vs_sigma2_B_nBL_analytic.dat <==
#$\mu/\sigma_0$ $n_B \cdot L$
0.000000000000000000e+00 0.000000000000000000e+00
1.000000000000000021e-02 1.487478909548492362e-06
2.000000000000000042e-02 3.000748851304229447e-06
2.999999999999999889e-02 4.566048099895053025e-06
4.000000000000000083e-02 6.210517171845314115e-06
5.000000000000000278e-02 7.962669486221949386e-06
5.999999999999999778e-02 9.852885838846220447e-06
7.000000000000000666e-02 1.191394127871635228e-05
8.000000000000000167e-02 1.418157354031407985e-05
8.999999999999999667e-02 1.669510287479289450e-05
1.000000000000000056e-01 1.949811406997132893e-05
1.100000000000000006e-01 2.263921248537192655e-05
1.199999999999999956e-01 2.617286723460732103e-05
1.300000000000000044e-01 3.016035618800045994e-05
1.400000000000000133e-01 3.467082918894956347e-05
1.499999999999999944e-01 3.978250800269783643e-05
1.600000000000000033e-01 4.558404386078656706e-05
1.700000000000000122e-01 5.217605623019351221e-05
1.799999999999999933e-01 5.967287960999204929e-05
1.900000000000000022e-01 6.820454879694813838e-05
2.000000000000000111e-01 7.791905725226575094e-05
2.099999999999999922e-01 8.898492797624321172e-05
2.200000000000000011e-01 1.015941418311998236e-04
2.300000000000000100e-01 1.159654745143101607e-04
2.399999999999999911e-01 1.323483006444489663e-04
2.500000000000000000e-01 1.510269316608714300e-04
2.600000000000000089e-01 1.723255637564600812e-04
2.700000000000000178e-01 1.966139229180562109e-04
2.800000000000000266e-01 2.243137066374044255e-04
2.899999999999999800e-01 2.559059361696773257e-04
2.999999999999999889e-01 2.919393496757453476e-04
3.099999999999999978e-01 3.330399854857669733e-04
3.200000000000000067e-01 3.799221264947322090e-04
3.300000000000000155e-01 4.334008017424777095e-04
3.400000000000000244e-01 4.944060701948806928e-04
3.500000000000000333e-01 5.639993450488369744e-04
3.599999999999999867e-01 6.433920556431835377e-04
3.699999999999999956e-01 7.339669887028927361e-04
3.800000000000000044e-01 8.373027027597631979e-04
3.900000000000000133e-01 9.552014700501667904e-04
4.000000000000000222e-01 1.089721270867901552e-03
4.100000000000000311e-01 1.243212447997124040e-03
4.199999999999999845e-01 1.418359725852647414e-03
4.299999999999999933e-01 1.618230413261656031e-03
4.400000000000000022e-01 1.846329743865463219e-03
4.500000000000000111e-01 2.106664468522574749e-03
4.600000000000000200e-01 2.403816005200400466e-03
4.700000000000000289e-01 2.743024680931090750e-03
4.799999999999999822e-01 3.130286876175626329e-03
4.899999999999999911e-01 3.572467215899003713e-03
5.000000000000000000e-01 4.077428358541680849e-03
5.100000000000000089e-01 4.654181432778002094e-03
5.200000000000000178e-01 5.313060787637360373e-03
5.300000000000000266e-01 6.065927486801864915e-03
5.400000000000000355e-01 6.926406936704688176e-03
5.500000000000000444e-01 7.910167248509797008e-03
5.600000000000000533e-01 9.035246475969191393e-03
5.700000000000000622e-01 1.032243885222171483e-02
5.799999999999999600e-01 1.179575271876693969e-02
5.899999999999999689e-01 1.348295620787443375e-02
5.999999999999999778e-01 1.541623120054465453e-02
6.099999999999999867e-01 1.763296205877048356e-02
6.199999999999999956e-01 2.017669373719180662e-02
6.300000000000000044e-01 2.309830501815797466e-02
6.267215225213037533e-01 2.209535885295279764e-02
6.268215225213037423e-01 2.212527833493486279e-02
6.269215225213037312e-01 2.215523948673800425e-02
6.270215225213037202e-01 2.218524236962216359e-02
6.271215225213037092e-01 2.221528704494979412e-02
6.272215225213036982e-01 2.224537357417870689e-02
6.273215225213036872e-01 2.227550201886636591e-02
6.274215225213036762e-01 2.230567244067633431e-02
6.275215225213036652e-01 2.233588490136394558e-02
6.276215225213036542e-01 2.236613946278849172e-02
6.277215225213036431e-01 2.239643618690890722e-02
6.278215225213036321e-01 2.242677513578737389e-02
6.279215225213036211e-01 2.245715637157998448e-02
6.280215225213036101e-01 2.248757995655395817e-02
6.281215225213035991e-01 2.251804595306613338e-02
6.282215225213035881e-01 2.254855442358303166e-02
6.283215225213035771e-01 2.257910543066867989e-02
6.284215225213035660e-01 2.260969903699105651e-02
6.285215225213035550e-01 2.264033530531708166e-02
6.286215225213035440e-01 2.267101429851977809e-02
6.287215225213035330e-01 2.270173607957325090e-02
6.288215225213035220e-01 2.273250071154695948e-02
6.289215225213035110e-01 2.276330825762435534e-02
6.290215225213035000e-01 2.279415878108496246e-02
6.291215225213034890e-01 2.282505234531224600e-02
6.292215225213034779e-01 2.285598901379435818e-02
6.293215225213034669e-01 2.288696885011980847e-02
6.294215225213034559e-01 2.291799191798465224e-02
6.295215225213034449e-01 2.294905828118459432e-02
6.296215225213034339e-01 2.298016800362360015e-02
6.297215225213034229e-01 2.301132114930743225e-02
6.298215225213034119e-01 2.304251778234581507e-02
6.299215225213034008e-01 2.307375796695600167e-02
6.300215225213033898e-01 2.310504176745490496e-02
6.301215225213033788e-01 2.313636924826912786e-02
6.302215225213033678e-01 2.316774047392779548e-02
6.303215225213033568e-01 2.319915550906039708e-02
6.304215225213033458e-01 2.323061441842188407e-02
6.305215225213033348e-01 2.326211726685181030e-02
6.306215225213033237e-01 2.329366411930371486e-02
6.307215225213033127e-01 2.332525504083366591e-02
6.308215225213033017e-01 2.335689009661028395e-02
6.309215225213032907e-01 2.338856935190614106e-02
6.310215225213032797e-01 2.342029287209633145e-02
6.311215225213032687e-01 2.345206072267281075e-02
6.312215225213032577e-01 2.348387296922288536e-02
6.313215225213032467e-01 2.351572967744785386e-02
6.314215225213032356e-01 2.354763091315941609e-02
6.315215225213032246e-01 2.357957674227107933e-02
6.316215225213032136e-01 2.361156723080819544e-02
6.317215225213032026e-01 2.364360244489934620e-02
6.318215225213031916e-01 2.367568245079069295e-02
6.319215225213031806e-01 2.370780731482948281e-02
6.320215225213031696e-01 2.373997710347337115e-02
6.321215225213031585e-01 2.377219188328898516e-02
6.322215225213031475e-01 2.380445172095479317e-02
6.323215225213031365e-01 2.383675668325536956e-02
6.324215225213031255e-01 2.386910683708784106e-02
6.325215225213031145e-01 2.390150224945831320e-02
6.326215225213031035e-01 2.393394298748185989e-02
6.327215225213030925e-01 2.396642911838539960e-02
6.328215225213030815e-01 2.399896070950553739e-02
6.329215225213030704e-01 2.403153782829071938e-02
6.330215225213030594e-01 2.406416054229621598e-02
6.331215225213030484e-01 2.409682891919774292e-02
6.332215225213030374e-01 2.412954302676922555e-02
6.333215225213030264e-01 2.416230293291149467e-02
6.334215225213030154e-01 2.419510870562287599e-02
6.335215225213030044e-01 2.422796041302286568e-02
6.336215225213029933e-01 2.426085812334135769e-02
6.337215225213029823e-01 2.429380190491865418e-02
6.338215225213029713e-01 2.432679182620905295e-02
6.339215225213029603e-01 2.435982795578083351e-02
6.340215225213029493e-01 2.439291036231126461e-02
6.341215225213029383e-01 2.442603911459947236e-02
6.342215225213029273e-01 2.445921428154783708e-02
6.343215225213029163e-01 2.449243593217917750e-02
6.344215225213029052e-01 2.452570413563244511e-02
6.345215225213028942e-01 2.455901896114984564e-02
6.346215225213028832e-01 2.459238047810046943e-02
6.347215225213028722e-01 2.462578875596237865e-02
6.348215225213028612e-01 2.465924386432834930e-02
6.349215225213028502e-01 2.469274587290586770e-02
6.350215225213028392e-01 2.472629485152070053e-02
6.351215225213028281e-01 2.475989087011190581e-02
6.352215225213028171e-01 2.479353399873323802e-02
6.353215225213028061e-01 2.482722430756033327e-02
6.354215225213027951e-01 2.486096186687779958e-02
6.355215225213027841e-01 2.489474674708996860e-02
6.356215225213027731e-01 2.492857901871946974e-02
6.357215225213027621e-01 2.496245875240292456e-02
6.358215225213027511e-01 2.499638601889667827e-02
6.359215225213027400e-01 2.503036088907178297e-02
6.360215225213027290e-01 2.506438343391687029e-02
6.361215225213027180e-01 2.509845372454387949e-02
6.362215225213027070e-01 2.513257183217802726e-02
6.363215225213026960e-01 2.516673782816138821e-02
6.364215225213026850e-01 2.520095178396006622e-02
6.365215225213026740e-01 2.523521377115415729e-02
6.366215225213026629e-01 2.526952386144491053e-02
6.367215225213026519e-01 2.530388212664901396e-02
6.367215225213039842e-01 1.167081630174885420e+00
6.367218626389860026e-01 1.394135377821371424e+00
6.367222027566680209e-01 1.448399291770945618e+00
6.367228829920329458e-01 1.507897867956503379e+00
6.367242434627610193e-01 1.573107735096340276e+00
6.367269644042190535e-01 1.644701408597947889e+00
6.367324062871340118e-01 1.723579424868029841e+00
6.367432900529650386e-01 1.810871916640397705e+00
6.367650575846259819e-01 1.908003856521975905e+00
6.368085926479489789e-01 2.016764530564480573e+00
6.368956627745949728e-01 2.139427606738013576e+00
6.370698030278849622e-01 2.278924482908685434e+00
6.374180835344660512e-01 2.439106763503282149e+00
6.381146445476290063e-01 2.625152582372388910e+00
6.395077665739550277e-01 2.844223317739150048e+00
6.409008886002810490e-01 2.991600470340033624e+00
6.422940106266059601e-01 3.106578726240821986e+00
6.450802546792570036e-01 3.285944192180808798e+00
6.478664987319080470e-01 3.427585062486597778e+00
6.534389868372110222e-01 3.651709976159591253e+00
6.590114749425129981e-01 3.831580294662588759e+00
6.645839630478149740e-01 3.985376167232542954e+00
6.701564511531179491e-01 4.121751661465084204e+00
6.813014273637220120e-01 4.359850010791430641e+00
6.924464035743269630e-01 4.567316060582571779e+00
7.035913797849320250e-01 4.754383781739374371e+00
7.147363559955359769e-01 4.926809422020636653e+00
7.258813322061410389e-01 5.088179991094594179e+00
7.370263084167449907e-01 5.240894199518931984e+00
7.481712846273500528e-01 5.386641295764320603e+00
7.593162608379550038e-01 5.526658969994642234e+00
7.704612370485589556e-01 5.661882910089609311e+00
7.816062132591640177e-01 5.793038678307223854e+00
7.927511894697689687e-01 5.920700835152465480e+00
8.150411418909779826e-01 6.167312453665179994e+00
8.373310943121869965e-01 6.404522930952353477e+00
8.596210467333960104e-01 6.634295107676694059e+00
8.819109991546050242e-01 6.858056591071286512e+00
9.042009515758150373e-01 7.076877841415441850e+00
9.264909039970240512e-01 7.291581542319764964e+00
9.487808564182329540e-01 7.502812932698113890e+00
9.710708088394429671e-01 7.711086781764980636e+00
9.933607612606519810e-01 7.916819770442836912e+00
1.015650713681859996e+00 8.120353419690662378e+00
1.037940666103069898e+00 8.321970707518921984e+00
1.060230618524280022e+00 8.521908352881869320e+00
1.082520570945489924e+00 8.720366058656880526e+00
1.104810523366700048e+00 8.917513575841534035e+00
1.127100475787909950e+00 9.113496174294727581e+00
1.149390428209120074e+00 9.308438938912326321e+00
1.171680380630329976e+00 9.502450170744859648e+00
1.193970333051540100e+00 9.695624118412929704e+00
1.216260285472740010e+00 9.888043181941904791e+00
1.238550237893949912e+00 1.007977971045078824e+01
1.260840190315160037e+00 1.027089748205406750e+01
1.283130142736369939e+00 1.046145292301905982e+01
1.305420095157580063e+00 1.065149612660164635e+01
1.327710047578789965e+00 1.084107170724310798e+01
1.350000000000000089e+00 1.103021951586535465e+01


==> anc/B_vs_sigma2_B_sigmaSquare.dat <==
#$\mu/\sigma_0$ $\Sigma^2$ error
0.000000000000000000e+00 9.986612401244345794e-01 2.361388203342773030e-03
1.000000000000000056e-01 9.995118513935412619e-01 2.433721791439818431e-03
2.000000000000000111e-01 9.988338014634927653e-01 2.238682778328854577e-03
2.999999999999999889e-01 1.000036469976125719e+00 2.229540015035207361e-03
4.000000000000000222e-01 1.000690483319015112e+00 2.217295592632641515e-03
4.097560975609756406e-01 1.001098257189942498e+00 2.165762906049935495e-03
4.195121951219512035e-01 1.001502060658845839e+00 2.128331330141272626e-03
4.292682926829268220e-01 9.986586615565448133e-01 2.365496470146021858e-03
4.390243902439024404e-01 9.983295232243655226e-01 2.627737622516516849e-03
4.512195121951219634e-01 1.000832020778509079e+00 8.907336422364008858e-04
4.609756097560975818e-01 1.000601525711777962e+00 9.237871085689806526e-04
4.707317073170732002e-01 9.906618621689943227e-01 4.352664466214664976e-03
4.804878048780488187e-01 9.752671962926009464e-01 7.098374761313394447e-03
4.902439024390244371e-01 9.540847409640617061e-01 1.018686103677508663e-02
5.000000000000000000e-01 9.292050571401924142e-01 1.279615698185711595e-02
5.097560975609756184e-01 8.522462116706071011e-01 1.852582546076440850e-02
5.195121951219512368e-01 5.895629248142533196e-01 2.206245614924057935e-02
5.292682926829268553e-01 2.639956807718293885e-01 2.479209774726503362e-02
5.390243902439024737e-01 1.451026147646725384e-01 1.134533530346210767e-02
5.512195121951219967e-01 6.238393671888971259e-02 5.219599134940840733e-03
5.609756097560976151e-01 4.370710234204448069e-02 3.220463035998516899e-03
5.707317073170732336e-01 2.832083361278378217e-02 1.727361371758088680e-03
5.804878048780487410e-01 2.298642333789448905e-02 9.667885759060604713e-04
5.902439024390243594e-01 2.046534178057670197e-02 8.936920136020379745e-04
5.999999999999999778e-01 1.499809862078701865e-02 4.656945863890754296e-04
6.097560975609755962e-01 1.251658899057070048e-02 4.351954367042205115e-04
6.219512195121951192e-01 9.133275119497970274e-03 2.353851594267140012e-04
6.317073170731707377e-01 8.228330539749939901e-03 2.209669526387458133e-04
6.414634146341463561e-01 7.586163166866584720e-03 1.557935961519705257e-04
6.512195121951219745e-01 7.483072186646873639e-03 1.635226244808611574e-04
6.999999999999999556e-01 4.613595293616768768e-03 1.154451750123535304e-04
7.512195121951219523e-01 3.946864737707818024e-03 9.921829664361310008e-05
8.000000000000000444e-01 3.038003379947651957e-03 7.195243180812528562e-05
8.512195121951219301e-01 2.829300572512576713e-03 8.104149338317320989e-05
9.000000000000000222e-01 2.358383645600745093e-03 6.930334153167952134e-05
9.512195121951220189e-01 2.680654277380492903e-03 3.711325442701171313e-04
1.000000000000000000e+00 1.994513662658230647e-03 5.533922125868250458e-05
1.051219512195121997e+00 1.864944021444541345e-03 9.453521563844366753e-05
1.100000000000000089e+00 1.736934765201682274e-03 5.049999274256791217e-05
1.151219512195121863e+00 1.681785455359791201e-03 7.656757147329864221e-05
1.199999999999999956e+00 1.516233501241341045e-03 3.881112353090774376e-05
1.251219512195121952e+00 1.483942806525121241e-03 6.173853983523430538e-05
1.300000000000000044e+00 1.359047506960553561e-03 3.528882598248235351e-05
1.351219512195122041e+00 1.346220138589663586e-03 3.909716742716223765e-05


==> anc/README.md <==
# Ancillary

Contain first and foremost separate text files with the data to reproduce the figures that contain new data.  The names of the .dat-files match the names of the corresponding figure files.  If there are multiple datasets  lotted in a figure that are of different shape, every dataset is stored in a seperate, approriately named .dat-file.


==> anc/nB_vs_C_analytic_mu_0.7.dat <==
#$x\sigma_0$ $C_{n_B \sigma^2}/\sigma_0^3$ $C/\sigma_0^2$
1.000000000000000021e-03 4.728165489586381998e-02 3.247813332319443025e-01
1.293737373737373630e-01 4.778581074442907195e-02 3.212422806547903242e-01
2.577474747474747252e-01 4.923668770657856769e-02 3.108132736324309975e-01
3.861212121212120874e-01 5.150674339460172696e-02 2.937286594431465780e-01
5.144949494949494495e-01 5.439767071095777395e-02 2.703700750057695945e-01
6.428686868686868117e-01 5.765913177514782328e-02 2.412550008826150894e-01
7.712424242424241738e-01 6.101167913080058486e-02 2.070220383582818680e-01
8.996161616161615360e-01 6.417136033222120561e-02 1.684139286148008952e-01
1.027989898989898787e+00 6.687362982213962415e-02 1.262593104203328098e-01
1.156363636363636260e+00 6.889461085588717559e-02 8.145405004994940579e-02
1.284737373737373511e+00 7.006830288200135981e-02 3.494271784881235188e-02
1.413111111111110763e+00 7.029886449236920354e-02 -1.229951235429208208e-02
1.541484848484848236e+00 6.956751723143703159e-02 -5.928454169083914593e-02
1.669858585858585709e+00 6.793388200225716766e-02 -1.050288066534976888e-01
1.798232323232322960e+00 6.553171757676003184e-02 -1.485708188058104118e-01
1.926606060606060211e+00 6.255916526245669518e-02 -1.889890479165020898e-01
2.054979797979797684e+00 5.926380988139746259e-02 -2.254202587068844243e-01
2.183353535353535158e+00 5.592321052507386731e-02 -2.570781640703203585e-01
2.311727272727272631e+00 5.282204070768990734e-02 -2.832719623999733205e-01
2.440101010101009660e+00 5.022753830460827129e-02 -3.034240410621572015e-01
2.568474747474747133e+00 4.836546883047161682e-02 -3.170859124076918500e-01
2.696848484848484606e+00 4.739908993286624794e-02 -3.239513548022690537e-01
2.825222222222221635e+00 4.741353242162292536e-02 -3.238657906800034292e-01
2.953595959595959108e+00 4.840752199457958732e-02 -3.168311494518621374e-01
3.081969696969696582e+00 5.029350382392740182e-02 -3.030058062681907360e-01
3.210343434343434055e+00 5.290615380748140556e-02 -2.826996018634946317e-01
3.338717171717171528e+00 5.601818528509438372e-02 -2.563643620249140276e-01
3.467090909090908557e+00 5.936150706440136010e-02 -2.245806758504811929e-01
3.595464646464646030e+00 6.265130948353668516e-02 -1.880419041764379851e-01
3.723838383838383503e+00 6.561059439122791936e-02 -1.475364451487374828e-01
3.852212121212120532e+00 6.799295779339571688e-02 -1.039291865337856891e-01
3.980585858585858006e+00 6.960194100184724508e-02 -5.814285632374108226e-02
4.108959595959595923e+00 7.030582633379846291e-02 -1.113969662439865532e-02
4.237333333333332952e+00 7.004723602538646954e-02 3.609640888974034734e-02
4.365707070707070869e+00 6.884723192334114839e-02 8.257746918710537343e-02
4.494080808080807898e+00 6.680381639318018483e-02 1.273288482011365463e-01
4.622454545454545816e+00 6.408486871636037696e-02 1.694069518177533928e-01
4.750828282828282845e+00 6.091571111008085848e-02 2.079173398450039900e-01
4.879202020202019874e+00 5.756176899979610628e-02 2.420332575726544533e-01
5.007575757575757791e+00 5.430720959876186166e-02 2.710143034162806885e-01
5.135949494949494820e+00 5.143097982550772634e-02 2.942246511595456582e-01
5.264323232323231849e+00 4.918221564978988297e-02 3.111499877138512171e-01
5.392696969696969767e+00 4.775740746008567961e-02 3.214121676145290651e-01
5.521070707070706796e+00 4.728182342942766070e-02 3.247805666595987018e-01
5.649444444444443825e+00 4.779740982003845284e-02 3.211792571225925985e-01
5.777818181818181742e+00 4.925869522161449576e-02 3.106894125682099772e-01
5.906191919191918771e+00 5.153722951384504675e-02 2.935467376755006019e-01
6.034565656565656688e+00 5.443398259958347196e-02 2.701341416189506073e-01
6.162939393939393717e+00 5.769814078092208587e-02 2.409702585049899592e-01
6.291313131313130746e+00 6.105006203350178684e-02 2.066946996385849444e-01
6.419686868686868664e+00 6.420588560415971258e-02 1.680510571365108619e-01
6.548060606060605693e+00 6.690142331921887509e-02 1.258686544204502822e-01
6.676434343434343610e+00 6.891338133506824670e-02 8.104387533691918832e-02
6.804808080808080639e+00 7.007651431935338349e-02 3.452164372638125145e-02
6.933181818181817668e+00 7.029584781930610371e-02 -1.272267301003313089e-02
7.061555555555555586e+00 6.955351804225441692e-02 -5.970093926859356553e-02
7.189929292929292615e+00 6.791004311048895459e-02 -1.054297109889946460e-01
7.318303030303029644e+00 6.549999680560933402e-02 -1.489477774115356423e-01
7.446676767676767561e+00 6.252219067010124365e-02 -1.893340480935696013e-01
7.575050505050504590e+00 5.922467774688754127e-02 -2.257258935184517368e-01
7.703424242424241619e+00 5.588523631182038681e-02 -2.573377996467607343e-01
7.831797979797979536e+00 5.278847951585644016e-02 -2.834799013559810010e-01
7.960171717171716566e+00 5.020129780688013799e-02 -3.035756744783890126e-01
8.088545454545453595e+00 4.834884256046728668e-02 -3.171778513836420732e-01
8.216919191919190624e+00 4.739354021382598953e-02 -3.239815324117118478e-01
8.345292929292927653e+00 4.741954893750360833e-02 -3.238335264186218976e-01
8.473666666666664682e+00 4.842457390908174591e-02 -3.167371708396398144e-01
8.602040404040403487e+00 5.032009167345204148e-02 -3.028522257616290125e-01
8.730414141414140516e+00 5.293995442404487994e-02 -2.824898510484279979e-01
8.858787878787877546e+00 5.605627143207024543e-02 -2.561030885312378658e-01
8.987161616161614575e+00 5.940061555180223274e-02 -2.242736109640353082e-01
9.115535353535351604e+00 6.268812844635048009e-02 -1.876957103338768307e-01
9.243909090909090409e+00 6.564204200373317810e-02 -1.471585522791995226e-01
9.372282828282827438e+00 6.801642967040638643e-02 -1.035276247284530465e-01
9.500656565656564467e+00 6.961551004589076885e-02 -5.772608996582411639e-02
9.629030303030301496e+00 7.030838504290674862e-02 -1.071646241949345338e-02
9.757404040404038525e+00 7.003857609668077966e-02 3.651726003733660880e-02
9.885777777777775555e+00 6.882805904549336995e-02 8.298712833316068682e-02
1.001415151515151436e+01 6.677569990197634864e-02 1.277187052673776635e-01
1.014252525252525139e+01 6.405012730737426330e-02 1.697687556469754111e-01
1.027089898989898842e+01 6.087723818057910741e-02 2.082433624105387571e-01
1.039927272727272545e+01 5.752280520071464953e-02 2.423164611104423050e-01
1.052764646464646248e+01 5.427107588003136224e-02 2.712485065818922569e-01
1.065602020202020128e+01 5.140079084598341702e-02 2.944046877364839832e-01
1.078439393939393831e+01 4.916059933532901383e-02 3.112718494574349681e-01
1.091276767676767534e+01 4.774625982830416754e-02 3.214731219743552360e-01
1.104114141414141237e+01 4.728212693271947875e-02 3.247792406680681809e-01
1.116951515151514940e+01 4.780913766832036588e-02 3.211156806916454221e-01
1.129788888888888643e+01 4.928081400522665856e-02 3.105650175377677735e-01
1.142626262626262523e+01 5.156779978449237134e-02 2.933643126951706037e-01
1.155463636363636226e+01 5.447034447584737232e-02 2.698977466682882520e-01
1.168301010101009929e+01 5.773716169556674521e-02 2.406851059192242903e-01
1.181138383838383632e+01 6.108841820484141316e-02 2.063670104049032950e-01
1.193975757575757335e+01 6.424034819449471467e-02 1.676879017091782165e-01
1.206813131313131215e+01 6.692912375859483287e-02 1.254777864076155325e-01
1.219650505050504918e+01 6.893203628277734529e-02 8.063356443264026174e-02
1.232487878787878621e+01 7.008459731067485932e-02 3.410051167034051922e-02
1.245325252525252324e+01 7.029270027128775578e-02 -1.314581232036668781e-02
1.258162626262626027e+01 6.953939620694664370e-02 -6.011723659719815649e-02
1.270999999999999908e+01 6.788609987334350004e-02 -1.058304379503360870e-01


==> anc/nB_vs_C_mu_0.7.dat <==
#$x\sigma_0$ $C_{n_B \sigma^2}/\sigma_0^3 \cdot 10^5$ error $C/\sigma_0^2$ error
0.000000000000000000e+00 1.682534725000000009e+00 5.093912484319833289e-03 1.516683916924450148e+00 1.075286857438193314e-03
4.099999999999999756e-01 1.703709788200000075e+00 5.073179908714003927e-03 4.498680882212970356e-01 9.060065768729555448e-04
8.199999999999999512e-01 1.734326550350000051e+00 5.280462083803403109e-03 1.980770134711481723e-01 6.839352421257313469e-04
1.229999999999999982e+00 1.753855546150000055e+00 5.292563029688725565e-03 6.571021610520821898e-02 5.090864612063186441e-04
1.639999999999999902e+00 1.750763316300000039e+00 5.253794105726274956e-03 -5.735336813014130231e-02 7.008331083386915234e-04
2.049999999999999822e+00 1.735666452400000059e+00 4.990683445044379052e-03 -1.403451585496728327e-01 8.166306895870524378e-04
2.459999999999999964e+00 1.723994530899999766e+00 4.807186302163513579e-03 -1.819985049226651441e-01 9.714554974522547105e-04
2.869999999999999662e+00 1.723722745899999742e+00 4.868070467915151453e-03 -1.738125636323617218e-01 9.984164733915861477e-04
3.279999999999999805e+00 1.738524579450000163e+00 5.120907726345125602e-03 -1.242982373887567132e-01 7.707392619459821521e-04
3.689999999999999947e+00 1.748786022300000020e+00 5.381776983113865931e-03 -4.763180057731232486e-02 6.912754261776593362e-04
4.099999999999999645e+00 1.748593100399999711e+00 5.126652320402565362e-03 3.698626649270309735e-02 5.459719622686657042e-04
4.509999999999999787e+00 1.736378556449999833e+00 4.956397151723186505e-03 1.079987516514604451e-01 7.041859775960796842e-04
4.919999999999999929e+00 1.726444772500000058e+00 5.125070563706346158e-03 1.525824114152290467e-01 8.116506861567135021e-04
5.330000000000000071e+00 1.725446324250000441e+00 5.043928074473608310e-03 1.572215439538965087e-01 8.213251210789562426e-04
5.739999999999999325e+00 1.734298835644999759e+00 4.802688719891080177e-03 1.246075736448542803e-01 8.090292615749008001e-04
6.149999999999999467e+00 1.744611662299999866e+00 4.930016228754502058e-03 6.274420299814695290e-02 7.478154851540332482e-04
6.559999999999999609e+00 1.747295326949999783e+00 5.046095223880853534e-03 -1.299350777385752630e-02 6.581101912405010277e-04
6.969999999999999751e+00 1.741441599849999688e+00 4.886846718724691119e-03 -8.301166113193814144e-02 8.570724946366033332e-04
7.379999999999999893e+00 1.730494686299999918e+00 4.938639540057245328e-03 -1.311844717173408781e-01 1.050392456145246827e-03
7.789999999999999147e+00 1.727663266500000017e+00 5.040222680446544180e-03 -1.462515429089827623e-01 1.105193482588541368e-03
8.199999999999999289e+00 1.733114050050000188e+00 5.121370667659712328e-03 -1.251403115607079564e-01 9.464400013267952258e-04
8.609999999999999432e+00 1.742322021749999950e+00 5.199524332864542860e-03 -7.351269433113029328e-02 6.682983621386982646e-04
9.019999999999999574e+00 1.746659632799999917e+00 5.011830164862437174e-03 -6.012268456215944662e-03 6.819594112215884591e-04
9.429999999999999716e+00 1.742453523200000243e+00 5.032649304031794682e-03 6.312101515250150008e-02 8.831339467486736287e-04
9.839999999999999858e+00 1.734154275250000321e+00 5.012125033619536929e-03 1.160537129864069178e-01 1.007229712630644276e-03
1.025000000000000000e+01 1.727906885700000172e+00 5.154216962257707202e-03 1.412003191112433387e-01 1.156110599030311156e-03
1.066000000000000014e+01 1.728805474399999653e+00 4.951475170226280441e-03 1.301587343027662269e-01 9.809674161076098638e-04
1.106999999999999851e+01 1.738856711700000224e+00 5.293412866231020884e-03 8.865250553977395420e-02 7.773353122581627781e-04
1.147999999999999865e+01 1.745753621100000208e+00 5.287466101085629665e-03 2.580302123380488408e-02 7.506837317754413855e-04
1.188999999999999879e+01 1.743166219150000140e+00 5.313088122171589350e-03 -4.344685646068738999e-02 8.303041631997510469e-04
1.229999999999999893e+01 1.737284203950000050e+00 5.033783544447438529e-03 -1.012428592904432018e-01 9.734419795092499883e-04
1.270999999999999908e+01 1.729571321150000340e+00 4.872784367057700003e-03 -1.345085856667757318e-01 1.156599864632564022e-03


==> anc/nB_vs_sigma_analytic.dat <==
#$x \sigma_0$ $n_B/\sigma_0$ $\sigma/\sigma_0$
-5.518706575885005128e-01 2.056126845893395672e-01 -4.810190273660160942e-01
-5.275396867128552270e-01 2.098377022444915807e-01 -4.639084731790770189e-01
-5.032087158372099411e-01 2.140242127369915148e-01 -4.463072897791090510e-01
-4.788777449615645998e-01 2.181565185035837517e-01 -4.282251185439489571e-01
-4.545467740859192585e-01 2.222186303052078316e-01 -4.096729483256406068e-01
-4.302158032102739726e-01 2.261943512926287703e-01 -3.906631491188058969e-01
-4.058848323346286868e-01 2.300673690454693721e-01 -3.712094971072010252e-01
-3.815538614589833455e-01 2.338213549464984720e-01 -3.513271903553393249e-01
-3.572228905833380042e-01 2.374400700770624706e-01 -3.310328544829611586e-01
-3.328919197076927183e-01 2.409074766460380657e-01 -3.103445377476793943e-01
-3.085609488320474325e-01 2.442078537983835562e-01 -2.892816950648916530e-01
-2.842299779564020912e-01 2.473259164952672506e-01 -2.678651606130997287e-01
-2.598990070807568054e-01 2.502469360209362836e-01 -2.461171088057224066e-01
-2.355680362051114640e-01 2.529568605569293971e-01 -2.240610035554244650e-01
-2.112370653294661782e-01 2.554424341766107220e-01 -2.017215359115775430e-01
-1.869060944538208369e-01 2.576913125564775919e-01 -1.791245503129198779e-01
-1.625751235781755510e-01 2.596921736787393686e-01 -1.562969598626628154e-01
-1.382441527025302652e-01 2.614348218148493386e-01 -1.332666511987396496e-01
-1.139131818268849239e-01 2.629102831335241586e-01 -1.100623796939935450e-01
-8.958221095123963806e-02 2.641108913696499361e-01 -8.671365587610377346e-02
-6.525124007559429673e-02 2.650303621214489258e-01 -6.325062410126483514e-02
-4.092026919994895540e-02 2.656638545101784876e-01 -3.970393464549996226e-02
-1.658929832430366957e-02 2.660080191360147950e-01 -1.610461048971642897e-02
7.741672551341616249e-03 2.660610314910379914e-01 7.516089833693593431e-03
3.207264342698690207e-02 2.658226102397502899e-01 3.112681189615714925e-02
5.640361430263218789e-02 2.652940200428769990e-01 5.469624604960773850e-02
8.073458517827758474e-02 2.644780588742549621e-01 7.819326762601570835e-02
1.050655560539228706e-01 2.633790300560316933e-01 1.015870751696438534e-01
1.293965269295681564e-01 2.620026995067305520e-01 1.248473252465463618e-01
1.537274978052134422e-01 2.603562389527835919e-01 1.479442624357435732e-01
1.780584686808588391e-01 2.584481560901887298e-01 1.708488431901079296e-01
2.023894395565041249e-01 2.562882128930573100e-01 1.935328523600653994e-01
2.267204104321494107e-01 2.538873334449899266e-01 2.159690112970371612e-01
2.510513813077946965e-01 2.512575028135765609e-01 2.381310765929357531e-01
2.753823521834399823e-01 2.484116585952105272e-01 2.599939286635416513e-01
2.997133230590853792e-01 2.453635768254708027e-01 2.815336495435314390e-01
3.240442939347306650e-01 2.421277539794551570e-01 3.027275894255935240e-01
3.483752648103759508e-01 2.387192867777505056e-01 3.235544216417530761e-01
3.727062356860212367e-01 2.351537514694165554e-01 3.439941859482152919e-01
3.970372065616666335e-01 2.314470841865909900e-01 3.640283201324696627e-01
4.213681774373119193e-01 2.276154638600410562e-01 3.836396801101377707e-01
4.456991483129572051e-01 2.236751990556992697e-01 4.028125488165990586e-01
4.700301191886026020e-01 2.196426199438206994e-01 4.215326343227177586e-01
4.943610900642477768e-01 2.155339764499504263e-01 4.397870577134485037e-01
5.186920609398931736e-01 2.113653434654341468e-01 4.575643313616202246e-01
5.430230318155383484e-01 2.071525338196061328e-01 4.748543283061684162e-01
5.673540026911837453e-01 2.029110195405636752e-01 4.916482435043476040e-01
5.916849735668291421e-01 1.986558617606619670e-01 5.079385477712512476e-01
6.160159444424743169e-01 1.944016494600698530e-01 5.237189352479115767e-01
6.403469153181197138e-01 1.901624470898528596e-01 5.389842652522792710e-01
6.646778861937648886e-01 1.859517509774154809e-01 5.537304993666615216e-01
6.890088570694102854e-01 1.817824542934320942e-01 5.679546346021107084e-01
7.133398279450556823e-01 1.776668202517222017e-01 5.816546334563157394e-01
7.376707988207008571e-01 1.736164631224278443e-01 5.948293516483118548e-01
7.620017696963462539e-01 1.696423365643522085e-01 6.074784642724561090e-01
7.863327405719916507e-01 1.657547287240390965e-01 6.196023910671619728e-01
8.106637114476368255e-01 1.619632635063363024e-01 6.312022214424257704e-01
8.349946823232822224e-01 1.582769073927529913e-01 6.422796398556473996e-01
8.593256531989273972e-01 1.547039811686171384e-01 6.528368520689891152e-01
8.836566240745727940e-01 1.512521759164468793e-01 6.628765127647653355e-01
9.079875949502181909e-01 1.479285726395749012e-01 6.724016549391458319e-01
9.323185658258633657e-01 1.447396648953622744e-01 6.814156214397609768e-01
9.566495367015087625e-01 1.416913838398079495e-01 6.899219989603552206e-01
9.809805075771539373e-01 1.387891251135383586e-01 6.979245547560980478e-01
1.005311478452799445e+00 1.360377770316789081e-01 7.054271762970406590e-01
1.029642449328444620e+00 1.334417495757220795e-01 7.124338140348277504e-01
1.053973420204089795e+00 1.310050037230750530e-01 7.189484274194373192e-01
1.078304391079735414e+00 1.287310806885184344e-01 7.249749342685236631e-01
1.102635361955380588e+00 1.266231306904817833e-01 7.305171635619651660e-01
1.126966332831025763e+00 1.246839408931431220e-01 7.355788117084192113e-01
1.151297303706671382e+00 1.229159622123251056e-01 7.401634023089560532e-01
1.175628274582316557e+00 1.213213347085487226e-01 7.442742494250464969e-01
1.199959245457961732e+00 1.199019113241150403e-01 7.479144243440819517e-01
1.224290216333606907e+00 1.186592797525062304e-01 7.510867258249926959e-01
1.248621187209252525e+00 1.175947822576388635e-01 7.537936537991100083e-01
1.272952158084897700e+00 1.167095332875507097e-01 7.560373864969111013e-01
1.297283128960542875e+00 1.160044347520262503e-01 7.578197609693783088e-01
1.321614099836188494e+00 1.154801888566024393e-01 7.591422569730776893e-01
1.345945070711833669e+00 1.151373084065384494e-01 7.600059841903903379e-01
1.370276041587478844e+00 1.149761245139140492e-01 7.604116727602879822e-01
1.394607012463124462e+00 1.149967916593290090e-01 7.603596671002867957e-01
1.418937983338769637e+00 1.151992900770005407e-01 7.598499230064309495e-01
1.443268954214414812e+00 1.155834254487439205e-01 7.588820080249820688e-01
1.467599925090059987e+00 1.161488259086875807e-01 7.574551050966393806e-01
1.491930895965705606e+00 1.168949363769987565e-01 7.555680194811870143e-01
1.516261866841350781e+00 1.178210102576848495e-01 7.532191889772109628e-01
1.540592837716995955e+00 1.189260985530665449e-01 7.504066974575290816e-01
1.564923808592641574e+00 1.202090364660823169e-01 7.471282917459751705e-01
1.589254779468286749e+00 1.216684275815014815e-01 7.433814018647830757e-01
1.613585750343931924e+00 1.233026257386514168e-01 7.391631646837348857e-01
1.637916721219577099e+00 1.251097147316366787e-01 7.344704510021224930e-01
1.662247692095222718e+00 1.270874859984277294e-01 7.292998960920956675e-01
1.686578662970867892e+00 1.292334144877371471e-01 7.236479337268342249e-01
1.710909633846513067e+00 1.315446329223449451e-01 7.175108337088529353e-01
1.735240604722158686e+00 1.340179047094392228e-01 7.108847429023771314e-01
1.759571575597803861e+00 1.366495957824994945e-01 7.037657297587988081e-01
1.783902546473449036e+00 1.394356456950258116e-01 6.961498323055544946e-01
1.808233517349094654e+00 1.423715383236848764e-01 6.880331095461216240e-01
1.832564488224739829e+00 1.454522725767276592e-01 6.794116961920927400e-01
1.856895459100385004e+00 1.486723335422515113e-01 6.702818606173396310e-01
1.881226429976030179e+00 1.520256645492753245e-01 6.606400658891571354e-01
1.905557400851675798e+00 1.555056406518234013e-01 6.504830336919761313e-01
1.929888371727320973e+00 1.591050440812153410e-01 6.398078109160100224e-01
1.954219342602966147e+00 1.628160422434155041e-01 6.286118386362352650e-01
1.978550313478611766e+00 1.666301688652906121e-01 6.168930231568889866e-01
2.002881284354256941e+00 1.705383089146025599e-01 6.046498087436269486e-01
2.027212255229902116e+00 1.745306879320165094e-01 5.918812516103947319e-01
2.051543226105547735e+00 1.785968664178501641e-01 5.785870946716216157e-01
2.075874196981192910e+00 1.827257399101549495e-01 5.647678425136395397e-01
2.100205167856838084e+00 1.869055453725657068e-01 5.504248359832124571e-01
2.124536138732483703e+00 1.911238744787405464e-01 5.355603257371444048e-01
2.148867109608128878e+00 1.953676943339568983e-01 5.201775440463458633e-01
2.173198080483774053e+00 1.996233761125182360e-01 5.042807741020296497e-01
2.197529051359419228e+00 2.038767320113732406e-01 4.878754160324389466e-01
2.221860022235064847e+00 2.081130608254629644e-01 4.709680488072472970e-01
2.246190993110710021e+00 2.123172023389334750e-01 4.535664871851416979e-01
2.270521963986355196e+00 2.164736005991296230e-01 4.356798328497258344e-01
2.294852934862000815e+00 2.205663759984801964e-01 4.173185188811347479e-01
2.319183905737645990e+00 2.245794059347954175e-01 3.984943467271044870e-01
2.343514876613291165e+00 2.284964136556157932e-01 3.792205148686948468e-01
2.367845847488936784e+00 2.323010647201296242e-01 3.595116384233750795e-01
2.392176818364581958e+00 2.359770703364950650e-01 3.393837589922231168e-01
2.416507789240227133e+00 2.395082966573311156e-01 3.188543441387545196e-01
2.440838760115872308e+00 2.428788789462991982e-01 2.979422759841176549e-01
2.465169730991517927e+00 2.460733393689935045e-01 2.766678285163198803e-01
2.489500701867163102e+00 2.490767070168612152e-01 2.550526333386198274e-01
2.513831672742808276e+00 2.518746386486233613e-01 2.331196337224952786e-01
2.538162643618453895e+00 2.544535385344815492e-01 2.108930269815839642e-01
2.562493614494099070e+00 2.568006757186906408e-01 1.883981953419579525e-01
2.586824585369744245e+00 2.589042969796092053e-01 1.656616256481849292e-01
2.611155556245389864e+00 2.607537337660859045e-01 1.427108184103774435e-01
2.635486527121035039e+00 2.623395014269619407e-01 1.195741868613683090e-01
2.659817497996680213e+00 2.636533891274131514e-01 9.628094685147858822e-02
2.684148468872325832e+00 2.646885389614295203e-01 7.286099855744997134e-02
2.708479439747971007e+00 2.654395129222776317e-01 4.934480111824414428e-02
2.732810410623616182e+00 2.659023465793793894e-01 2.576324143022285310e-02
2.757141381499261357e+00 2.660745885265199950e-01 2.147498434669002903e-03
2.781472352374906976e+00 2.659553249074511072e-01 -2.147109569104644483e-02
2.805803323250552150e+00 2.655451885846312754e-01 -4.506119597300166368e-02
2.830134294126197325e+00 2.648463527882085056e-01 -6.859158521664569796e-02
2.854465265001842944e+00 2.638625093581105086e-01 -9.203131322231423994e-02
2.878796235877488119e+00 2.625988319648230873e-01 -1.153498331675844868e-01
2.903127206753133294e+00 2.610619249567616151e-01 -1.385171337334177855e-01
2.927458177628778913e+00 2.592597587271423532e-01 -1.615038656251804317e-01
2.951789148504424087e+00 2.572015927146454328e-01 -1.842814612362503601e-01
2.976120119380069262e+00 2.548978873445233440e-01 -2.068222463183972681e-01
3.000451090255714437e+00 2.523602063758038083e-01 -2.290995426565633764e-01
3.024782061131360056e+00 2.496011112426900214e-01 -2.510877608926607163e-01
3.049113032007005231e+00 2.466340490622981330e-01 -2.727624827999354795e-01
3.073444002882650405e+00 2.434732360258567985e-01 -2.941005324726579939e-01
3.097774973758296024e+00 2.401335378970702039e-01 -3.150800360615576001e-01
3.122105944633941199e+00 2.366303493112656975e-01 -3.356804698500994166e-01
3.146436915509586374e+00 2.329794735050260135e-01 -3.558826966268213154e-01
3.170767886385231993e+00 2.291970040118710972e-01 -3.756689904615815312e-01
3.195098857260877168e+00 2.252992097395090376e-01 -3.950230501359838220e-01
3.219429828136522342e+00 2.213024247029918012e-01 -4.139300016081686184e-01
3.243760799012167961e+00 2.172229435307909684e-01 -4.323763900078505529e-01
3.268091769887813136e+00 2.130769236924408838e-01 -4.503501617576090021e-01
3.292422740763458311e+00 2.088802952219192544e-01 -4.678406375002436279e-01
3.316753711639103486e+00 2.046486785350405957e-01 -4.848384765790820783e-01
3.341084682514749105e+00 2.003973107660805830e-01 -5.013356338686151270e-01
3.365415653390394279e+00 1.961409808824057799e-01 -5.173253097871465256e-01
3.389746624266039454e+00 1.918939736792165673e-01 -5.328018943421872766e-01
3.414077595141685073e+00 1.876700226122334225e-01 -5.477609060640165062e-01
3.438408566017330248e+00 1.834822712961688973e-01 -5.621989266746744152e-01
3.462739536892975867e+00 1.793432433825057626e-01 -5.761135323199406688e-01
3.487070507768620597e+00 1.752648204321934911e-01 -5.895032221622195090e-01
3.511401478644266216e+00 1.712582273176027348e-01 -6.023673450943383134e-01
3.535732449519911835e+00 1.673340246232468409e-01 -6.147060252895739652e-01
3.560063420395556566e+00 1.635021074657287410e-01 -6.265200872534532062e-01
3.584394391271202185e+00 1.597717101191903077e-01 -6.378109809894235704e-01
3.608725362146847804e+00 1.561514158120363704e-01 -6.485807078347677335e-01
3.633056333022492534e+00 1.526491710524921219e-01 -6.588317474664714402e-01
3.657387303898138153e+00 1.492723038431895133e-01 -6.685669865201827600e-01
3.681718274773783772e+00 1.460275451569077454e-01 -6.777896492100001780e-01
3.706049245649428503e+00 1.429210530653103883e-01 -6.865032302833700140e-01
3.730380216525074122e+00 1.399584389385392924e-01 -6.947114305945746304e-01
3.754711187400718853e+00 1.371447951644186869e-01 -7.024180955327393727e-01
3.779042158276364471e+00 1.344847238705197956e-01 -7.096271564963244627e-01
3.803373129152010090e+00 1.319823661692287320e-01 -7.163425755660628447e-01
3.827704100027654821e+00 1.296414314842179172e-01 -7.225682934924025913e-01
3.852035070903300440e+00 1.274652265554399033e-01 -7.283081810818062829e-01
3.876366041778946059e+00 1.254566837581707894e-01 -7.335659940387662115e-01
3.900697012654590790e+00 1.236183884091233975e-01 -7.383453312970102989e-01
3.925027983530236408e+00 1.219526047687249232e-01 -7.426495968539974513e-01
3.949358954405882027e+00 1.204613004829660217e-01 -7.464819651072085449e-01
3.973689925281526758e+00 1.191461692405177686e-01 -7.498453496787390593e-01
3.998020896157172377e+00 1.180086514509530587e-01 -7.527423757060088816e-01
4.022351867032818440e+00 1.170499527778519622e-01 -7.551753555707344523e-01
4.046682837908463171e+00 1.162710603863478104e-01 -7.571462680353864272e-01
4.071013808784108789e+00 1.156727567884033164e-01 -7.586567407558255649e-01
4.095344779659754408e+00 1.152556311909524733e-01 -7.597080361403858451e-01
4.119675750535399139e+00 1.150200882722350604e-01 -7.603010405289997165e-01
4.144006721411044758e+00 1.149663543304409313e-01 -7.604362566707217885e-01
4.168337692286690377e+00 1.150944807664728009e-01 -7.601137994838608192e-01
4.192668663162335108e+00 1.154043448795399329e-01 -7.593333950895546636e-01
4.216999634037980726e+00 1.158956479707565629e-01 -7.580943831166683244e-01
4.241330604913626345e+00 1.165679107662721953e-01 -7.563957222830504090e-01
4.265661575789271076e+00 1.174204661880638989e-01 -7.542359992650927714e-01
4.289992546664916695e+00 1.184524495177056297e-01 -7.516134408738898154e-01
4.314323517540561426e+00 1.196627860165348639e-01 -7.485259295617386899e-01
4.338654488416207045e+00 1.210501760849626157e-01 -7.449710222869428966e-01
4.362985459291852663e+00 1.226130780645170032e-01 -7.409459727675203888e-01
4.387316430167497394e+00 1.243496888087997909e-01 -7.364477571551808488e-01
4.411647401043143013e+00 1.262579221740889324e-01 -7.314731031594644550e-01
4.435978371918788632e+00 1.283353856069746890e-01 -7.260185226479206611e-01
4.460309342794433363e+00 1.305793550352570276e-01 -7.200803477413422193e-01
4.484640313670078982e+00 1.329867482993613848e-01 -7.136547704130572489e-01
4.508971284545724600e+00 1.355540973946731953e-01 -7.067378855878334587e-01
4.533302255421369331e+00 1.382775198302558795e-01 -6.993257377188466517e-01
4.557633226297014950e+00 1.411526894461241632e-01 -6.914143708001625477e-01
4.581964197172660569e+00 1.441748070691801775e-01 -6.829998817471282235e-01
4.606295168048305300e+00 1.473385714265342261e-01 -6.740784770478622789e-01
4.630626138923950919e+00 1.506381507735677638e-01 -6.646465325555952486e-01
4.654957109799596537e+00 1.540671557319027163e-01 -6.547006562540371721e-01
4.679288080675241268e+00 1.576186138685015115e-01 -6.442377537862649106e-01
4.703619051550886887e+00 1.612849465802809468e-01 -6.332550964921807024e-01
4.727950022426532506e+00 1.650579488776968695e-01 -6.217503916506290640e-01
4.752280993302177237e+00 1.689287726843650694e-01 -6.097218545703116943e-01
4.776611964177822856e+00 1.728879142865002994e-01 -5.971682821192938473e-01
4.800942935053468474e+00 1.769252065742682456e-01 -5.840891272269055357e-01
4.825273905929113205e+00 1.810298167155265647e-01 -5.704845738351033146e-01
4.849604876804758824e+00 1.851902498893650273e-01 -5.563556117199275342e-01
4.873935847680403555e+00 1.893943596809049001e-01 -5.417041105487565567e-01
4.898266818556049174e+00 1.936293656986917133e-01 -5.265328924869183691e-01
4.922597789431694792e+00 1.978818789206013840e-01 -5.108458026193630763e-01
4.946928760307339523e+00 2.021379352026836662e-01 -4.946477764109595276e-01
4.971259731182985142e+00 2.063830372972848270e-01 -4.779449033942864133e-01
4.995590702058630761e+00 2.106022056221097116e-01 -4.607444862480264969e-01
5.019921672934275492e+00 2.147800379010444960e-01 -4.430550944138442193e-01
5.044252643809921111e+00 2.189007776615096434e-01 -4.248866113966430769e-01
5.068583614685566729e+00 2.229483914235124153e-01 -4.062502749034544447e-01
5.092914585561211460e+00 2.269066542545501441e-01 -3.871587090013986487e-01
5.117245556436857079e+00 2.307592431949456180e-01 -3.676259475160185697e-01
5.141576527312502698e+00 2.344898378834947006e-01 -3.476674479485160063e-01
5.165907498188147429e+00 2.380822275374497865e-01 -3.273000952643485006e-01
5.190238469063793048e+00 2.415204232682996721e-01 -3.065421949962034431e-01
5.214569439939438666e+00 2.447887745503485035e-01 -2.854134552109811596e-01
5.238900410815083397e+00 2.478720885077632108e-01 -2.639349570121195532e-01
5.263231381690729016e+00 2.507557505526284980e-01 -2.421291133838492926e-01
5.287562352566374635e+00 2.534258447965422878e-01 -2.200196163309043884e-01
5.311893323442019366e+00 2.558692725760314812e-01 -1.976313724232002800e-01
5.336224294317664985e+00 2.580738673815870521e-01 -1.749904270174142129e-01
5.360555265193310603e+00 2.600285044647530075e-01 -1.521238775928967502e-01
5.384886236068955334e+00 2.617232034198437307e-01 -1.290597768044081106e-01
5.409217206944600953e+00 2.631492220978134955e-01 -1.058270260153147818e-01
5.433548177820245684e+00 2.642991403097030290e-01 -8.245526022819753276e-02
5.457879148695891303e+00 2.651669319147978432e-01 -5.897472547161060341e-02
5.482210119571536922e+00 2.657480240617207667e-01 -3.541614982873520640e-02
5.506541090447181652e+00 2.660393425555137581e-01 -1.181060940228122712e-02
5.530872061322827271e+00 2.660393425555137581e-01 1.181060940228099640e-02
5.555203032198472890e+00 2.657480240617207667e-01 3.541614982873581008e-02
5.579534003074117621e+00 2.651669319147978432e-01 5.897472547161078382e-02
5.603864973949763240e+00 2.642991403097030845e-01 8.245526022819688050e-02
5.628195944825408858e+00 2.631492220978134400e-01 1.058270260153153647e-01
5.652526915701053589e+00 2.617232034198436752e-01 1.290597768044083049e-01
5.676857886576699208e+00 2.600285044647528965e-01 1.521238775928981934e-01
5.701188857452344827e+00 2.580738673815868855e-01 1.749904270174160448e-01
5.725519828327989558e+00 2.558692725760315367e-01 1.976313724231995861e-01
5.749850799203635177e+00 2.534258447965422878e-01 2.200196163309045827e-01
5.774181770079280795e+00 2.507557505526284980e-01 2.421291133838494314e-01
5.798512740954925526e+00 2.478720885077633496e-01 2.639349570121185540e-01
5.822843711830571145e+00 2.447887745503484480e-01 2.854134552109814371e-01
5.847174682706216764e+00 2.415204232682995056e-01 3.065421949962044423e-01
5.871505653581861495e+00 2.380822275374496755e-01 3.273000952643490002e-01
5.895836624457507114e+00 2.344898378834945896e-01 3.476674479485166169e-01
5.920167595333152732e+00 2.307592431949452849e-01 3.676259475160202905e-01
5.944498566208797463e+00 2.269066542545500886e-01 3.871587090013989263e-01
5.968829537084443082e+00 2.229483914235123598e-01 4.062502749034546667e-01
5.993160507960087813e+00 2.189007776615098377e-01 4.248866113966422442e-01
6.017491478835733432e+00 2.147800379010446070e-01 4.430550944138436642e-01
6.041822449711379051e+00 2.106022056221096006e-01 4.607444862480269965e-01
6.066153420587023781e+00 2.063830372972848270e-01 4.779449033942863578e-01
6.090484391462669400e+00 2.021379352026835274e-01 4.946477764109600828e-01
6.114815362338315019e+00 1.978818789206011619e-01 5.108458026193639645e-01
6.139146333213959750e+00 1.936293656986916578e-01 5.265328924869185911e-01
6.163477304089605369e+00 1.893943596809049557e-01 5.417041105487563346e-01
6.187808274965250988e+00 1.851902498893648052e-01 5.563556117199283113e-01
6.212139245840895718e+00 1.810298167155265647e-01 5.704845738351033146e-01
6.236470216716541337e+00 1.769252065742679958e-01 5.840891272269063128e-01
6.260801187592186956e+00 1.728879142865002716e-01 5.971682821192939583e-01
6.285132158467831687e+00 1.689287726843650972e-01 6.097218545703115833e-01
6.309463129343477306e+00 1.650579488776968695e-01 6.217503916506290640e-01
6.333794100219122924e+00 1.612849465802806692e-01 6.332550964921814796e-01
6.358125071094767655e+00 1.576186138685014559e-01 6.442377537862650216e-01
6.382456041970413274e+00 1.540671557319026053e-01 6.547006562540375052e-01
6.406787012846058893e+00 1.506381507735676528e-01 6.646465325555955816e-01
6.431117983721703624e+00 1.473385714265341984e-01 6.740784770478623900e-01
6.455448954597349243e+00 1.441748070691800110e-01 6.829998817471286676e-01
6.479779925472994861e+00 1.411526894461240522e-01 6.914143708001628807e-01
6.504110896348639592e+00 1.382775198302560460e-01 6.993257377188462076e-01
6.528441867224285211e+00 1.355540973946732786e-01 7.067378855878332367e-01
6.552772838099929942e+00 1.329867482993614958e-01 7.136547704130569159e-01
6.577103808975575561e+00 1.305793550352569166e-01 7.200803477413424414e-01
6.601434779851221180e+00 1.283353856069746057e-01 7.260185226479208831e-01
6.625765750726865910e+00 1.262579221740888213e-01 7.314731031594647881e-01
6.650096721602511529e+00 1.243496888087997632e-01 7.364477571551809598e-01
6.674427692478157148e+00 1.226130780645169616e-01 7.409459727675204999e-01
6.698758663353801879e+00 1.210501760849625047e-01 7.449710222869432297e-01
6.723089634229447498e+00 1.196627860165347806e-01 7.485259295617389119e-01
6.747420605105093117e+00 1.184524495177056019e-01 7.516134408738899264e-01
6.771751575980737847e+00 1.174204661880638711e-01 7.542359992650928824e-01
6.796082546856383466e+00 1.165679107662722508e-01 7.563957222830502980e-01
6.820413517732029085e+00 1.158956479707566878e-01 7.580943831166679914e-01
6.844744488607673816e+00 1.154043448795400995e-01 7.593333950895542195e-01
6.869075459483319435e+00 1.150944807664729258e-01 7.601137994838604861e-01
6.893406430358965054e+00 1.149663543304409313e-01 7.604362566707217885e-01
6.917737401234609784e+00 1.150200882722349771e-01 7.603010405289999385e-01
6.942068372110255403e+00 1.152556311909525288e-01 7.597080361403857340e-01
6.966399342985901022e+00 1.156727567884034552e-01 7.586567407558252318e-01
6.990730313861545753e+00 1.162710603863478798e-01 7.571462680353863162e-01
7.015061284737191372e+00 1.170499527778518234e-01 7.551753555707347854e-01
7.039392255612836991e+00 1.180086514509530032e-01 7.527423757060089926e-01
7.063723226488481721e+00 1.191461692405175882e-01 7.498453496787395034e-01
7.088054197364127340e+00 1.204613004829661049e-01 7.464819651072083229e-01
7.112385168239772071e+00 1.219526047687248399e-01 7.426495968539976733e-01
7.136716139115417690e+00 1.236183884091232171e-01 7.383453312970107429e-01
7.161047109991063309e+00 1.254566837581708449e-01 7.335659940387661004e-01
7.185378080866708039e+00 1.274652265554397923e-01 7.283081810818066160e-01
7.209709051742353658e+00 1.296414314842180837e-01 7.225682934924021472e-01
7.234040022617999277e+00 1.319823661692285932e-01 7.163425755660631777e-01
7.258370993493644008e+00 1.344847238705197956e-01 7.096271564963244627e-01
7.282701964369289627e+00 1.371447951644184093e-01 7.024180955327400389e-01
7.307032935244935246e+00 1.399584389385391259e-01 6.947114305945750745e-01
7.331363906120579976e+00 1.429210530653101940e-01 6.865032302833705691e-01
7.355694876996225595e+00 1.460275451569076066e-01 6.777896492100005110e-01
7.380025847871871214e+00 1.492723038431894855e-01 6.685669865201828710e-01
7.404356818747515945e+00 1.526491710524919276e-01 6.588317474664719953e-01
7.428687789623161564e+00 1.561514158120361206e-01 6.485807078347685106e-01
7.453018760498807183e+00 1.597717101191904188e-01 6.378109809894232374e-01
7.477349731374452801e+00 1.635021074657290185e-01 6.265200872534523180e-01
7.501680702250096644e+00 1.673340246232468131e-01 6.147060252895740762e-01
7.526011673125742263e+00 1.712582273176024295e-01 6.023673450943393126e-01
7.550342644001387882e+00 1.752648204321932968e-01 5.895032221622200641e-01
7.574673614877033501e+00 1.793432433825058459e-01 5.761135323199403357e-01
7.599004585752679120e+00 1.834822712961690916e-01 5.621989266746737490e-01
7.623335556628324738e+00 1.876700226122337001e-01 5.477609060640155070e-01
7.647666527503968581e+00 1.918939736792164008e-01 5.328018943421878317e-01
7.671997498379614200e+00 1.961409808824056689e-01 5.173253097871469697e-01
7.696328469255259819e+00 2.003973107660807218e-01 5.013356338686145719e-01
7.720659440130905438e+00 2.046486785350402071e-01 4.848384765790836326e-01
7.744990411006551057e+00 2.088802952219196152e-01 4.678406375002420736e-01
7.769321381882196675e+00 2.130769236924410226e-01 4.503501617576085025e-01
7.793652352757840518e+00 2.172229435307909962e-01 4.323763900078504419e-01
7.817983323633486137e+00 2.213024247029919678e-01 4.139300016081677858e-01
7.842314294509131756e+00 2.252992097395090099e-01 3.950230501359839885e-01
7.866645265384777375e+00 2.291970040118710417e-01 3.756689904615818087e-01
7.890976236260422993e+00 2.329794735050261245e-01 3.558826966268207048e-01
7.915307207136068612e+00 2.366303493112655032e-01 3.356804698501005269e-01
7.939638178011712455e+00 2.401335378970700651e-01 3.150800360615585438e-01
7.963969148887358074e+00 2.434732360258566042e-01 2.941005324726593817e-01
7.988300119763003693e+00 2.466340490622979387e-01 2.727624827999369228e-01
8.012631090638649312e+00 2.496011112426902434e-01 2.510877608926587734e-01
8.036962061514294930e+00 2.523602063758038083e-01 2.290995426565629878e-01
8.061293032389938773e+00 2.548978873445231774e-01 2.068222463183986837e-01
8.085624003265584392e+00 2.572015927146453773e-01 1.842814612362504434e-01
8.109954974141230011e+00 2.592597587271424642e-01 1.615038656251794602e-01
8.134285945016875630e+00 2.610619249567616151e-01 1.385171337334178132e-01
8.158616915892521249e+00 2.625988319648231428e-01 1.153498331675836680e-01
8.182947886768166867e+00 2.638625093581104530e-01 9.203131322231608569e-02
8.207278857643810710e+00 2.648463527882084501e-01 6.859158521664752983e-02
8.231609828519456329e+00 2.655451885846312754e-01 4.506119597300262819e-02
8.255940799395101948e+00 2.659553249074511072e-01 2.147109569104304130e-02
8.280271770270747567e+00 2.660745885265199950e-01 -2.147498434669786131e-03
8.304602741146393186e+00 2.659023465793793894e-01 -2.576324143022363372e-02
8.328933712022038804e+00 2.654395129222776317e-01 -4.934480111824230547e-02
8.353264682897682647e+00 2.646885389614295203e-01 -7.286099855744987419e-02
8.377595653773328266e+00 2.636533891274132069e-01 -9.628094685147836618e-02
8.401926624648973885e+00 2.623395014269619963e-01 -1.195741868613670461e-01
8.426257595524619504e+00 2.607537337660857379e-01 -1.427108184103795252e-01
8.450588566400265123e+00 2.589042969796093718e-01 -1.656616256481834581e-01
8.474919537275910741e+00 2.568006757186905853e-01 -1.883981953419587574e-01
8.499250508151554584e+00 2.544535385344815492e-01 -2.108930269815837699e-01
8.523581479027200203e+00 2.518746386486235833e-01 -2.331196337224932524e-01
8.547912449902845822e+00 2.490767070168611597e-01 -2.550526333386202160e-01
8.572243420778491441e+00 2.460733393689934490e-01 -2.766678285163201023e-01
8.596574391654137060e+00 2.428788789462991426e-01 -2.979422759841178769e-01
8.620905362529780902e+00 2.395082966573314764e-01 -3.188543441387524657e-01
8.645236333405426521e+00 2.359770703364950373e-01 -3.393837589922232278e-01
8.669567304281072140e+00 2.323010647201296242e-01 -3.595116384233750795e-01
8.693898275156717759e+00 2.284964136556159320e-01 -3.792205148686940697e-01
8.718229246032363378e+00 2.245794059347955840e-01 -3.984943467271037099e-01
8.742560216908008996e+00 2.205663759984802519e-01 -4.173185188811344704e-01
8.766891187783652839e+00 2.164736005991299561e-01 -4.356798328497245021e-01
8.791222158659298458e+00 2.123172023389336416e-01 -4.535664871851410318e-01
8.815553129534944077e+00 2.081130608254632142e-01 -4.709680488072462423e-01
8.839884100410589696e+00 2.038767320113731296e-01 -4.878754160324393907e-01
8.864215071286235315e+00 1.996233761125180417e-01 -5.042807741020304269e-01
8.888546042161880933e+00 1.953676943339570371e-01 -5.201775440463453082e-01
8.912877013037524776e+00 1.911238744787407962e-01 -5.355603257371435166e-01
8.937207983913170395e+00 1.869055453725661231e-01 -5.504248359832110138e-01
8.961538954788816014e+00 1.827257399101548385e-01 -5.647678425136398728e-01
8.985869925664461633e+00 1.785968664178500254e-01 -5.785870946716220597e-01
9.010200896540107252e+00 1.745306879320163984e-01 -5.918812516103951760e-01
9.034531867415752870e+00 1.705383089146021436e-01 -6.046498087436282809e-01
9.058862838291396713e+00 1.666301688652908342e-01 -6.168930231568883205e-01
9.083193809167042332e+00 1.628160422434156707e-01 -6.286118386362347099e-01
9.107524780042687951e+00 1.591050440812152855e-01 -6.398078109160102445e-01
9.131855750918333570e+00 1.555056406518236511e-01 -6.504830336919754652e-01
9.156186721793979189e+00 1.520256645492756853e-01 -6.606400658891561362e-01
9.180517692669623031e+00 1.486723335422519554e-01 -6.702818606173384097e-01
9.204848663545268650e+00 1.454522725767277425e-01 -6.794116961920925180e-01
9.229179634420914269e+00 1.423715383236845433e-01 -6.880331095461225122e-01
9.253510605296559888e+00 1.394356456950260892e-01 -6.961498323055537174e-01
9.277841576172205507e+00 1.366495957824995222e-01 -7.037657297587986971e-01
9.302172547047851126e+00 1.340179047094390563e-01 -7.108847429023775755e-01
9.326503517923494968e+00 1.315446329223449728e-01 -7.175108337088528243e-01
9.350834488799140587e+00 1.292334144877372304e-01 -7.236479337268340029e-01
9.375165459674786206e+00 1.270874859984277017e-01 -7.292998960920957785e-01
9.399496430550431825e+00 1.251097147316367897e-01 -7.344704510021221600e-01
9.423827401426077444e+00 1.233026257386513613e-01 -7.391631646837349967e-01
9.448158372301723062e+00 1.216684275815014815e-01 -7.433814018647830757e-01
9.472489343177366905e+00 1.202090364660823169e-01 -7.471282917459751705e-01
9.496820314053012524e+00 1.189260985530666281e-01 -7.504066974575288596e-01
9.521151284928658143e+00 1.178210102576849327e-01 -7.532191889772107407e-01
9.545482255804303762e+00 1.168949363769987843e-01 -7.555680194811869033e-01
9.569813226679949381e+00 1.161488259086874003e-01 -7.574551050966398247e-01
9.594144197555594999e+00 1.155834254487440038e-01 -7.588820080249818467e-01
9.618475168431238842e+00 1.151992900770005129e-01 -7.598499230064310606e-01
9.642806139306884461e+00 1.149967916593289258e-01 -7.603596671002870178e-01
9.667137110182530080e+00 1.149761245139142019e-01 -7.604116727602876491e-01
9.691468081058175699e+00 1.151373084065384494e-01 -7.600059841903903379e-01
9.715799051933821318e+00 1.154801888566024670e-01 -7.591422569730775782e-01
9.740130022809465160e+00 1.160044347520260560e-01 -7.578197609693787529e-01
9.764460993685110779e+00 1.167095332875506264e-01 -7.560373864969113233e-01
9.788791964560756398e+00 1.175947822576387247e-01 -7.537936537991103414e-01
9.813122935436402017e+00 1.186592797525063830e-01 -7.510867258249923628e-01
9.837453906312047636e+00 1.199019113241150125e-01 -7.479144243440820627e-01
9.861784877187693255e+00 1.213213347085486948e-01 -7.442742494250466079e-01
9.886115848063337097e+00 1.229159622123249529e-01 -7.401634023089564973e-01
9.910446818938982716e+00 1.246839408931432747e-01 -7.355788117084188782e-01
9.934777789814628335e+00 1.266231306904818665e-01 -7.305171635619649440e-01
9.959108760690273954e+00 1.287310806885184622e-01 -7.249749342685235520e-01
9.983439731565919573e+00 1.310050037230748587e-01 -7.189484274194378743e-01
1.000777070244156519e+01 1.334417495757218575e-01 -7.124338140348283055e-01
1.003210167331720903e+01 1.360377770316787693e-01 -7.054271762970409920e-01
1.005643264419285465e+01 1.387891251135384418e-01 -6.979245547560978258e-01
1.008076361506850027e+01 1.416913838398076719e-01 -6.899219989603559977e-01
1.010509458594414589e+01 1.447396648953622467e-01 -6.814156214397610878e-01
1.012942555681979151e+01 1.479285726395747624e-01 -6.724016549391461650e-01
1.015375652769543713e+01 1.512521759164470736e-01 -6.628765127647647803e-01
1.017808749857108097e+01 1.547039811686169442e-01 -6.528368520689896704e-01
1.020241846944672659e+01 1.582769073927531023e-01 -6.422796398556470665e-01
1.022674944032237221e+01 1.619632635063361914e-01 -6.312022214424261035e-01
1.025108041119801783e+01 1.657547287240393186e-01 -6.196023910671613066e-01
1.027541138207366345e+01 1.696423365643528469e-01 -6.074784642724541106e-01
1.029974235294930729e+01 1.736164631224277333e-01 -5.948293516483121879e-01
1.032407332382495291e+01 1.776668202517216744e-01 -5.816546334563175158e-01
1.034840429470059853e+01 1.817824542934320109e-01 -5.679546346021110415e-01
1.037273526557624415e+01 1.859517509774156752e-01 -5.537304993666609665e-01
1.039706623645188976e+01 1.901624470898526098e-01 -5.389842652522801592e-01
1.042139720732753538e+01 1.944016494600698530e-01 -5.237189352479115767e-01
1.044572817820317923e+01 1.986558617606614396e-01 -5.079385477712532460e-01
1.047005914907882484e+01 2.029110195405635086e-01 -4.916482435043482146e-01
1.049439011995447046e+01 2.071525338196059107e-01 -4.748543283061693043e-01
1.051872109083011608e+01 2.113653434654341745e-01 -4.575643313616201135e-01
1.054305206170576170e+01 2.155339764499501765e-01 -4.397870577134496139e-01
1.056738303258140732e+01 2.196426199438208382e-01 -4.215326343227170924e-01
1.059171400345705116e+01 2.236751990556989644e-01 -4.028125488166004464e-01
1.061604497433269678e+01 2.276154638600410007e-01 -3.836396801101381038e-01
1.064037594520834240e+01 2.314470841865910455e-01 -3.640283201324693296e-01
1.066470691608398802e+01 2.351537514694169717e-01 -3.439941859482131270e-01
1.068903788695963364e+01 2.387192867777506999e-01 -3.235544216417519103e-01
1.071336885783527926e+01 2.421277539794552958e-01 -3.027275894255926358e-01
1.073769982871092310e+01 2.453635768254707750e-01 -2.815336495435315500e-01
1.076203079958656872e+01 2.484116585952105827e-01 -2.599939286635409852e-01
1.078636177046221434e+01 2.512575028135765609e-01 -2.381310765929359752e-01
1.081069274133785996e+01 2.538873334449898711e-01 -2.159690112970377163e-01
1.083502371221350558e+01 2.562882128930574765e-01 -1.935328523600634842e-01
1.085935468308914942e+01 2.584481560901885633e-01 -1.708488431901095672e-01
1.088368565396479504e+01 2.603562389527833698e-01 -1.479442624357459879e-01
1.090801662484044066e+01 2.620026995067304965e-01 -1.248473252465466393e-01
1.093234759571608627e+01 2.633790300560315822e-01 -1.015870751696455881e-01
1.095667856659173189e+01 2.644780588742550176e-01 -7.819326762601375158e-02
1.098100953746737751e+01 2.652940200428769990e-01 -5.469624604960747483e-02
1.100534050834302136e+01 2.658226102397502899e-01 -3.112681189615558452e-02
1.102967147921866697e+01 2.660610314910379914e-01 -7.516089833694363648e-03
1.105400245009431259e+01 2.660080191360147950e-01 1.610461048971862513e-02
1.107833342096995821e+01 2.656638545101784876e-01 3.970393464550029533e-02
1.110266439184560383e+01 2.650303621214489813e-01 6.325062410126373880e-02
1.112699536272124945e+01 2.641108913696499361e-01 8.671365587610424530e-02
1.115132633359689329e+01 2.629102831335242141e-01 1.100623796939926013e-01
1.117565730447253891e+01 2.614348218148492276e-01 1.332666511987408431e-01
1.119998827534818453e+01 2.596921736787394797e-01 1.562969598626617052e-01
1.122431924622383015e+01 2.576913125564775919e-01 1.791245503129196281e-01
1.124865021709947577e+01 2.554424341766106665e-01 2.017215359115776263e-01
1.127298118797512139e+01 2.529568605569292861e-01 2.240610035554251589e-01
1.129731215885076523e+01 2.502469360209362836e-01 2.461171088057222955e-01
1.132164312972641085e+01 2.473259164952673617e-01 2.678651606130986185e-01
1.134597410060205647e+01 2.442078537983834452e-01 2.892816950648922636e-01
1.137030507147770209e+01 2.409074766460380657e-01 3.103445377476795053e-01
1.139463604235334770e+01 2.374400700770623596e-01 3.310328544829617137e-01
1.141896701322899155e+01 2.338213549464986385e-01 3.513271903553384923e-01
1.144329798410463717e+01 2.300673690454694831e-01 3.712094971072004701e-01
1.146762895498028278e+01 2.261943512926290478e-01 3.906631491188045646e-01
1.149195992585592840e+01 2.222186303052078316e-01 4.096729483256406068e-01
1.151629089673157402e+01 2.181565185035837517e-01 4.282251185439490127e-01
1.154062186760721964e+01 2.140242127369916536e-01 4.463072897791084959e-01
1.156495283848286348e+01 2.098377022444918027e-01 4.639084731790760752e-01
1.158928380935850910e+01 2.056126845893394561e-01 4.810190273660165938e-01


==> anc/nBfree.dat <==
# $n_B/m$
# $\mu/m$ SLAC(lin) Wilson(exp) staggered/naive(exp) naive(lin)
0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00 0.000000000000000000e+00
2.020202020202020374e-02 5.403304255507444443e-29 1.728157606167152194e-09 6.938893903907228763e-19 -8.673617379884035954e-20 2.939746207098262176e-08
4.040404040404040747e-02 2.116965581603613866e-28 1.383369213452112501e-08 1.387778780781445753e-18 6.938893903907228763e-19 2.363376058042362948e-07
6.060606060606060774e-02 7.753748644911387931e-28 4.673612657817016736e-08 1.387778780781445753e-18 8.673617379884035472e-19 8.041532511531696015e-07
8.080808080808081495e-02 2.826151808966529157e-27 1.109392268310721574e-07 -2.775557561562891505e-18 1.040834085586084411e-18 1.927760172602474564e-06
1.010101010101010222e-01 1.029723149831132359e-26 2.170730003109300199e-07 1.387778780781445753e-18 2.081668171172168821e-18 3.819454887286216627e-06
1.212121212121212155e-01 3.751746690454687055e-26 3.759355470395187027e-07 5.551115123125783010e-18 1.040834085586084411e-18 6.714718940294128746e-06
1.414141414141414366e-01 1.366927997680652410e-25 5.985347147942354784e-07 5.273559366969493937e-17 2.428612866367530163e-18 1.087803005749357621e-05
1.616161616161616299e-01 4.980325200632926604e-25 8.961295099377264428e-07 1.637578961322105996e-16 2.775557561562891505e-18 1.660867899352935773e-05
1.818181818181818232e-01 1.814553425944031893e-24 1.280271215368944393e-06 6.133982211053990280e-16 2.775557561562891505e-18 2.424658897083251108e-05
2.020202020202020443e-01 6.611223163232826171e-24 1.762844168404220646e-06 2.239874952181253399e-15 0.000000000000000000e+00 3.417813228360350175e-05
2.222222222222222376e-01 2.408761907266916412e-23 2.356106151568670981e-06 8.143485885625524171e-15 3.469446951953614189e-18 4.684193593081087403e-05
2.424242424242424310e-01 8.776188282583650097e-23 3.072728349554076921e-06 2.966238366042262113e-14 2.775557561562891505e-18 6.273466504754660056e-05
2.626262626262626521e-01 3.197554749556853505e-22 3.925834826508378672e-06 1.080691092170127477e-13 3.469446951953614189e-18 8.241676943332443273e-05
2.828282828282828731e-01 1.165011055734018061e-21 4.929041478890505701e-06 3.937850046042967834e-13 6.245004513516505694e-18 1.065181746423837783e-04
3.030303030303030387e-01 4.244652136669696881e-21 6.096494419689790778e-06 1.434746765838213044e-12 9.714451465470120653e-18 1.357438949241077109e-04
3.232323232323232598e-01 1.546515088647204545e-20 7.442907749816152219e-06 5.227385191375333953e-12 3.885780586188048261e-17 1.708795408112001590e-04
3.434343434343434809e-01 5.634640583974868486e-20 8.983600675666059132e-06 1.904566504506988232e-11 1.151856388048600009e-16 2.127966893861188424e-04
3.636363636363636465e-01 2.052949547252638682e-19 1.073453392978068743e-05 6.939179231224557818e-11 4.107825191113079397e-16 2.624580802635945176e-04
3.838383838383838675e-01 7.479805997832971571e-19 1.271234545602295540e-05 2.528250941935539231e-10 1.493249968120835665e-15 3.209225951697966539e-04
4.040404040404040886e-01 2.725225168835243103e-18 1.493438531841029260e-05 9.211540086262459888e-10 5.424827254074671619e-15 3.893499737577382769e-04
4.242424242424242542e-01 9.929204344343609790e-18 1.741874979656332645e-05 3.356172584290107228e-09 1.972727536880825028e-14 4.690052130612853976e-04
4.444444444444444753e-01 3.617649654757488023e-17 2.018431463121639347e-05 1.222802467060191167e-08 7.185918526886325708e-14 5.612625928722303481e-04
4.646464646464646964e-01 1.318070267334409901e-16 2.325076738314557634e-05 4.455210439457957250e-08 2.618044669944197267e-13 6.676092644448822222e-04
4.848484848484848619e-01 4.802314749705781963e-16 2.663863887276962661e-05 1.623228909786167512e-07 9.538439482703608570e-13 7.896483354404570942e-04
5.050505050505050830e-01 1.749696319444434536e-15 3.036933366711014326e-05 5.914117693073261961e-07 3.475240928363376725e-12 9.291013800693248559e-04
5.252525252525253041e-01 6.374919949728115804e-15 3.446515958355211851e-05 2.154741772325552672e-06 1.266181604009375405e-11 1.087810300148553400e-03
5.454545454545455252e-01 2.322666162911086140e-14 3.894935618366235364e-05 7.850233112205451730e-06 4.613258386410024059e-11 1.267738460446143911e-03
5.656565656565657463e-01 8.462503289252735051e-14 4.384612223674866360e-05 2.859594817202770891e-05 1.680814265547781061e-10 1.470971020423886277e-03
5.858585858585858563e-01 3.083265389751065621e-13 4.918064216026529767e-05 1.041090319240600774e-04 6.123951901138013909e-10 1.699714384524125821e-03
6.060606060606060774e-01 1.123370371466065211e-12 5.497911152974044313e-05 3.782744083421941007e-04 2.231227302917915515e-09 1.956294694713991977e-03
6.262626262626262985e-01 4.092936649746210861e-12 6.126876206870301989e-05 1.364577128735389167e-03 8.129350473340402723e-09 2.243155292479315221e-03
6.464646464646465196e-01 1.491238405696799644e-11 6.807788767458633483e-05 4.798671913738683688e-03 2.961882401841808843e-08 2.562853083709612512e-03
6.666666666666667407e-01 5.433243102179526152e-11 7.543587721042799288e-05 1.551563858033304724e-02 1.079144321458613910e-07 2.918053751545246488e-03
6.868686868686869618e-01 1.979571506732187551e-10 8.337327499369218131e-05 4.008909478756414457e-02 3.931790354738673655e-07 3.311525788143324101e-03
7.070707070707071829e-01 7.212457204089807665e-10 9.192194529430985916e-05 7.091790230438535514e-02 1.432510828977551348e-06 3.746133387693459382e-03
7.272727272727272929e-01 2.627818092166202908e-09 1.011156189274081685e-04 8.990278932951069335e-02 5.219075603643542014e-06 4.224828471175959277e-03
7.474747474747475140e-01 9.574306484044764956e-09 1.109918351686056681e-04 9.708309992639137243e-02 1.901279476906880817e-05 4.750642897096007955e-03
7.676767676767677351e-01 3.488343736264244488e-08 1.215989706658815450e-04 9.945228833381099254e-02 6.923738034335102660e-05 5.326684686571547811e-03
7.878787878787879562e-01 1.270957212595142016e-07 1.330218057151860700e-04 1.008321957002795283e-01 2.518033821570620054e-04 5.956152035783923715e-03
8.080808080808081773e-01 4.630645432425645944e-07 1.454746326841060977e-04 1.037605615919535984e-01 9.113881337378921350e-04 6.642414760530485074e-03
8.282828282828283983e-01 1.687128919875217429e-06 1.596404408439056066e-04 1.132460466090802476e-01 3.242769162918688036e-03 7.389342696204004302e-03
8.484848484848485084e-01 6.146685033373276594e-06 1.779064987157408240e-04 1.411121718792064939e-01 1.088554401061757153e-02 8.202531976682803094e-03
8.686868686868687295e-01 2.239146244934430395e-05 2.088636398340781852e-04 1.970586566742921486e-01 3.083199763782652064e-02 9.093793080006157270e-03
8.888888888888889506e-01 8.153377323525636195e-05 2.836665201439436679e-04 2.549071768248458159e-01 6.210538400848280433e-02 1.009747922903608819e-02
9.090909090909091717e-01 2.964248481456083716e-04 5.152099611980820448e-04 2.852033057158107066e-01 8.661003858240584607e-02 1.132955430793217144e-02
9.292929292929293927e-01 1.071610594510849805e-03 1.308084713793566944e-03 2.957092278320153089e-01 9.955643987645410031e-02 1.319727494422337499e-02
9.494949494949496138e-01 3.796803274540814632e-03 4.052049140761682100e-03 2.988065274923716319e-01 1.126000721486416778e-01 1.709239895356967631e-02
9.696969696969697239e-01 1.257171305608394997e-02 1.284686077095828494e-02 2.996812930123912699e-01 1.423379840026320342e-01 2.711760337051397074e-02
9.898989898989899450e-01 3.437964156669722632e-02 3.467586985531723176e-02 2.999499093910304448e-01 1.993530535531917169e-01 5.026528422570362975e-02
1.010101010101010166e+00 6.562488707160028800e-02 6.594342454554630306e-02 3.001227659903724643e-01 2.566242825598536448e-01 8.293951222188995775e-02
1.030303030303030498e+00 8.744150045927918946e-02 8.778362687924411156e-02 3.005300798058271328e-01 2.862569702945315098e-01 1.062563821224691146e-01
1.050505050505050608e+00 9.625042953561718795e-02 9.661747707232463955e-02 3.019405450305938654e-01 2.974497454590198098e-01 1.166837913339767718e-01
1.070707070707070718e+00 9.910012493644561327e-02 9.949347942865621741e-02 3.068994501543831355e-01 3.043906147141164920e-01 1.214630565265738815e-01
1.090909090909091050e+00 1.003277992206868668e-01 1.007489014291003959e-01 3.230385614794681337e-01 3.184701911037736144e-01 1.255926770831405637e-01
1.111111111111111160e+00 1.021741623461746018e-01 1.026245092020523220e-01 3.643476337779185670e-01 3.547423891146238017e-01 1.335249685359409244e-01
1.131313131313131493e+00 1.079581725435434375e-01 1.084393183908902852e-01 4.267027897940274261e-01 4.158037388537806911e-01 1.544961566217731286e-01
1.151515151515151603e+00 1.262961939302660597e-01 1.268097517604314939e-01 4.726340966327766124e-01 4.667357705731971507e-01 2.023868009792014200e-01
1.171717171717171713e+00 1.711084217566015142e-01 1.716560644341758035e-01 4.918086921667825795e-01 4.896177276353215202e-01 2.665860087758694097e-01
1.191919191919192045e+00 2.335572645594388708e-01 2.341407260383427391e-01 4.982267791459243367e-01 4.970389370192437872e-01 3.095860531049153264e-01
1.212121212121212155e+00 2.759723915668731986e-01 2.765934680955591807e-01 5.014833173146666656e-01 4.991784682402363171e-01 3.274658822504958322e-01
1.232323232323232487e+00 2.927755391379386896e-01 2.934360904526442382e-01 5.073980844743396501e-01 4.997738440008874239e-01 3.342272992063096138e-01
1.252525252525252597e+00 2.979637689577966375e-01 2.986657194628140610e-01 5.250808839602133515e-01 4.999378770045315723e-01 3.374827969270660644e-01
1.272727272727272929e+00 2.994369657262283546e-01 3.001823056601781170e-01 5.690236386468781049e-01 4.999829455317227889e-01 3.398311848520088052e-01
1.292929292929293039e+00 2.998451505419641450e-01 3.006359371290833749e-01 6.333585719952683490e-01 4.999953188453704067e-01 3.422901348506414143e-01
1.313131313131313149e+00 2.999574766021531058e-01 3.007958351876382497e-01 6.836690286001617656e-01 4.999987151622078407e-01 3.460892481473678561e-01
1.333333333333333481e+00 2.999883318768758467e-01 3.008764570453416609e-01 7.222677114687118261e-01 4.999996473545630926e-01 3.547510717297542859e-01
1.353535353535353591e+00 2.999968151755416090e-01 3.009369718516876624e-01 7.806207427726040704e-01 4.999999032108297659e-01 3.779547796356437228e-01
1.373737373737373924e+00 2.999991907539787395e-01 3.009937152845801878e-01 8.645880505088126000e-01 4.999999734346916580e-01 4.288730288433078575e-01
1.393939393939394034e+00 3.000000143082121595e-01 3.010513155245796990e-01 9.381360370784399549e-01 4.999999927087355189e-01 4.923251680852189227e-01
1.414141414141414366e+00 3.000008653039629158e-01 3.011114255640449100e-01 9.784373379087011324e-01 4.999999979987985732e-01 5.320134486756695757e-01
1.434343434343434476e+00 3.000033758334851863e-01 3.011757520428134938e-01 9.935687533156681850e-01 4.999999994507389189e-01 5.479143842555563859e-01
1.454545454545454586e+00 3.000123603621152601e-01 3.012491849728241022e-01 9.981907243973865418e-01 4.999999998492467568e-01 5.538057467518278099e-01
1.474747474747474918e+00 3.000450437340678733e-01 3.013490257212446122e-01 9.994999611160093611e-01 4.999999999586234312e-01 5.565319604422760413e-01
1.494949494949495028e+00 3.001640212679008712e-01 3.015379470825563235e-01 9.998624934182477331e-01 4.999999999886435842e-01 5.583118163716833671e-01
1.515151515151515360e+00 3.005963107658280453e-01 3.020430452638032670e-01 9.999622392923575021e-01 4.999999999968830489e-01 5.597851615525655244e-01
1.535353535353535470e+00 3.021556352304415327e-01 3.036781225765962655e-01 9.999896344854235508e-01 4.999999999991445176e-01 5.611322451362931174e-01
1.555555555555555580e+00 3.076363641124852388e-01 3.092376286595444612e-01 9.999971549097459445e-01 4.999999999997651878e-01 5.624051289129199382e-01
1.575757575757575912e+00 3.252719289098727207e-01 3.269550760513333376e-01 9.999992191120483653e-01 4.999999999999355516e-01 5.636205307369615003e-01
1.595959595959596022e+00 3.690218523439010023e-01 3.707900693404334036e-01 9.999997856724679446e-01 4.999999999999822364e-01 5.647854612007969788e-01
1.616161616161616355e+00 4.315067035987595334e-01 4.333632603775657843e-01 9.999999411744140421e-01 4.999999999999951150e-01 5.659042745925138007e-01
1.636363636363636465e+00 4.749855828783709488e-01 4.769338328049882447e-01 9.999999838543957020e-01 4.999999999999986122e-01 5.669806005102264734e-01
1.656565656565656797e+00 4.924492133072355116e-01 4.944925939293066675e-01 9.999999955685865416e-01 4.999999999999996669e-01 5.680178652456491228e-01
1.676767676767676907e+00 4.978692023590955973e-01 5.000112361216507706e-01 9.999999987837293602e-01 4.999999999999998335e-01 5.690194244611914698e-01
1.696969696969697017e+00 4.994106134562875110e-01 5.016549083881135518e-01 9.999999996661754764e-01 5.000000000000000000e-01 5.699885890265529165e-01
1.717171717171717349e+00 4.998378870468969115e-01 5.021881374175958257e-01 9.999999999083766244e-01 5.000000000000000000e-01 5.709286220289944147e-01
1.737373737373737459e+00 4.999554793882866055e-01 5.024154663356523720e-01 9.999999999748526713e-01 5.000000000000000000e-01 5.718427286468122928e-01
1.757575757575757791e+00 4.999877786555977366e-01 5.025613707829666987e-01 9.999999999930979655e-01 5.000000000000000000e-01 5.727340449557852819e-01
1.777777777777777901e+00 4.999966455360165263e-01 5.026877994792744442e-01 9.999999999981057375e-01 5.000000000000000000e-01 5.736056273810559158e-01
1.797979797979798233e+00 4.999990793895291441e-01 5.028118403534809211e-01 9.999999999994800826e-01 5.000000000000000000e-01 5.744604432767508317e-01
1.818181818181818343e+00 4.999997476356650705e-01 5.029382498995015327e-01 9.999999999998572253e-01 5.000000000000000000e-01 5.753013627579377509e-01
1.838383838383838453e+00 4.999999318729162479e-01 5.030683992645330616e-01 9.999999999999609201e-01 5.000000000000000000e-01 5.761311517973077834e-01
1.858585858585858785e+00 4.999999854488287321e-01 5.032027317877820760e-01 9.999999999999893419e-01 5.000000000000000000e-01 5.769524665572699496e-01
1.878787878787878896e+00 5.000000111169309314e-01 5.033414406258325258e-01 9.999999999999970024e-01 5.000000000000000000e-01 5.777678489079236535e-01
1.898989898989899228e+00 5.000000581062867822e-01 5.034846657904672451e-01 9.999999999999991118e-01 5.000000000000000000e-01 5.785797230688525250e-01
1.919191919191919338e+00 5.000002165380617036e-01 5.036325885333534647e-01 9.999999999999998890e-01 5.000000000000000000e-01 5.793903933038742071e-01
1.939393939393939448e+00 5.000007902679725058e-01 5.037856041564846565e-01 1.000000000000000000e+00 5.000000000000000000e-01 5.802020425916319946e-01
1.959595959595959780e+00 5.000028796306905665e-01 5.039449047244687341e-01 1.000000000000000000e+00 5.000000000000000000e-01 5.810167321907432347e-01
1.979797979797979890e+00 5.000104914727353522e-01 5.041145890652223294e-01 1.000000000000000000e+00 5.000000000000000000e-01 5.818364020159079164e-01
2.000000000000000000e+00 5.000382198172913517e-01 5.043093434025223143e-01 1.000000000000000000e+00 5.000000000000000000e-01 5.826628717406890923e-01


==> anc/pd_Cmin_nf_8.dat <==
#$\mu/\sigma_0$	$T/\sigma_0$	$C_{\mathrm{min}}/sigma_0^2$	error
0	0.24390243902439	0.87093747769185	0.014690716835217
0	0.174216027874564	0.985313146936347	0.004343175669245
0	0.152439024390244	0.994906484235574	0.003729838429506
0	0.13550135501355	0.992556513979774	0.003554771624033
0	0.110864745011086	0.998446876859012	0.003118216656752
0	0.203252032520325	0.960359785841761	0.002747929684711
0	0.101626016260163	0.984255205234979	0.013457258774539
0	0.087108013937282	0.994491314693634	0.003418580547293
0	0.121951219512195	0.990931350386675	0.009950791790601
0	0.076219512195122	0.999673408685306	0.003169196609161
0	0.060975609756098	0.996134503271862	0.002132446579417
0	0.050813008130081	1.00092897085068	0.002856401070791
0	0.609756097560976	-0.003787379714456	0.002790275252826
0	0.40650406504065	0.006218927424152	0.007556161213563
0	0.304878048780488	0.359806252230815	0.01884359071981
0	0.043554006968641	0.926970553242118	0.067737965496728
0	0.038109756097561	0.998610529446758	0.002101721356336
0	0.030487804878049	1.00037132659131	0.002126690243902
0.1	0.24390243902439	0.868921772754313	0.009552383700178
0.1	0.174216027874564	0.976915764425937	0.007165450327186
0.1	0.152439024390244	0.99462236763831	0.003860200059488
0.1	0.13550135501355	0.991914634146341	0.003376171861987
0.1	0.203252032520325	0.957011719214753	0.002874033789411
0.1	0.110864745011086	0.997882153480071	0.003279920523498
0.1	0.101626016260163	0.983138726948245	0.014191339083879
0.1	0.087108013937282	0.994654074955384	0.003139894765021
0.1	0.076219512195122	1.00002302201071	0.003025138786437
0.1	0.121951219512195	1.00343022010708	0.002797786496133
0.1	0.060975609756098	0.954151992861392	0.041179240928019
0.1	0.609756097560976	-0.005792291195717	0.002668173706127
0.1	0.050813008130081	0.977552944675788	0.022576246281975
0.1	0.40650406504065	0.000559966805473	0.008249364069007
0.1	0.043554006968641	0.932342891136228	0.06313240333135
0.1	0.038109756097561	0.973110232004759	0.026400845925045
0.1	0.304878048780488	0.302691552647234	0.017655696014277
0.1	0.030487804878049	0.99976496133254	0.00238000297442
0.146341463414634	0.152439024390244	0.992407911957168	0.003598754312909
0.146341463414634	0.101626016260163	0.999045508625818	0.002867754134444
0.146341463414634	0.060975609756098	0.95426995835812	0.042009719214753
0.146341463414634	0.304878048780488	0.267888441403926	0.019756797144557
0.146341463414634	0.043554006968641	0.987069482450922	0.014264518738846
0.151219512195122	0.152439024390244	0.992315704937537	0.003699419928614
0.151219512195122	0.101626016260163	0.999034205829863	0.002953881499108
0.151219512195122	0.060975609756098	0.917184770969661	0.07839745389649
0.151219512195122	0.304878048780488	0.26410998810232	0.02307392861392
0.151219512195122	0.043554006968641	0.987198691255205	0.014070340273647
0.15609756097561	0.152439024390244	0.992471445568114	0.003689816597264
0.15609756097561	0.101626016260163	0.999733016061868	0.002863108268888
0.15609756097561	0.060975609756098	0.954862224866151	0.041393221296847
0.15609756097561	0.304878048780488	0.280558530636526	0.019296042236764
0.15609756097561	0.043554006968641	0.975368709101725	0.019528851279001
0.160975609756098	0.152439024390244	0.991868768590125	0.003775955681142
0.160975609756098	0.101626016260163	0.999828970850684	0.002770057168352
0.160975609756098	0.060975609756098	0.954606484235574	0.041415026174896
0.160975609756098	0.304878048780488	0.254610434265318	0.020458081499108
0.160975609756098	0.043554006968641	0.960966864961332	0.040389941701368
0.165853658536585	0.152439024390244	0.991081320642475	0.003641021832243
0.165853658536585	0.101626016260163	0.999748720999405	0.002784350505651
0.165853658536585	0.060975609756098	0.92022242712671	0.073435669244497
0.165853658536585	0.304878048780488	0.25559494348602	0.017858080904224
0.165853658536585	0.043554006968641	0.86388500892326	0.091468286734087
0.170731707317073	0.152439024390244	0.991096668649613	0.003538641165973
0.170731707317073	0.101626016260163	0.999839321832243	0.002813487626413
0.170731707317073	0.304878048780488	0.228008935157644	0.017691645449138
0.170731707317073	0.060975609756098	0.97286745984533	0.024269194527067
0.170731707317073	0.043554006968641	0.938051516954194	0.063228471148126
0.175609756097561	0.152439024390244	0.991039619274241	0.003652950803093
0.175609756097561	0.101626016260163	1.0001	0.002921759012493
0.175609756097561	0.304878048780488	0.226497013682332	0.01785603271862
0.175609756097561	0.060975609756098	0.950469422962522	0.044018842950625
0.175609756097561	0.043554006968641	0.984464723378941	0.010688829268293
0.180487804878049	0.152439024390244	0.990370077334919	0.003623547471743
0.180487804878049	0.101626016260163	1.00035151695419	0.002797387626413
0.180487804878049	0.304878048780488	0.226339559785842	0.016205575252826
0.180487804878049	0.060975609756098	0.992451754907793	0.002595729446758
0.180487804878049	0.043554006968641	0.984000892325996	0.011071789411065
0.185365853658537	0.152439024390244	0.989538072575848	0.003598435395598
0.185365853658537	0.101626016260163	1.00026561570494	0.002961619214753
0.185365853658537	0.060975609756098	0.993055086258179	0.002638924568709
0.185365853658537	0.304878048780488	0.22514494943486	0.015204950029744
0.185365853658537	0.043554006968641	0.987099107674003	0.008045084473528
0.18780487804878	0.24390243902439	0.773163771564545	0.023755199286139
0.18780487804878	0.203252032520325	0.936490600832837	0.004942633551457
0.18780487804878	0.174216027874564	0.973938726948245	0.003418759547888
0.18780487804878	0.13550135501355	0.992427007733492	0.003011562700773
0.18780487804878	0.121951219512195	0.994681558596074	0.003814634919691
0.18780487804878	0.110864745011086	0.997111897679952	0.004126124271267
0.18780487804878	0.087108013937282	0.998755264723379	0.003003190600833
0.18780487804878	0.609756097560976	-0.005038851992861	0.004401406246282
0.18780487804878	0.40650406504065	-0.000739962105889	0.006373942296252
0.195121951219512	0.24390243902439	0.767373349196906	0.021494449732302
0.195121951219512	0.203252032520325	0.934399583581202	0.005094671921475
0.195121951219512	0.174216027874564	0.9731998215348	0.003298362998215
0.195121951219512	0.152439024390244	0.988503450327186	0.003556945389649
0.195121951219512	0.13550135501355	0.992366151100535	0.003004783402736
0.195121951219512	0.121951219512195	0.994330874479476	0.003796205770375
0.195121951219512	0.110864745011086	0.996983224271267	0.004102229506246
0.195121951219512	0.101626016260163	1.00058429506246	0.002880935336109
0.195121951219512	0.609756097560976	-0.005175305889352	0.004443355740631
0.195121951219512	0.087108013937282	0.99879256395003	0.00309083010113
0.195121951219512	0.060975609756098	0.992807733491969	0.002727333194527
0.195121951219512	0.40650406504065	-0.0010786446163	0.006021600832838
0.195121951219512	0.043554006968641	0.984920820939917	0.009143856632957
0.195121951219512	0.304878048780488	0.213752189173111	0.020424597263534
0.2	0.24390243902439	0.798449375371802	0.018388422962522
0.2	0.174216027874564	0.966430755502677	0.006178321832243
0.2	0.152439024390244	0.987021653777513	0.004203030577037
0.2	0.13550135501355	0.987413087447947	0.003253854491374
0.2	0.203252032520325	0.933982212968471	0.005336312433076
0.2	0.110864745011086	0.997934681737061	0.003318671029149
0.2	0.101626016260163	0.978585663295657	0.015629974419988
0.2	0.087108013937282	0.995302914931588	0.002959731766805
0.2	0.121951219512195	0.982157227840571	0.010558697204045
0.2	0.076219512195122	1.00014003569304	0.003183063295657
0.2	0.060975609756098	0.992907138607971	0.002844883819155
0.2	0.050813008130081	0.984430636525877	0.016277803688281
0.2	0.609756097560976	-0.005857862403331	0.003233213444378
0.2	0.043554006968641	0.988907733491969	0.00795152825699
0.2	0.40650406504065	0.000205424907793	0.007097997620464
0.2	0.038109756097561	0.953636287923855	0.032637820345033
0.2	0.304878048780488	0.234793283759667	0.014365437239738
0.2	0.030487804878049	0.976585960737656	0.025511024985128
0.204878048780488	0.152439024390244	0.988312730517549	0.003602479714456
0.204878048780488	0.101626016260163	0.998561867935752	0.003700646222487
0.204878048780488	0.060975609756098	0.961068411659726	0.034182075550268
0.204878048780488	0.304878048780488	0.196229464604402	0.015084189173111
0.204878048780488	0.043554006968641	0.986090541344438	0.00862046876859
0.207317073170732	0.24390243902439	0.756662819750149	0.019502274241523
0.207317073170732	0.203252032520325	0.92984741225461	0.005097288637716
0.207317073170732	0.174216027874564	0.970789173111243	0.003461873289709
0.207317073170732	0.13550135501355	0.991191076740036	0.003085289827484
0.207317073170732	0.121951219512195	0.994073587150506	0.003958056751933
0.207317073170732	0.110864745011086	0.996688221296847	0.004281205234979
0.207317073170732	0.087108013937282	0.997590303390839	0.002975179654967
0.207317073170732	0.609756097560976	-0.005337944794765	0.004428359428911
0.207317073170732	0.40650406504065	0.000790799702558	0.00592924646044
0.209756097560976	0.152439024390244	0.987857822724568	0.003373973825104
0.209756097560976	0.101626016260163	0.998066210588935	0.003909711957168
0.209756097560976	0.060975609756098	0.960666210588935	0.034198565139798
0.209756097560976	0.043554006968641	0.986096966091612	0.008752900654372
0.209756097560976	0.304878048780488	0.175452914931588	0.017069064247472
0.212195121951219	0.24390243902439	0.746893039857228	0.025621509220702
0.212195121951219	0.203252032520325	0.927434503271862	0.005015640928019
0.212195121951219	0.087108013937282	0.989111659726353	0.0034190446163
0.212195121951219	0.174216027874564	0.969553837001784	0.003429488399762
0.212195121951219	0.121951219512195	0.994451695419393	0.004508559666865
0.212195121951219	0.13550135501355	0.991600475907198	0.002837549375372
0.212195121951219	0.110864745011086	0.996910945865556	0.004233600475907
0.212195121951219	0.609756097560976	-0.005498043069601	0.004368930577037
0.212195121951219	0.40650406504065	-0.0019342892326	0.006790903628792
0.214634146341463	0.101626016260163	0.981930398572278	0.01591546281975
0.214634146341463	0.043554006968641	0.868564128494943	0.14347
0.214634146341463	0.152439024390244	0.98732004759072	0.003705477394408
0.214634146341463	0.060975609756098	0.887105472932778	0.083500725758477
0.214634146341463	0.304878048780488	0.179557763236169	0.016707886972041
0.219512195121951	0.24390243902439	0.755804402141582	0.023295148126115
0.219512195121951	0.203252032520325	0.925699286139203	0.004997345687091
0.219512195121951	0.174216027874564	0.968023319452707	0.003424464663891
0.219512195121951	0.152439024390244	0.98627001784652	0.003324705116002
0.219512195121951	0.13550135501355	0.990892088042832	0.00298228179655
0.219512195121951	0.121951219512195	0.99344747174301	0.003970551695419
0.219512195121951	0.101626016260163	0.998253301606187	0.004011669541939
0.219512195121951	0.609756097560976	-0.005239162760262	0.004557149553837
0.219512195121951	0.060975609756098	0.936254491374182	0.060613010113028
0.219512195121951	0.304878048780488	0.161155704937537	0.015564152290303
0.219512195121951	0.043554006968641	0.987353837001784	0.008036283759667
0.224390243902439	0.203252032520325	0.923979060083284	0.005117804640095
0.224390243902439	0.174216027874564	0.967008090422367	0.00337633456276
0.224390243902439	0.152439024390244	0.98659750148721	0.003614782093992
0.224390243902439	0.13550135501355	0.990935217132659	0.002785072099941
0.224390243902439	0.043554006968641	0.983915407495538	0.011359361094587
0.224390243902439	0.110864745011086	0.997429327781082	0.004244088518739
0.224390243902439	0.101626016260163	0.998085365853659	0.003970376085663
0.224390243902439	0.40650406504065	-0.006815818560381	0.006770182034503
0.224390243902439	0.304878048780488	0.162584366448543	0.014269700178465
0.229268292682927	0.101626016260163	1.00266734086853	0.008581831052945
0.229268292682927	0.043554006968641	0.973295121951219	0.022789079119572
0.229268292682927	0.304878048780488	0.15713741820345	0.014599656157049
0.231707317073171	0.24390243902439	0.721472337894111	0.024825897085068
0.231707317073171	0.203252032520325	0.92189750148721	0.005021255562165
0.231707317073171	0.13550135501355	0.990814039262344	0.002941176740036
0.231707317073171	0.121951219512195	0.993314277215943	0.003863359785842
0.234146341463415	0.152439024390244	0.985941939321832	0.00367153010113
0.234146341463415	0.101626016260163	0.999121534800714	0.004339455502677
0.236585365853659	0.203252032520325	0.90701499107674	0.009184621058894
0.236585365853659	0.174216027874564	0.965143188578227	0.003371539619274
0.236585365853659	0.087108013937282	0.993925758477097	0.003231416061868
0.236585365853659	0.110864745011086	0.99874741225461	0.00502268994646
0.236585365853659	0.13550135501355	0.99051487209994	0.00293218994646
0.241463414634146	0.060975609756098	0.992759250446163	0.002876855145747
0.246341463414634	0.304878048780488	0.144568066627008	0.018042776918501
0.248780487804878	0.24390243902439	0.695345925044616	0.015478911957168
0.248780487804878	0.40650406504065	-0.005902323914337	0.007253378346222
0.25609756097561	0.174216027874564	0.959270077334919	0.003486933135039
0.25609756097561	0.203252032520325	0.888255859607376	0.021727365258775
0.25609756097561	0.609756097560976	-0.005242534443783	0.004495545865556
0.260975609756097	0.40650406504065	-0.003874461629982	0.006087356335515
0.270731707317073	0.152439024390244	0.980850922070196	0.003735717073171
0.3	0.24390243902439	0.551841778703153	0.021747814396193
0.3	0.174216027874564	0.940398691255205	0.004742176859013
0.3	0.152439024390244	0.967000356930398	0.005174823022011
0.3	0.13550135501355	0.966641939321832	0.014699740630577
0.3	0.203252032520325	0.858748007138608	0.010443699583581
0.3	0.110864745011086	0.994973289708507	0.003295003212374
0.3	0.101626016260163	0.982528851873884	0.01099043010113
0.3	0.087108013937282	0.995391671624033	0.002925257941701
0.3	0.121951219512195	0.99649494348602	0.002752988161808
0.3	0.076219512195122	1.00025544318858	0.003178757168352
0.3	0.060975609756098	0.964875609756097	0.032257627007734
0.3	0.050813008130081	0.953556454491374	0.033468239738251
0.3	0.043554006968641	0.945282748364069	0.051908239738251
0.3	0.40650406504065	0.001476299524093	0.007346975609756
0.3	0.609756097560976	-0.005920982569899	0.003324757049375
0.3	0.304878048780488	0.091687334919691	0.011657146341464
0.3	0.038109756097561	0.968628494943486	0.026510382510411
0.3	0.030487804878049	0.877665675193337	0.066240600832838
0.309756097560976	0.24390243902439	0.488987804878049	0.031107804878049
0.309756097560976	0.203252032520325	0.855051873884592	0.015333194527067
0.309756097560976	0.174216027874564	0.938763414634146	0.005969517549078
0.309756097560976	0.152439024390244	0.96799744199881	0.004015890184414
0.309756097560976	0.13550135501355	0.981816478286734	0.00427704164188
0.309756097560976	0.121951219512195	0.989513920285544	0.004773902201071
0.309756097560976	0.110864745011086	0.994750208209399	0.003404088994646
0.309756097560976	0.101626016260163	0.994851754907793	0.006900328375967
0.309756097560976	0.087108013937282	0.994909577632361	0.002917029982153
0.309756097560976	0.076219512195122	0.997192861392028	0.003618313206425
0.309756097560976	0.609756097560976	-0.004006169006544	0.003604303450327
0.309756097560976	0.060975609756098	0.97999488399762	0.014830811421773
0.309756097560976	0.40650406504065	-0.000527914063058	0.007028694229625
0.309756097560976	0.050813008130081	0.975649791790601	0.02121711005354
0.309756097560976	0.043554006968641	0.914293813206425	0.060250707911957
0.309756097560976	0.304878048780488	0.073390707911957	0.009013982748364
0.309756097560976	0.038109756097561	0.973000713860797	0.026002393813207
0.309756097560976	0.030487804878049	0.726345627602617	0.117713027959548
0.319512195121951	0.24390243902439	0.474280981558596	0.026202067816776
0.319512195121951	0.203252032520325	0.836021058893516	0.015905407495538
0.319512195121951	0.174216027874564	0.933190660321237	0.006362066627008
0.319512195121951	0.152439024390244	0.957170493753718	0.007453076145152
0.319512195121951	0.13550135501355	0.980608268887567	0.004302574895895
0.319512195121951	0.121951219512195	0.987112195121951	0.005742787804878
0.319512195121951	0.110864745011086	0.994251160023795	0.003306039381321
0.319512195121951	0.101626016260163	1.00092278405711	0.003965298691255
0.319512195121951	0.087108013937282	0.994364247471743	0.003153186793575
0.319512195121951	0.076219512195122	0.998991612135633	0.003609659071981
0.319512195121951	0.609756097560976	-0.003536334741225	0.003575810172516
0.319512195121951	0.060975609756098	0.990783045806067	0.004778519393218
0.319512195121951	0.050813008130081	0.947222784057109	0.038623901249256
0.319512195121951	0.043554006968641	0.945214693634741	0.052906146341463
0.319512195121951	0.40650406504065	-0.003385932778108	0.006253651397977
0.319512195121951	0.038109756097561	0.866261986912552	0.043062652587745
0.319512195121951	0.304878048780488	0.061473712076145	0.011781762641285
0.319512195121951	0.030487804878049	0.41830740630577	0.138894080904224
0.329268292682927	0.24390243902439	0.426950678167757	0.026419695419393
0.329268292682927	0.203252032520325	0.79800749553837	0.019065654372397
0.329268292682927	0.174216027874564	0.930201308744795	0.006709624033314
0.329268292682927	0.152439024390244	0.961810469958358	0.004302434503272
0.329268292682927	0.13550135501355	0.979280904223676	0.004327227900059
0.329268292682927	0.121951219512195	0.986771802498513	0.005721685246877
0.329268292682927	0.110864745011086	0.993988280785247	0.003448879892921
0.329268292682927	0.101626016260163	1.00097989292088	0.003932567638311
0.329268292682927	0.087108013937282	0.994717013682332	0.002966168709102
0.329268292682927	0.076219512195122	0.998030755502677	0.003472554669839
0.329268292682927	0.609756097560976	-0.004045172932778	0.003058991552647
0.329268292682927	0.060975609756098	0.964114574657942	0.033837355145747
0.329268292682927	0.050813008130081	0.992882926829268	0.006978477096966
0.329268292682927	0.40650406504065	-0.003964041879833	0.005636184235574
0.329268292682927	0.043554006968641	0.872009756097561	0.080337263533611
0.329268292682927	0.038109756097561	0.745059012492564	0.111287709696609
0.329268292682927	0.304878048780488	0.045757770374777	0.01013210707912
0.329268292682927	0.030487804878049	-0.200254211778703	0.043170609756098
0.339024390243902	0.24390243902439	0.385557073170732	0.021716198096371
0.339024390243902	0.203252032520325	0.773872159428911	0.021716486020226
0.339024390243902	0.174216027874564	0.913227007733492	0.010453353955979
0.339024390243902	0.152439024390244	0.942520285544319	0.018725695419393
0.339024390243902	0.13550135501355	0.977330814991077	0.004372864069007
0.339024390243902	0.121951219512195	0.987088102320047	0.004818952587745
0.339024390243902	0.110864745011086	0.993584354550862	0.003565303926234
0.339024390243902	0.101626016260163	0.98876246281975	0.014204305175491
0.339024390243902	0.087108013937282	0.99442736466389	0.003258879595479
0.339024390243902	0.609756097560976	-0.003843475431291	0.00346235502677
0.339024390243902	0.076219512195122	0.980976977989292	0.0212769405116
0.339024390243902	0.060975609756098	0.964988340273646	0.032428234979179
0.339024390243902	0.050813008130081	0.998031231409875	0.003963698393813
0.339024390243902	0.043554006968641	0.777192028554432	0.09516513979774
0.339024390243902	0.40650406504065	-0.003561424390244	0.006417924449732
0.339024390243902	0.038109756097561	0.929367043426531	0.042093105889352
0.339024390243902	0.304878048780488	0.057509237953599	0.011607792385485
0.339024390243902	0.030487804878049	0.112099488399762	0.025192706127305
0.351219512195122	0.24390243902439	0.327782117787031	0.019922859012493
0.351219512195122	0.203252032520325	0.725421534800714	0.024755711481261
0.351219512195122	0.174216027874564	0.906787031528852	0.010410883402737
0.351219512195122	0.152439024390244	0.936397144556811	0.010438983938132
0.351219512195122	0.13550135501355	0.97565252825699	0.004315323616895
0.351219512195122	0.121951219512195	0.984865318262939	0.005491892742415
0.351219512195122	0.110864745011086	0.992465318262939	0.003675360559191
0.351219512195122	0.101626016260163	0.988288161808447	0.014081172516359
0.351219512195122	0.087108013937282	0.993140273646639	0.003213839440809
0.351219512195122	0.076219512195122	0.98199000594884	0.016148190957763
0.351219512195122	0.609756097560976	-0.003596297977394	0.00417798399762
0.351219512195122	0.060975609756098	0.979681142177275	0.015323286734087
0.351219512195122	0.050813008130081	0.919013860797144	0.058062034503272
0.351219512195122	0.043554006968641	0.76495496728138	0.10432491374182
0.351219512195122	0.40650406504065	-0.003015449910767	0.006536732897085
0.351219512195122	0.304878048780488	0.055889917906008	0.009395737656157
0.351219512195122	0.030487804878049	-0.255720226055919	0.010173929208804
0.351219512195122	0.038109756097561	0.893353837001785	0.037735957763236
0.360975609756097	0.24390243902439	0.282650826888757	0.022704908982748
0.360975609756097	0.203252032520325	0.740170612730518	0.016313150505651
0.360975609756097	0.174216027874564	0.904476740035693	0.009707854848305
0.360975609756097	0.152439024390244	0.92472736466389	0.017935533016062
0.360975609756097	0.13550135501355	0.973821534800714	0.004291350743605
0.360975609756097	0.121951219512195	0.983543723973825	0.005361176740036
0.360975609756097	0.110864745011086	0.991458179654967	0.003631650446163
0.360975609756097	0.101626016260163	0.987020404521118	0.014431990481856
0.360975609756097	0.087108013937282	0.993833432480666	0.003144787685901
0.360975609756097	0.076219512195122	0.986262284354551	0.014573472337894
0.360975609756097	0.609756097560976	-0.003494648602023	0.004014138548483
0.360975609756097	0.060975609756098	0.958069660916121	0.036929693634741
0.360975609756097	0.40650406504065	-0.00211168548483	0.006245691255205
0.360975609756097	0.050813008130081	0.977641463414634	0.016604485425342
0.360975609756097	0.043554006968641	0.882979238548483	0.068489315883403
0.360975609756097	0.304878048780488	0.036414960737656	0.011198603807258
0.360975609756097	0.030487804878049	0.155579738251041	0.033615285544319
0.360975609756097	0.038109756097561	0.392498631766805	0.030781897085068
0.370731707317073	0.24390243902439	0.255071683521713	0.02137101784652
0.370731707317073	0.203252032520325	0.706333432480666	0.018945416418798
0.370731707317073	0.174216027874564	0.887221713265913	0.010381726353361
0.370731707317073	0.152439024390244	0.889415466983938	0.024747030933968
0.370731707317073	0.13550135501355	0.969868828078525	0.00447112343843
0.370731707317073	0.121951219512195	0.98261737061273	0.003039967995241
0.370731707317073	0.110864745011086	0.988081796549673	0.007657479476502
0.370731707317073	0.101626016260163	0.986120464009518	0.014782656751933
0.370731707317073	0.087108013937282	0.993937120761451	0.00311025687091
0.370731707317073	0.076219512195122	1.00041451516954	0.002717935812017
0.370731707317073	0.609756097560976	-0.003816612671029	0.0035934405116
0.370731707317073	0.060975609756098	0.968775312314099	0.028561653182629
0.370731707317073	0.050813008130081	0.889488578227246	0.075065859607377
0.370731707317073	0.043554006968641	0.346519589530042	0.108948346222487
0.370731707317073	0.40650406504065	-0.001259724806663	0.005133048661511
0.370731707317073	0.304878048780488	0.038280025580012	0.008685259369423
0.370731707317073	0.030487804878049	-0.263334812611541	0.014481016061868
0.370731707317073	0.038109756097561	0.079846960142772	0.051233107674004
0.380487804878049	0.24390243902439	0.253158393813206	0.02506394348602
0.380487804878049	0.203252032520325	0.604520939916716	0.03185804164188
0.380487804878049	0.174216027874564	0.869769303985723	0.011833594289114
0.380487804878049	0.152439024390244	0.910920939916716	0.017491687091017
0.380487804878049	0.13550135501355	0.965483700178465	0.004715523259964
0.380487804878049	0.121951219512195	0.975236942296252	0.007110731707317
0.380487804878049	0.110864745011086	0.989182093991671	0.005817543723974
0.380487804878049	0.101626016260163	0.985735336109459	0.0146360148721
0.380487804878049	0.087108013937282	0.982863057703748	0.011350194527067
0.380487804878049	0.076219512195122	0.994173170731707	0.007274779298037
0.380487804878049	0.609756097560976	-0.00381222492564	0.003544383759667
0.380487804878049	0.060975609756098	0.928918976799524	0.051524443188578
0.380487804878049	0.050813008130081	0.755716597263533	0.056855832242713
0.380487804878049	0.40650406504065	-0.002644170969661	0.004409346757882
0.380487804878049	0.043554006968641	0.644385544318858	0.123038536585366
0.380487804878049	0.304878048780488	0.030076178465199	0.008396543723974
0.380487804878049	0.030487804878049	-0.218331909577632	0.010265804878049
0.380487804878049	0.038109756097561	0.709444616299821	0.033150756692445
0.390243902439024	0.24390243902439	0.215040969660916	0.021964223676383
0.390243902439024	0.203252032520325	0.552911499107674	0.022959574657942
0.390243902439024	0.174216027874564	0.825669303985723	0.018033345627603
0.390243902439024	0.152439024390244	0.87639256395003	0.03296291969066
0.390243902439024	0.13550135501355	0.964158060678168	0.004394076264129
0.390243902439024	0.121951219512195	0.98082754312909	0.002922467876264
0.390243902439024	0.110864745011086	0.987582093991671	0.006205550267698
0.390243902439024	0.101626016260163	0.997120820939917	0.004299440392623
0.390243902439024	0.087108013937282	0.972753599048186	0.020767546698394
0.390243902439024	0.076219512195122	0.999774538964902	0.003154689886972
0.390243902439024	0.609756097560976	-0.00444952230815	0.003420050267698
0.390243902439024	0.060975609756098	0.978050624628197	0.017011862581797
0.390243902439024	0.050813008130081	0.656828613920285	0.105870725758477
0.390243902439024	0.043554006968641	0.008016360499703	0.044379803688281
0.390243902439024	0.40650406504065	-0.003797322010708	0.003873762284355
0.390243902439024	0.304878048780488	0.025205718619869	0.008781493753718
0.390243902439024	0.030487804878049	-0.222282028554432	0.011081220701963
0.390243902439024	0.038109756097561	0.703096252230815	0.034670706722189
0.4	0.24390243902439	0.166180130874479	0.015558204640095
0.4	0.174216027874564	0.797804580606782	0.021138102320048
0.4	0.152439024390244	0.900749018441404	0.018448775728733
0.4	0.13550135501355	0.957842950624628	0.003824126650803
0.4	0.203252032520325	0.490761951219512	0.019690662105889
0.4	0.110864745011086	0.983544854253421	0.007457648423557
0.4	0.101626016260163	0.981774657941701	0.007481085068412
0.4	0.087108013937282	0.98324759071981	0.010417148720999
0.4	0.121951219512195	0.976455145746579	0.002757153242118
0.4	0.076219512195122	0.981274241522903	0.018326448542534
0.4	0.060975609756098	0.971299821534801	0.025848030339084
0.4	0.050813008130081	0.497065348007139	0.076747305175491
0.4	0.043554006968641	-0.202277787031529	0.012268837001785
0.4	0.609756097560976	-0.005361564901844	0.002627466032124
0.4	0.40650406504065	-0.000746255978584	0.005431401368233
0.4	0.304878048780488	0.013018370612731	0.008677326591315
0.4	0.030487804878049	-0.214762938726948	0.013103731112433
0.4	0.038109756097561	0.558047858417608	0.024869182034503
0.409756097560976	0.24390243902439	0.140399809637121	0.014337361689471
0.409756097560976	0.203252032520325	0.395908346222487	0.031270350981559
0.409756097560976	0.174216027874564	0.712796133254015	0.028241398572278
0.409756097560976	0.152439024390244	0.844788994646044	0.029127355145747
0.409756097560976	0.13550135501355	0.948811600237953	0.008028476502082
0.409756097560976	0.121951219512195	0.97667983343248	0.003050612314099
0.409756097560976	0.110864745011086	0.987117013682332	0.003354418143962
0.409756097560976	0.101626016260163	0.976209339678763	0.01862251635931
0.409756097560976	0.087108013937282	0.965338488994646	0.026747097560976
0.409756097560976	0.076219512195122	0.998842058298632	0.003907801665675
0.409756097560976	0.609756097560976	-0.004243504759072	0.003652088340274
0.409756097560976	0.060975609756098	0.935050327186199	0.058069751933373
0.409756097560976	0.050813008130081	0.896281439619274	0.071376103509816
0.409756097560976	0.043554006968641	0.324289732302201	0.082476853063653
0.409756097560976	0.40650406504065	-0.002679434086853	0.003132585663296
0.409756097560976	0.304878048780488	0.015663198691255	0.007977022010708
0.409756097560976	0.030487804878049	-0.282929530041642	0.001702385841761
0.409756097560976	0.038109756097561	-0.002384817192148	0.018352651397977
0.419512195121951	0.24390243902439	0.115490577037478	0.016797814396193
0.419512195121951	0.203252032520325	0.315595633551457	0.036694262343843
0.419512195121951	0.174216027874564	0.624278941106484	0.031780872694825
0.419512195121951	0.152439024390244	0.853618917311124	0.025589351576443
0.419512195121951	0.13550135501355	0.92684509220702	0.019533804283165
0.419512195121951	0.121951219512195	0.96041255205235	0.012181715645449
0.419512195121951	0.110864745011086	0.9849748364069	0.003254071207615
0.419512195121951	0.101626016260163	0.988463117192147	0.006535894705532
0.419512195121951	0.087108013937282	0.979754729327781	0.012190653777513
0.419512195121951	0.076219512195122	0.94757239738251	0.030656773349197
0.419512195121951	0.609756097560976	-0.004152242177275	0.00360235092207
0.419512195121951	0.060975609756098	0.959519631171921	0.037322792980369
0.419512195121951	0.050813008130081	0.214311481261154	0.066561867935753
0.419512195121951	0.043554006968641	-0.220721998810232	0.013842327186199
0.419512195121951	0.40650406504065	-0.003096127067222	0.002735695597858
0.419512195121951	0.304878048780488	0.019321984533016	0.007478739440809
0.419512195121951	0.030487804878049	-0.281232962522308	0.002319590541344
0.419512195121951	0.038109756097561	0.09929995835812	0.009808279595479
0.429268292682927	0.24390243902439	0.077474646044021	0.018824733491969
0.429268292682927	0.203252032520325	0.251273581201666	0.03049744794765
0.429268292682927	0.174216027874564	0.578608596073766	0.028644609756098
0.429268292682927	0.152439024390244	0.7100249851279	0.047394332540155
0.429268292682927	0.13550135501355	0.912965139797739	0.019097676977989
0.429268292682927	0.121951219512195	0.967268590124925	0.003930651100535
0.429268292682927	0.110864745011086	0.976773765615705	0.007727776918501
0.429268292682927	0.101626016260163	0.986888221296847	0.007057709101725
0.429268292682927	0.609756097560976	-0.0043050148721	0.003552307971446
0.429268292682927	0.087108013937282	0.980586139202855	0.011707337299227
0.429268292682927	0.076219512195122	0.989805710886377	0.012967530041642
0.429268292682927	0.060975609756098	0.42544007138608	0.104414301011303
0.429268292682927	0.40650406504065	-0.002937067578822	0.003241092623438
0.429268292682927	0.050813008130081	0.134906073765616	0.063077233789411
0.429268292682927	0.043554006968641	-0.201936168947055	0.00789750446163
0.429268292682927	0.304878048780488	0.011058682926829	0.007459105889352
0.429268292682927	0.030487804878049	-0.280622647233789	0.001890626353361
0.429268292682927	0.038109756097561	0.026029196906603	0.018374268292683
0.439024390243902	0.24390243902439	0.069190267697799	0.013240712671029
0.439024390243902	0.203252032520325	0.213826341463415	0.020219319452707
0.439024390243902	0.174216027874564	0.490928143961927	0.032589769779893
0.439024390243902	0.152439024390244	0.728328138013087	0.036236122546104
0.439024390243902	0.13550135501355	0.889163712076145	0.023107672218917
0.439024390243902	0.121951219512195	0.9260500297442	0.02617010707912
0.439024390243902	0.110864745011086	0.970857584770969	0.01071445984533
0.439024390243902	0.101626016260163	0.982558953004164	0.010219154074955
0.439024390243902	0.087108013937282	0.975260737656157	0.016313727543129
0.439024390243902	0.076219512195122	0.95770755502677	0.029095707911957
0.439024390243902	0.609756097560976	-0.004127719869126	0.003567290957763
0.439024390243902	0.060975609756098	0.980436109458655	0.017284709101725
0.439024390243902	0.050813008130081	-0.134346977989292	0.025011780487805
0.439024390243902	0.043554006968641	-0.224710285544319	0.016193151100535
0.439024390243902	0.40650406504065	-0.0034786743605	0.003184832004759
0.439024390243902	0.304878048780488	0.01328255502677	0.00506272195122
0.439024390243902	0.030487804878049	-0.281736817370613	0.002191444497323
0.439024390243902	0.038109756097561	-0.223020928019036	0.005371127007733
0.451219512195122	0.24390243902439	0.044215740035693	0.009947790600833
0.451219512195122	0.203252032520325	0.178201594289114	0.016620963117192
0.451219512195122	0.174216027874564	0.34390746579417	0.038187600237954
0.451219512195122	0.152439024390244	0.625280904223676	0.034437742415229
0.451219512195122	0.13550135501355	0.844720464009518	0.033643316478287
0.451219512195122	0.121951219512195	0.885198215348007	0.034892033908388
0.451219512195122	0.110864745011086	0.900726888756692	0.037272734681737
0.451219512195122	0.101626016260163	0.980468471148126	0.009525114217728
0.451219512195122	0.087108013937282	0.969693396787626	0.020587482450922
0.451219512195122	0.076219512195122	0.94153242117787	0.053846908387864
0.451219512195122	0.609756097560976	-0.003859460142772	0.00362724759072
0.451219512195122	0.060975609756098	0.89224259369423	0.068491552647234
0.451219512195122	0.050813008130081	-0.057610604997026	0.050615870315289
0.451219512195122	0.043554006968641	-0.186580791195717	0.00611596133254
0.451219512195122	0.40650406504065	-0.001632689411065	0.003676031945271
0.451219512195122	0.304878048780488	0.012738669244497	0.006103506246282
0.451219512195122	0.030487804878049	-0.282339809637121	0.001542691969066
0.451219512195122	0.038109756097561	-0.231891969066032	0.004617981142177
0.460975609756098	0.24390243902439	0.025491152885187	0.008847129089827
0.460975609756098	0.203252032520325	0.102841760856633	0.020345760856633
0.460975609756098	0.174216027874564	0.29666511005354	0.030259557406306
0.460975609756098	0.152439024390244	0.488353295657347	0.036879920285544
0.460975609756098	0.13550135501355	0.799457882212968	0.037325845330161
0.460975609756098	0.121951219512195	0.850804283164783	0.072948738845925
0.460975609756098	0.110864745011086	0.921364604402142	0.034445359309935
0.460975609756098	0.101626016260163	0.962105532421178	0.02016861748959
0.460975609756098	0.087108013937282	0.983692801903629	0.005868815823914
0.460975609756098	0.609756097560976	-0.003770621237359	0.003218866983938
0.460975609756098	0.076219512195122	0.846744794765021	0.057227953599048
0.460975609756098	0.060975609756098	0.500910582986318	0.110887204045211
0.460975609756098	0.050813008130081	-0.215841826293873	0.010029346222487
0.460975609756098	0.043554006968641	-0.052791594289114	0.054564015466984
0.460975609756098	0.40650406504065	-0.001038633135039	0.003645530874479
0.460975609756098	0.304878048780488	0.011194152290303	0.006355675788221
0.460975609756098	0.030487804878049	-0.278878381915526	0.00199662230815
0.460975609756098	0.038109756097561	-0.256180999405116	0.002658129863177
0.470731707317073	0.24390243902439	0.02240743604997	0.009531755502677
0.470731707317073	0.203252032520325	0.082200279595479	0.015434686496133
0.470731707317073	0.174216027874564	0.241101481261154	0.022800863176681
0.470731707317073	0.152439024390244	0.38271252825699	0.042569464009518
0.470731707317073	0.13550135501355	0.58992252825699	0.055713798929209
0.470731707317073	0.121951219512195	0.770506900654372	0.052195006543724
0.470731707317073	0.110864745011086	0.827780428316478	0.050069258774539
0.470731707317073	0.101626016260163	0.890846519928614	0.038760488994646
0.470731707317073	0.087108013937282	0.914841939321832	0.053836099940512
0.470731707317073	0.076219512195122	0.670458953004164	0.101214027364664
0.470731707317073	0.609756097560976	-0.004474660618679	0.003173670493754
0.470731707317073	0.060975609756098	0.533668804283165	0.112085443188578
0.470731707317073	0.050813008130081	-0.082385568114218	0.053556798334325
0.470731707317073	0.043554006968641	-0.251176055919096	0.013106192147531
0.470731707317073	0.40650406504065	-0.001602108209399	0.004064423200476
0.470731707317073	0.304878048780488	0.009149878643664	0.006060302201071
0.470731707317073	0.030487804878049	-0.279244092801904	0.001897082212968
0.470731707317073	0.038109756097561	-0.278655163593099	0.001361842891136
0.480487804878049	0.24390243902439	0.026773408685306	0.010581704937537
0.480487804878049	0.203252032520325	0.069990969660916	0.016321175490779
0.480487804878049	0.174216027874564	0.18109992861392	0.012845100535396
0.480487804878049	0.152439024390244	0.23609740630577	0.030689759666865
0.480487804878049	0.13550135501355	0.430423950029744	0.048580361689471
0.480487804878049	0.121951219512195	0.687254729327781	0.063715193337299
0.480487804878049	0.110864745011086	0.702890422367638	0.063187697798929
0.480487804878049	0.101626016260163	0.727261273051755	0.097643200475907
0.480487804878049	0.087108013937282	0.938201368233194	0.048148518738846
0.480487804878049	0.076219512195122	0.949653063652588	0.027831283759667
0.480487804878049	0.609756097560976	-0.004601567697799	0.003194711778703
0.480487804878049	0.060975609756098	0.812092742415229	0.085064390243902
0.480487804878049	0.050813008130081	-0.198177674003569	0.008998886377156
0.480487804878049	0.40650406504065	-0.001219488399762	0.003584864425937
0.480487804878049	0.043554006968641	-0.236401154074955	0.011228367043427
0.480487804878049	0.304878048780488	0.008520073170732	0.005958239143367
0.480487804878049	0.030487804878049	-0.282396454491374	0.002056143069601
0.480487804878049	0.038109756097561	-0.211187840571089	0.003540244913742
0.490243902439024	0.24390243902439	0.022426152290303	0.006651072575848
0.490243902439024	0.203252032520325	0.042115432480666	0.012514636525878
0.490243902439024	0.174216027874564	0.11156254610351	0.02361064128495
0.490243902439024	0.152439024390244	0.226405746579417	0.028210076740036
0.490243902439024	0.13550135501355	0.334495389649018	0.041132171921475
0.490243902439024	0.121951219512195	0.527616716240333	0.058853276026175
0.490243902439024	0.110864745011086	0.593609470553242	0.07863505651398
0.490243902439024	0.101626016260163	0.75413491969066	0.065484860202261
0.490243902439024	0.087108013937282	0.697968411659726	0.11548496728138
0.490243902439024	0.076219512195122	0.688351041046996	0.098058798334325
0.490243902439024	0.609756097560976	-0.004677184057109	0.003102446995836
0.490243902439024	0.060975609756098	-0.174499756097561	0.012128366448543
0.490243902439024	0.050813008130081	-0.182337328970851	0.010757211183819
0.490243902439024	0.043554006968641	-0.272629387269482	0.003368050624628
0.490243902439024	0.40650406504065	-0.001470286793575	0.003712588816181
0.490243902439024	0.304878048780488	0.007857855443189	0.005585390838786
0.490243902439024	0.030487804878049	-0.27870254610351	0.002650524806663
0.490243902439024	0.038109756097561	-0.278386400951814	0.000618939083879
0.5	0.24390243902439	0.000974583343248	0.005735264485425
0.5	0.174216027874564	0.069421487209994	0.015959792980369
0.5	0.152439024390244	0.106368346222487	0.026382911362284
0.5	0.13550135501355	0.275951933372992	0.043863756097561
0.5	0.203252032520325	0.040090431290898	0.007518142772159
0.5	0.110864745011086	0.458054295062463	0.077379143367044
0.5	0.101626016260163	0.601226591314694	0.05631154610351
0.5	0.087108013937282	0.76194741225461	0.083447816775729
0.5	0.121951219512195	0.323589262343843	0.034574083878644
0.5	0.076219512195122	0.783521713265913	0.055129654967281
0.5	0.060975609756098	-0.171253135038667	0.009997882807852
0.5	0.050813008130081	-0.189225336109459	0.009989358120167
0.5	0.609756097560976	-0.005833187923855	0.002712790957763
0.5	0.043554006968641	-0.218610969660916	0.01558809518144
0.5	0.40650406504065	-0.006839597263534	0.005186982212968
0.5	0.304878048780488	-0.005231707614515	0.005222561689471
0.5	0.030487804878049	-0.281414830458061	0.002009567519334
0.5	0.038109756097561	-0.278144794765021	0.000831886079714
0.509756097560975	0.24390243902439	0.005754363712076	0.008074888756692
0.509756097560975	0.203252032520325	0.024088326591315	0.010112999405116
0.509756097560975	0.174216027874564	0.040003430696014	0.010554180249851
0.509756097560975	0.152439024390244	0.080270719809637	0.018368674598453
0.509756097560975	0.13550135501355	0.074576555621654	0.032730953004164
0.509756097560975	0.121951219512195	0.271922694824509	0.040359920285544
0.509756097560975	0.110864745011086	0.369865556216538	0.060567983343248
0.509756097560975	0.101626016260163	0.475013206424747	0.077659738251041
0.509756097560975	0.087108013937282	0.506510541344438	0.109602201070791
0.509756097560975	0.076219512195122	0.039312832242713	0.028293380725759
0.509756097560975	0.609756097560976	-0.005087480725758	0.003033863057704
0.509756097560975	0.060975609756098	0.031464756097561	0.047038672218917
0.509756097560975	0.050813008130081	-0.183766246281975	0.011180243307555
0.509756097560975	0.043554006968641	-0.26476737656157	0.006673107674004
0.509756097560975	0.40650406504065	-0.002172092504462	0.003811488399762
0.509756097560975	0.304878048780488	0.001998744021416	0.005417599821535
0.509756097560975	0.030487804878049	-0.281222647233789	0.001828648007139
0.509756097560975	0.038109756097561	-0.274596460440214	0.001774156632957
0.519512195121951	0.24390243902439	0.005190584949435	0.00639106543724
0.519512195121951	0.203252032520325	0.016591182629387	0.008420641284949
0.519512195121951	0.174216027874564	0.01381858179655	0.006068806067817
0.519512195121951	0.152439024390244	0.052446519928614	0.017018640690066
0.519512195121951	0.13550135501355	0.064284408090422	0.025261345627603
0.519512195121951	0.121951219512195	0.096348816180845	0.0329029256395
0.519512195121951	0.110864745011086	0.14582010707912	0.032926814396193
0.519512195121951	0.101626016260163	0.185358030933968	0.04969700297442
0.519512195121951	0.087108013937282	0.09355254015467	0.060733093396788
0.519512195121951	0.609756097560976	-0.004959733372992	0.003423341165973
0.519512195121951	0.076219512195122	0.39808493158834	0.072619809637121
0.519512195121951	0.060975609756098	-0.165267751338489	0.015232046995836
0.519512195121951	0.050813008130081	-0.264173545508626	0.003966716775729
0.519512195121951	0.40650406504065	-0.002367032421178	0.003522315348007
0.519512195121951	0.043554006968641	-0.261319089827484	0.007819801903629
0.519512195121951	0.304878048780488	-0.001242969482451	0.004988188637716
0.519512195121951	0.030487804878049	-0.280825187388459	0.001958065853659
0.519512195121951	0.038109756097561	-0.275353462224866	0.002479762165378
0.529268292682927	0.24390243902439	0.004427474657942	0.00628296430696
0.529268292682927	0.203252032520325	0.008189793575253	0.00892646281975
0.529268292682927	0.174216027874564	0.01696960261749	0.007960780487805
0.529268292682927	0.152439024390244	0.015258242117787	0.006958203450327
0.529268292682927	0.13550135501355	0.012327389054135	0.012344305175491
0.529268292682927	0.121951219512195	0.093373616894706	0.02073700297442
0.529268292682927	0.110864745011086	0.028372210588935	0.027070113622844
0.529268292682927	0.101626016260163	0.038446017251636	0.025759804283165
0.529268292682927	0.087108013937282	0.159365913146936	0.082732064247472
0.529268292682927	0.076219512195122	0.011459404521118	0.018947395002975
0.529268292682927	0.609756097560976	-0.004637720939917	0.003279787685901
0.529268292682927	0.060975609756098	-0.174523390838786	0.012995550862582
0.529268292682927	0.050813008130081	-0.263306502082094	0.00718459369423
0.529268292682927	0.043554006968641	-0.271693307555027	0.002628962522308
0.529268292682927	0.40650406504065	-0.001340983045806	0.003487516478287
0.529268292682927	0.304878048780488	-0.000752710291493	0.005111273468174
0.529268292682927	0.030487804878049	-0.22747255205235	0.001242842296252
0.529268292682927	0.038109756097561	-0.261389185008923	0.006928411064842
0.539024390243902	0.24390243902439	0.000300389351576	0.006528517549078
0.539024390243902	0.203252032520325	0.009320302201071	0.00484655800119
0.539024390243902	0.174216027874564	0.005964122546104	0.005906451873885
0.539024390243902	0.152439024390244	-8.918248661511E-05	0.007187989292088
0.539024390243902	0.13550135501355	-0.006024143961927	0.009997423557406
0.539024390243902	0.121951219512195	-0.016175810232005	0.015969258774539
0.539024390243902	0.110864745011086	0.007067930993456	0.028266153480071
0.539024390243902	0.101626016260163	-0.007406511005354	0.021325260559191
0.539024390243902	0.087108013937282	-0.063333039857228	0.033563439619274
0.539024390243902	0.076219512195122	-0.053569706722189	0.026451596073766
0.539024390243902	0.609756097560976	-0.004585582331945	0.003303342593694
0.539024390243902	0.060975609756098	-0.253007132659131	0.003832654312909
0.539024390243902	0.050813008130081	-0.255706115407496	0.005178351754908
0.539024390243902	0.043554006968641	-0.242282195121951	0.012775926234384
0.539024390243902	0.40650406504065	-0.001378503628792	0.00354729292088
0.539024390243902	0.304878048780488	-0.002683237477692	0.004704883045806
0.539024390243902	0.030487804878049	-0.228449767995241	0.001391052349792
0.539024390243902	0.038109756097561	-0.27136243307555	0.004592176859012
0.551219512195122	0.24390243902439	-0.000488248602023	0.003673544259369
0.551219512195122	0.203252032520325	0.003038865080309	0.005621291136228
0.551219512195122	0.174216027874564	-0.005259885722784	0.004793966270077
0.551219512195122	0.152439024390244	-0.024795088042832	0.005655452885187
0.551219512195122	0.13550135501355	-0.043642803093397	0.005511620939917
0.551219512195122	0.121951219512195	-0.062839732302201	0.013161311124331
0.551219512195122	0.110864745011086	-0.07250760261749	0.009563822129685
0.551219512195122	0.101626016260163	-0.076935948839976	0.015856051754908
0.551219512195122	0.087108013937282	-0.145477239738251	0.010772021415824
0.551219512195122	0.076219512195122	-0.140886853063653	0.025093209994051
0.551219512195122	0.609756097560976	-0.005169382629387	0.003100836228435
0.551219512195122	0.060975609756098	-0.251183497917906	0.006365825104105
0.551219512195122	0.050813008130081	-0.25518496133254	0.008841381320642
0.551219512195122	0.043554006968641	-0.253904271267103	0.009417651397977
0.551219512195122	0.40650406504065	-0.001137121475312	0.003353936644854
0.551219512195122	0.304878048780488	-0.004868755264723	0.004798715288519
0.551219512195122	0.030487804878049	-0.227952296252231	0.00109060035693
0.551219512195122	0.038109756097561	-0.251628435455086	0.007515612135634
0.560975609756097	0.24390243902439	-0.000425133914337	0.005085531766805
0.560975609756097	0.203252032520325	-0.004828972635336	0.005055208625818
0.560975609756097	0.174216027874564	-0.010888337894111	0.003080935514575
0.560975609756097	0.152439024390244	-0.029707604402142	0.006326481261154
0.560975609756097	0.13550135501355	-0.060690814991077	0.005190089767995
0.560975609756097	0.121951219512195	-0.081994378346223	0.007579945270672
0.560975609756097	0.110864745011086	-0.085928756692445	0.011592405710886
0.560975609756097	0.101626016260163	-0.131595627602617	0.008697324806663
0.560975609756097	0.087108013937282	-0.146469714455681	0.009325367043427
0.560975609756097	0.076219512195122	-0.159689167162403	0.008613063057704
0.560975609756097	0.609756097560976	-0.005250706662701	0.003027728435455
0.560975609756097	0.060975609756098	-0.248374164187983	0.007438335514575
0.560975609756097	0.050813008130081	-0.245886073765616	0.006940929208804
0.560975609756097	0.043554006968641	-0.223343497917906	0.002761131409875
0.560975609756097	0.40650406504065	0.000317489060083	0.003389571802499
0.560975609756097	0.304878048780488	-0.004656916418798	0.004640916656752
0.560975609756097	0.030487804878049	-0.228628310529447	0.00113798625818
0.560975609756097	0.038109756097561	-0.265180624628197	0.005458825758477
0.570731707317073	0.24390243902439	-7.37696490184414E-05	0.004799346698394
0.570731707317073	0.203252032520325	-0.010659643664486	0.004413246817371
0.570731707317073	0.174216027874564	-0.017404370017847	0.003793045330161
0.570731707317073	0.152439024390244	-0.040637907198096	0.006200395002974
0.570731707317073	0.13550135501355	-0.070132706722189	0.005621675133849
0.570731707317073	0.121951219512195	-0.091563527662106	0.006922287923855
0.570731707317073	0.110864745011086	-0.122813230220107	0.006609637715645
0.570731707317073	0.101626016260163	-0.134508024985128	0.006384054729328
0.570731707317073	0.087108013937282	-0.176381475312314	0.011739891136229
0.570731707317073	0.076219512195122	-0.223397299226651	0.008286278405711
0.570731707317073	0.609756097560976	-0.005751848423557	0.003066029625223
0.570731707317073	0.060975609756098	-0.253190945865556	0.004301584057109
0.570731707317073	0.050813008130081	-0.26601992861392	0.003008526650803
0.570731707317073	0.043554006968641	-0.231070362879239	0.005301427245687
0.570731707317073	0.40650406504065	-0.000175633890541	0.003588540571089
0.570731707317073	0.304878048780488	-0.005541797501487	0.004544204283165
0.570731707317073	0.030487804878049	-0.228628227245687	0.00117284943486
0.570731707317073	0.038109756097561	-0.230809779892921	0.000540553747769
0.580487804878049	0.24390243902439	-0.001232443604997	0.005151044735277
0.580487804878049	0.174216027874564	-0.031940669244497	0.003735233789411
0.580487804878049	0.203252032520325	-0.011621372992267	0.003609859726353
0.580487804878049	0.152439024390244	-0.048289621058894	0.004751567757287
0.580487804878049	0.13550135501355	-0.080514217727543	0.004063977632362
0.580487804878049	0.121951219512195	-0.102530475907198	0.00613040630577
0.580487804878049	0.110864745011086	-0.122408857822725	0.004889028078525
0.580487804878049	0.101626016260163	-0.155880582986318	0.006014108268888
0.580487804878049	0.087108013937282	-0.194263807257585	0.005343920047591
0.580487804878049	0.076219512195122	-0.219744669839381	0.00610538548483
0.580487804878049	0.609756097560976	-0.00579651635931	0.002937462403331
0.580487804878049	0.060975609756098	-0.249478179654967	0.004834345151695
0.580487804878049	0.050813008130081	-0.240648613920285	0.007434274836407
0.580487804878049	0.40650406504065	-0.000445815615705	0.00370866281975
0.580487804878049	0.043554006968641	-0.23118993456276	0.004691808090422
0.580487804878049	0.304878048780488	-0.005884308209399	0.004391011481261
0.580487804878049	0.030487804878049	-0.228196805472933	0.000833464961333
0.580487804878049	0.038109756097561	-0.228892819750149	0.000605472218917
0.590243902439024	0.24390243902439	-0.001168016537775	0.005774009637121
0.590243902439024	0.203252032520325	-0.014011121356336	0.003000547709697
0.590243902439024	0.174216027874564	-0.032303223081499	0.003233778167757
0.590243902439024	0.152439024390244	-0.051074389054135	0.0033461892326
0.590243902439024	0.13550135501355	-0.086225704937537	0.004418289411065
0.590243902439024	0.121951219512195	-0.113033854848305	0.004729523497918
0.590243902439024	0.110864745011086	-0.128190279595479	0.00490240928019
0.590243902439024	0.101626016260163	-0.153934449732302	0.004024459309935
0.590243902439024	0.087108013937282	-0.191526436644854	0.005454186793575
0.590243902439024	0.609756097560976	-0.005838470136823	0.002920418084474
0.590243902439024	0.076219512195122	-0.216439476502082	0.007179169541939
0.590243902439024	0.060975609756098	-0.23103757882213	0.01051942712671
0.590243902439024	0.050813008130081	-0.219177180249851	0.004605311421773
0.590243902439024	0.043554006968641	-0.228645139797739	0.001763706722189
0.590243902439024	0.40650406504065	-0.000599502736466	0.003686909637121
0.590243902439024	0.304878048780488	-0.00616392266508	0.004186708328376
0.590243902439024	0.030487804878049	-0.229488548483046	0.001297053837002
0.590243902439024	0.038109756097561	-0.230989666864961	0.001129363593099
0.6	0.24390243902439	-0.004330524806663	0.003143645092207
0.6	0.174216027874564	-0.037972555621654	0.003576630636526
0.6	0.152439024390244	-0.057605009518144	0.003386317608566
0.6	0.203252032520325	-0.008115215348007	0.002627071207615
0.6	0.13550135501355	-0.08385258774539	0.003864869422963
0.6	0.110864745011086	-0.136662028554432	0.004078211421773
0.6	0.101626016260163	-0.16342007138608	0.00299028215348
0.6	0.087108013937282	-0.189620458060678	0.003505230696014
0.6	0.121951219512195	-0.113415353955979	0.002570348958953
0.6	0.076219512195122	-0.20468245092207	0.003189388518739
0.6	0.060975609756098	-0.224979732302201	0.010819434265318
0.6	0.050813008130081	-0.23126259369423	0.001790412849494
0.6	0.40650406504065	-0.007263351576443	0.004413548185604
0.6	0.043554006968641	-0.228533331350387	0.001696472218917
0.6	0.609756097560976	-0.005265797798929	0.002680855502677
0.6	0.304878048780488	-0.004163288340274	0.00288711600238
0.6	0.030487804878049	-0.226522040452112	0.001249223616895
0.6	0.038109756097561	-0.230613039857228	0.001059199821535
0.7	0.24390243902439	-0.017242690660321	0.002841566032124
0.7	0.174216027874564	-0.052992723973825	0.002150138607971
0.7	0.152439024390244	-0.068148518738846	0.002237398334325
0.7	0.203252032520325	-0.033708408090422	0.001850527364664
0.7	0.13550135501355	-0.084551493158834	0.003084170910173
0.7	0.110864745011086	-0.113025288518739	0.001819698631767
0.7	0.101626016260163	-0.130147852468769	0.001870883581202
0.7	0.087108013937282	-0.148580701963117	0.001616883521713
0.7	0.076219512195122	-0.16200491374182	0.002054961689471
0.7	0.121951219512195	-0.101399226650803	0.001974405770375
0.7	0.060975609756098	-0.170727251635931	0.002111193099346
0.7	0.050813008130081	-0.179790350981559	0.001478964842356
0.7	0.40650406504065	-0.007880229625223	0.003563773527662
0.7	0.043554006968641	-0.177755978584176	0.002690780428316
0.7	0.609756097560976	-0.00463205092207	0.00256603604997
0.7	0.304878048780488	-0.004000613801309	0.002974213682332
0.7	0.038109756097561	-0.180791457465794	0.000944394527067
0.7	0.030487804878049	-0.178995455086258	0.000855731409875
0.8	0.24390243902439	-0.025472718619869	0.002011081142177
0.8	0.203252032520325	-0.036394204640095	0.00241013569304
0.8	0.174216027874564	-0.046450612135634	0.00209829738251
0.8	0.152439024390244	-0.053171969660916	0.002202924568709
0.8	0.13550135501355	-0.067398387864367	0.00154304646044
0.8	0.121951219512195	-0.07963762046401	0.001782289470553
0.8	0.110864745011086	-0.086741820345033	0.001772811778703
0.8	0.101626016260163	-0.097559518143962	0.001845851279001
0.8	0.087108013937282	-0.115948976799524	0.001707169720405
0.8	0.609756097560976	-0.00372229143367	0.002879049970256
0.8	0.076219512195122	-0.125747120761452	0.001344494229625
0.8	0.060975609756098	-0.138678738845925	0.00146346876859
0.8	0.050813008130081	-0.144815639500297	0.001386776323617
0.8	0.40650406504065	-0.001866546995836	0.002906931409875
0.8	0.043554006968641	-0.14675754312909	0.000781507971446
0.8	0.304878048780488	-0.014315399762046	0.002325817430101
0.8	0.038109756097561	-0.148408435455086	0.000914707376562
0.8	0.030487804878049	-0.14875743604997	0.000970429208804
0.9	0.24390243902439	-0.029077158834027	0.00191108399762
0.9	0.203252032520325	-0.038581066627008	0.002491527721594
0.9	0.174216027874564	-0.044495280785247	0.00224083010113
0.9	0.152439024390244	-0.048353988697204	0.00194466133254
0.9	0.13550135501355	-0.057756177870315	0.001581001070791
0.9	0.121951219512195	-0.068605829863177	0.001889702676978
0.9	0.110864745011086	-0.073931998810232	0.001499018619869
0.9	0.101626016260163	-0.082313914336704	0.001733724866151
0.9	0.087108013937282	-0.090158976799524	0.001809512492564
0.9	0.609756097560976	-0.00337660333135	0.00342426097561
0.9	0.076219512195122	-0.099319107674004	0.001182628078525
0.9	0.060975609756098	-0.111943593099346	0.001662555740631
0.9	0.050813008130081	-0.117665704937537	0.00179703420583
0.9	0.043554006968641	-0.116668655562165	0.001095402260559
0.9	0.40650406504065	-0.005985612135634	0.002795281439619
0.9	0.304878048780488	-0.020044503866746	0.00233179851279
0.9	0.038109756097561	-0.117209208804283	0.000875127424152
0.9	0.030487804878049	-0.11695252230815	0.000741425401547
1	0.24390243902439	-0.028946673408685	0.001903887864366
1	0.203252032520325	-0.041817225461035	0.002041711719215
1	0.174216027874564	-0.043086220107079	0.001586366745985
1	0.152439024390244	-0.05426313979774	0.001480517073171
1	0.13550135501355	-0.056189367043427	0.001711998036883
1	0.121951219512195	-0.061027037477692	0.00165545984533
1	0.110864745011086	-0.065999821534801	0.001639009161214
1	0.101626016260163	-0.06825747769185	0.001380305770375
1	0.087108013937282	-0.076925425342058	0.00130121374182
1	0.076219512195122	-0.084745205234979	0.001340706900654
1	0.609756097560976	-0.007492559190958	0.003244182748364
1	0.060975609756098	-0.095109292088043	0.001088537239738
1	0.050813008130081	-0.102265829863177	0.001052061689471
1	0.043554006968641	-0.105158286734087	0.001495206662701
1	0.40650406504065	-0.009794182629387	0.002880511421773
1	0.304878048780488	-0.020213088637716	0.002258342831648
1	0.038109756097561	-0.107806680547293	0.001064939559786
1	0.030487804878049	-0.111981975014872	0.001643839262344
1.1	0.24390243902439	-0.030204820345033	0.001945090005949
1.1	0.203252032520325	-0.033214130279596	0.001891712790006
1.1	0.174216027874564	-0.039243772159429	0.001176201308745
1.1	0.152439024390244	-0.041756637715646	0.002076846400952
1.1	0.13550135501355	-0.049284337894111	0.001398147293278
1.1	0.121951219512195	-0.051745757882213	0.001407365675193
1.1	0.110864745011086	-0.054358695419393	0.0015423
1.1	0.101626016260163	-0.060442016656752	0.001224446162998
1.1	0.087108013937282	-0.064598822129685	0.001089023914337
1.1	0.076219512195122	-0.070086347412255	0.001310502141582
1.1	0.609756097560976	-0.006065275431291	0.002240297977394
1.1	0.060975609756098	-0.079857198096371	0.001463401725164
1.1	0.050813008130081	-0.090275645449137	0.001330996787626
1.1	0.043554006968641	-0.090603325401547	0.001331685960738
1.1	0.40650406504065	-0.010870856632957	0.00230723569304
1.1	0.304878048780488	-0.018417473527662	0.001986577394408
1.1	0.038109756097561	-0.094142171326591	0.001432477394408
1.1	0.030487804878049	-0.097696537775134	0.00238050743605
1.2	0.24390243902439	-0.031374154669839	0.001783113087448
1.2	0.203252032520325	-0.034755959547888	0.001821625580012
1.2	0.174216027874564	-0.041163895300417	0.00142679702558
1.2	0.152439024390244	-0.042184813206425	0.001161187983343
1.2	0.13550135501355	-0.049586279000595	0.001540939202855
1.2	0.121951219512195	-0.047402220107079	0.001496745568114
1.2	0.110864745011086	-0.04851751635931	0.001227352468769
1.2	0.101626016260163	-0.054365999405116	0.00119883158834
1.2	0.087108013937282	-0.057302955978584	0.000991473170732
1.2	0.076219512195122	-0.060367245687091	0.001208718679358
1.2	0.609756097560976	-0.005166917965497	0.002137758774539
1.2	0.060975609756098	-0.070253587150506	0.001296843010113
1.2	0.050813008130081	-0.074765556216538	0.001010547828673
1.2	0.043554006968641	-0.077452111838192	0.00105692528257
1.2	0.40650406504065	-0.010756543723974	0.002213073051755
1.2	0.304878048780488	-0.021354682331945	0.001639024568709
1.2	0.038109756097561	-0.08135748958953	0.001099231469363
1.2	0.030487804878049	-0.083008560380726	0.000664151814396
1.3	0.24390243902439	-0.034692185603807	0.001630352766211
1.3	0.203252032520325	-0.036423234384295	0.001438055264723
1.3	0.174216027874564	-0.044515512790006	0.001281471207615
1.3	0.152439024390244	-0.044376143367044	0.001161592504462
1.3	0.13550135501355	-0.049924669244497	0.001399219988102
1.3	0.121951219512195	-0.049916123735872	0.00143170261749
1.3	0.110864745011086	-0.049905330160619	0.000884927721594
1.3	0.101626016260163	-0.05462756989887	0.001496095954789
1.3	0.087108013937282	-0.056961253420583	0.00111358810232
1.3	0.609756097560976	-0.005443636168947	0.002189166329566
1.3	0.076219512195122	-0.061341713265913	0.001350767935753
1.3	0.060975609756098	-0.070042082093992	0.001227313325402
1.3	0.050813008130081	-0.076708715050565	0.001076402201071
1.3	0.043554006968641	-0.080642790005949	0.0009238107674
1.3	0.40650406504065	-0.016014656751933	0.00236041635931
1.3	0.038109756097561	-0.084406960142772	0.00094689738251
1.3	0.304878048780488	-0.027110920285544	0.001713036347412
1.3	0.030487804878049	-0.088006466389054	0.000723456157049
1.4	0.24390243902439	-0.034591323616895	0.001599472159429
1.4	0.203252032520325	-0.035922528851874	0.001262939262344
1.4	0.174216027874564	-0.04377060559191	0.001342164425937
1.4	0.152439024390244	-0.043111091017252	0.001338611302796
1.4	0.13550135501355	-0.047758071980964	0.001355621475312
1.4	0.121951219512195	-0.047195596073766	0.001439406603212
1.4	0.110864745011086	-0.047042942891136	0.000858603212374
1.4	0.101626016260163	-0.052466249256395	0.001474977096966
1.4	0.087108013937282	-0.052116858417609	0.000934816180845
1.4	0.076219512195122	-0.056235894110649	0.00126194646044
1.4	0.609756097560976	-0.00504657138608	0.003084863176681
1.4	0.060975609756098	-0.062493777513385	0.001083742831648
1.4	0.050813008130081	-0.069332748364069	0.001175903093397
1.4	0.043554006968641	-0.070579113622844	0.000878226412849
1.4	0.40650406504065	-0.020234004164188	0.002287741879833
1.4	0.304878048780488	-0.028180333729923	0.001784580487805
1.4	0.038109756097561	-0.073900832837597	0.000991707674004
1.4	0.030487804878049	-0.074591374182035	0.000653582748364
1.5	0.24390243902439	-0.033774443188578	0.001726623081499
1.5	0.203252032520325	-0.035811337894111	0.001541296252231
1.5	0.174216027874564	-0.040000637120762	0.001610717251636
1.5	0.152439024390244	-0.04142099107674	0.001517776383105
1.5	0.13550135501355	-0.041276790600833	0.001424413325402
1.5	0.121951219512195	-0.04377361451517	0.001237685306365
1.5	0.110864745011086	-0.04324990481856	0.000984857525283
1.5	0.101626016260163	-0.044186637120762	0.001150361808447
1.5	0.087108013937282	-0.047652533610946	0.001206847828673
1.5	0.609756097560976	-0.004850485425342	0.002746423735872
1.5	0.076219512195122	-0.050647385484831	0.001087784235574
1.5	0.060975609756098	-0.054496514574658	0.001373918024985
1.5	0.050813008130081	-0.057832903033908	0.000883670910173
1.5	0.043554006968641	-0.062572391433671	0.00071574497323
1.5	0.40650406504065	-0.019836220107079	0.002541176918501
1.5	0.038109756097561	-0.065982897085068	0.000847097144557
1.5	0.304878048780488	-0.027014703152885	0.002066303212374
1.5	0.030487804878049	-0.068575169541939	0.000686427662106
1.6	0.24390243902439	-0.028072875669245	0.001798233789411
1.6	0.203252032520325	-0.031071046995836	0.001280296609161
1.6	0.174216027874564	-0.034536635930994	0.001246646519929
1.6	0.152439024390244	-0.036076365853659	0.00127771784652
1.6	0.13550135501355	-0.036657624033314	0.001481840928019
1.6	0.121951219512195	-0.038436114217728	0.001318505889352
1.6	0.110864745011086	-0.037420490184414	0.000841513801309
1.6	0.101626016260163	-0.038387648423557	0.001646577513385
1.6	0.087108013937282	-0.040405324211779	0.001058025401547
1.6	0.076219512195122	-0.041735036882808	0.001000023616895
1.6	0.609756097560976	-0.005653099940512	0.00273042641285
1.6	0.060975609756098	-0.045698637120762	0.000997447531231
1.6	0.050813008130081	-0.047108038072576	0.000501003456276
1.6	0.043554006968641	-0.049777745389649	0.000999957941701
1.6	0.40650406504065	-0.020818856038073	0.002394350446163
1.6	0.304878048780488	-0.024992165377751	0.002554161570494
1.6	0.038109756097561	-0.051915225461035	0.000651284176086
1.6	0.030487804878049	-0.053696198096371	0.000593108744795
1.7	0.24390243902439	-0.028553710291493	0.001209359250446
1.7	0.203252032520325	-0.036250434265318	0.001356588340274
1.7	0.174216027874564	-0.036157201665675	0.001281775312314
1.7	0.152439024390244	-0.040043491374182	0.001059924509221
1.7	0.13550135501355	-0.039172926234384	0.001043238429506
1.7	0.121951219512195	-0.04023997620464	0.001364885365854
1.7	0.110864745011086	-0.041902826293873	0.001032813622844
1.7	0.101626016260163	-0.039237778703153	0.000987805413444
1.7	0.087108013937282	-0.044501760261749	0.000787846876859
1.7	0.076219512195122	-0.044683227245687	0.001076591850089
1.7	0.609756097560976	-0.007642464009518	0.00243020184414
1.7	0.060975609756098	-0.047787312908983	0.001033479595479
1.7	0.050813008130081	-0.049625588340274	0.000848809756098
1.7	0.043554006968641	-0.050102798334325	0.001102571683522
1.7	0.40650406504065	-0.025916228435455	0.002810830041642
1.7	0.038109756097561	-0.052238332540155	0.000677397204045
1.7	0.304878048780488	-0.028622878643665	0.00238878845925
1.7	0.030487804878049	-0.053251469363474	0.000709329089827
1.8	0.24390243902439	-0.031040673408685	0.001371997441999
1.8	0.203252032520325	-0.040161820345033	0.001563562879239
1.8	0.174216027874564	-0.037311094586556	0.001425774479477
1.8	0.152439024390244	-0.041883541344438	0.00087280333135
1.8	0.13550135501355	-0.040576671624033	0.001198166627008
1.8	0.121951219512195	-0.042369333729923	0.001415191850089
1.8	0.110864745011086	-0.043081022010708	0.001492502260559
1.8	0.101626016260163	-0.041693618679358	0.000972049732302
1.8	0.087108013937282	-0.046050285544319	0.001047007495538
1.8	0.609756097560976	-0.010720209994051	0.002100187804878
1.8	0.076219512195122	-0.045723081499108	0.001086503688281
1.8	0.060975609756098	-0.050065704342653	0.001058583164783
1.8	0.050813008130081	-0.051912915526472	0.000781267578822
1.8	0.043554006968641	-0.052414475907198	0.000854925936942
1.8	0.40650406504065	-0.02830363236169	0.002819416656752
1.8	0.304878048780488	-0.030436911957168	0.002155605770375
1.8	0.038109756097561	-0.056137309339679	0.000671735098156
1.8	0.030487804878049	-0.057465903628792	0.00091159553837
1.9	0.24390243902439	-0.033090377751339	0.001724767459845
1.9	0.203252032520325	-0.040035888756693	0.001365725461035
1.9	0.174216027874564	-0.038747027959548	0.001572119809637
1.9	0.152439024390244	-0.043070863176681	0.001192233967876
1.9	0.13550135501355	-0.040549646638905	0.00126488548483
1.9	0.121951219512195	-0.041722920285544	0.000976999464604
1.9	0.110864745011086	-0.042866202260559	0.001698751992861
1.9	0.101626016260163	-0.042614665080309	0.001270725817966
1.9	0.087108013937282	-0.044868104699584	0.001153299286139
1.9	0.609756097560976	-0.011864217132659	0.001894562641285
1.9	0.076219512195122	-0.046460130279596	0.00101169405116
1.9	0.060975609756098	-0.048709185603807	0.000899718024985
1.9	0.050813008130081	-0.049557081499108	0.001042214336704
1.9	0.043554006968641	-0.051090084473528	0.000710814217728
1.9	0.40650406504065	-0.029200094586556	0.002720375728733
1.9	0.304878048780488	-0.030918635930994	0.002261754967281
1.9	0.038109756097561	-0.054065144556812	0.000592156395003
1.9	0.030487804878049	-0.054072748364069	0.000593306347412
2	0.24390243902439	-0.036393444378346	0.001544062284355
2	0.203252032520325	-0.03645204759072	0.001570023497918
2	0.174216027874564	-0.037255412849494	0.001407097323022
2	0.152439024390244	-0.03833711302796	0.001469018381916
2	0.13550135501355	-0.038634343842951	0.001266735276621
2	0.121951219512195	-0.039410810232005	0.001083256692445
2	0.110864745011086	-0.040130513979774	0.001332457763236
2	0.101626016260163	-0.043484212373587	0.001282954610351
2	0.087108013937282	-0.043196435455086	0.001362611243308
2	0.609756097560976	-0.012385276621059	0.002847039797739
2	0.076219512195122	-0.044615321237359	0.000764445389649
2	0.060975609756098	-0.045814494348602	0.000731318857823
2	0.050813008130081	-0.048520844140393	0.000779859369423
2	0.043554006968641	-0.050314125520524	0.000823741046996
2	0.40650406504065	-0.021745521713266	0.001864360737656
2	0.038109756097561	-0.053800344437835	0.000836563057704
2	0.304878048780488	-0.033883692444973	0.001813460499703
2	0.030487804878049	-0.057648048780488	0.000519877245687
2.5	0.24390243902439	-0.011020156454491	0.001531759904819
2.5	0.203252032520325	-0.012386622843546	0.001205936525877
2.5	0.174216027874564	-0.011708718024985	0.001462780368828
2.5	0.152439024390244	-0.011642708506841	0.001451950743605
2.5	0.13550135501355	-0.011293363474123	0.001124596252231
2.5	0.121951219512195	-0.010922301011303	0.001229506186794
2.5	0.110864745011086	-0.012039591909578	0.000865651576443
2.5	0.101626016260163	-0.012087776918501	0.001023667697799
2.5	0.087108013937282	-0.011982480071386	0.000992978108269
2.5	0.076219512195122	-0.011923079119572	0.000929172278406
2.5	0.609756097560976	-0.005061575252826	0.002661727662106
2.5	0.060975609756098	-0.014033948245092	0.000669257346817
2.5	0.050813008130081	-0.015325830458061	0.000637700951814
2.5	0.043554006968641	-0.014257665675193	0.000742933670434
2.5	0.038109756097561	-0.017553337894111	0.00082313420583
2.5	0.40650406504065	-0.004653551814396	0.0023868297442
2.5	0.030487804878049	-0.017833041046996	0.000946858774539
2.5	0.304878048780488	-0.008801691850089	0.001585018917311
3	0.24390243902439	-0.037885404521118	0.001740859428911
3	0.203252032520325	-0.039772425342058	0.001475117906008
3	0.174216027874564	-0.037361404521118	0.001427566567519
3	0.152439024390244	-0.03911051933373	0.001164308030934
3	0.13550135501355	-0.039387372397383	0.001108532659131
3	0.121951219512195	-0.040676606781678	0.001080902141582
3	0.110864745011086	-0.038848130279596	0.001217285841761
3	0.101626016260163	-0.040741524687686	0.00102774646044
3	0.087108013937282	-0.041874872099941	0.001006611243308
3	0.076219512195122	-0.041347133254016	0.000935054967281
3	0.609756097560976	-0.031089039262344	0.002474182093992
3	0.050813008130081	-0.044195525877454	0.000831481082689
3	0.043554006968641	-0.044709621058894	0.000869263831053
3	0.060975609756098	-0.044169299226651	0.000899083521713
3	0.038109756097561	-0.044405713860797	0.001019651933373
3	0.40650406504065	-0.036600051754908	0.002181817787032
3	0.030487804878049	-0.046494239738251	0.000554432641285
3	0.304878048780488	-0.038831986912552	0.001514704283165
3.5	0.24390243902439	-0.116414681737061	0.00195675651398
3.5	0.203252032520325	-0.122543456276026	0.001792536109459
3.5	0.174216027874564	-0.122751629982153	0.001510938429506
3.5	0.152439024390244	-0.128001707317073	0.001819047114813
3.5	0.13550135501355	-0.128729851279001	0.001613732004759
3.5	0.121951219512195	-0.13243759666865	0.00161218810232
3.5	0.110864745011086	-0.130652064247472	0.001317368530637
3.5	0.101626016260163	-0.137238970850684	0.001472945806068
3.5	0.087108013937282	-0.139688976799524	0.001435615050565
3.5	0.076219512195122	-0.144322355740631	0.001529879298037
3.5	0.060975609756098	-0.152783331350387	0.001102946817371
3.5	0.050813008130081	-0.163328352171327	0.0014961743605
3.5	0.609756097560976	-0.082959202855443	0.002585995062463
3.5	0.043554006968641	-0.168404306960143	0.002343886734087
3.5	0.038109756097561	-0.171387983343248	0.00125960928019
3.5	0.030487804878049	-0.170075389649018	0.000705622070196
3.5	0.40650406504065	-0.099053515764426	0.002532271861987
3.5	0.304878048780488	-0.11270260559191	0.002213921118382
4	0.24390243902439	-0.177666888756692	0.002385200178465
4	0.203252032520325	-0.205439452706722	0.002252878167757
4	0.174216027874564	-0.240497311124331	0.002310659726353
4	0.152439024390244	-0.268343515764426	0.002005114693635
4	0.13550135501355	-0.284971867935752	0.002233199524093
4	0.110864745011086	-0.302333860797144	0.003538706424747
4	0.121951219512195	-0.300691368233194	0.002240254193932
4	0.087108013937282	-0.308806246281975	0.002918790005949
4	0.076219512195122	-0.313906989886972	0.002768140690065
4	0.060975609756098	-0.315912766210589	0.002361272813801
4	0.050813008130081	-0.317239131469363	0.002109535871505
4	0.043554006968641	-0.315710333135039	0.002342556276026
4	0.101626016260163	-0.310041124330755	0.001638223973825
4	0.609756097560976	-0.105914473527662	0.002700118143962
4	0.038109756097561	-0.316715199286139	0.002143581915526
4	0.40650406504065	-0.125832712671029	0.004993260916121
4	0.030487804878049	-0.318459066032124	0.002810098274836
4	0.304878048780488	-0.158010719809637	0.002113358298632
4.5	0.24390243902439	-0.113992177275431	0.003569021415824
4.5	0.174216027874564	-0.115667025580012	0.002463901368233
4.5	0.152439024390244	-0.118059690660321	0.002670878227246
4.5	0.13550135501355	-0.117505133848899	0.003135167638311
4.5	0.110864745011086	-0.11326993456276	0.002532835574063
4.5	0.087108013937282	-0.116208893515764	0.002170648542534
4.5	0.203252032520325	-0.115533480071386	0.001773325698989
4.5	0.076219512195122	-0.121839107674004	0.00159496543724
4.5	0.060975609756098	-0.122241576442594	0.001007961451517
4.5	0.121951219512195	-0.115844003569304	0.001445540749554
4.5	0.050813008130081	-0.128123539559786	0.002110195121951
4.5	0.101626016260163	-0.116995330160619	0.001263141225461
4.5	0.043554006968641	-0.129099173111243	0.002683723081499
4.5	0.40650406504065	-0.104589232599643	0.003754918560381
4.5	0.038109756097561	-0.136629845330161	0.002218323319453
4.5	0.609756097560976	-0.097390380725759	0.002605176621059
4.5	0.030487804878049	-0.140458429506246	0.001569747471743
4.5	0.304878048780488	-0.115001481261154	0.001965927424152
5	0.24390243902439	-0.07627741225461	0.002286487983343
5	0.174216027874564	-0.078505681142177	0.001744085068412
5	0.13550135501355	-0.080989779892921	0.002191267340869
5	0.076219512195122	-0.079413426531826	0.001469015942891
5	0.050813008130081	-0.080538738845925	0.001105197798929
5	0.40650406504065	-0.074310713860797	0.002987266091612
5	0.038109756097561	-0.080290856632957	0.001194258477097
5	0.304878048780488	-0.075399535990482	0.001553664009518
5	0.609756097560976	-0.075892944675788	0.001772897858418
5.5	0.24390243902439	-0.049368088042832	0.00159080630577
5.5	0.174216027874564	-0.048003464604402	0.001959218441404
5.5	0.13550135501355	-0.048283798929209	0.002561934919691
5.5	0.152439024390244	-0.049875140987508	0.001083276145152
5.5	0.076219512195122	-0.049160313503867	0.001204892682927
5.5	0.101626016260163	-0.050489127305176	0.001134228970851
5.5	0.050813008130081	-0.047994372397383	0.001182608625818
5.5	0.203252032520325	-0.048502731112433	0.000842737596669
5.5	0.40650406504065	-0.046570892920881	0.003102985663296
5.5	0.038109756097561	-0.046225146341463	0.001092271207615
5.5	0.121951219512195	-0.047561859012493	0.000656076026175
5.5	0.304878048780488	-0.047336651992861	0.001537373944081
5.5	0.609756097560976	-0.047882992861392	0.001602311600238
6	0.24390243902439	-0.025940969660916	0.001675175728733
6	0.174216027874564	-0.02546954015467	0.002302961273052
6	0.13550135501355	-0.023616814991077	0.002113273289709
6	0.076219512195122	-0.024247883997621	0.001653979119572
6	0.152439024390244	-0.024896058298632	0.000945537775134
6	0.050813008130081	-0.024009278405711	0.000835687388459
6	0.101626016260163	-0.024907568114218	0.000916241225461
6	0.203252032520325	-0.024579784651993	0.000853756038073
6	0.40650406504065	-0.022173631171922	0.002766797560976
6	0.038109756097561	-0.022904521118382	0.00122435092207
6	0.121951219512195	-0.023035217132659	0.000664829089827
6	0.304878048780488	-0.023795649613325	0.001410809875074
6	0.609756097560976	-0.026351929208804	0.001620244556811
6.5	0.24390243902439	-0.014583107674004	0.001981697204045
6.5	0.174216027874564	-0.017231742415229	0.002174581677573
6.5	0.13550135501355	-0.015660461035098	0.00218964907793
6.5	0.076219512195122	-0.015733237953599	0.001076005710886
6.5	0.152439024390244	-0.01686348661511	0.001020173706127
6.5	0.101626016260163	-0.016411078524688	0.000872413325402
6.5	0.050813008130081	-0.015886337299227	0.001124878465199
6.5	0.203252032520325	-0.014166644854254	0.000799711183819
6.5	0.40650406504065	-0.008433509815586	0.002653130696014
6.5	0.038109756097561	-0.015964718024985	0.000653165615705
6.5	0.121951219512195	-0.014928520523498	0.000626041760857
6.5	0.304878048780488	-0.012389173111243	0.001545016835217
6.5	0.609756097560976	-0.010123893515765	0.0015985851279
7	0.24390243902439	-0.006516624628198	0.001821663533611
7	0.174216027874564	-0.007033984533016	0.001736862224866
7	0.13550135501355	-0.00944907138608	0.00203383158834
7	0.076219512195122	-0.007194892325996	0.001032535217133
7	0.152439024390244	-0.006701094586556	0.000899468352171
7	0.050813008130081	-0.004615927245687	0.000941127067222
7	0.101626016260163	-0.005108017251636	0.000661478286734
7	0.203252032520325	-0.005022380785247	0.000780544199881
7	0.40650406504065	-0.007429191552647	0.002676644735277
7	0.121951219512195	-0.005772792444973	0.000596243010113
7	0.304878048780488	-0.005850257941701	0.001426404402142
7	0.609756097560976	-0.004292972040452	0.001448107198096
7.5	0.24390243902439	-0.003916742950625	0.001746844913742
7.5	0.174216027874564	-0.00475612825699	0.001626999583581
7.5	0.13550135501355	-0.003136229387269	0.00135039518144
7.5	0.076219512195122	-0.004013909756098	0.00124495389649
7.5	0.152439024390244	-0.00234369886972	0.000759620226056
7.5	0.050813008130081	-0.002179719750149	0.000792733135039
7.5	0.203252032520325	-0.001852217370613	0.000815244675788
7.5	0.101626016260163	-0.002117369066032	0.000854574776919
7.5	0.40650406504065	-0.00828059369423	0.002612021534801
7.5	0.121951219512195	-0.00167395092207	0.000640151873885
7.5	0.304878048780488	-0.002506708744795	0.00117941451517
7.5	0.609756097560976	-0.002977537894111	0.001367597798929
8	0.24390243902439	-0.003758652528257	0.001478579060083
8	0.174216027874564	-0.003642673646639	0.001397417430101
8	0.13550135501355	-0.003351169006544	0.001659472516359
8	0.076219512195122	-0.003430796311719	0.000959268054729
8	0.152439024390244	-0.001608433135039	0.000938149910767
8	0.050813008130081	-0.001209850029744	0.001199027959548
8	0.203252032520325	-0.001419647888162	0.00068989256395
8	0.101626016260163	-0.001820503390839	0.00067317584771
8	0.40650406504065	-0.00763493753718	0.002530795300416
8	0.304878048780488	-0.002410129863177	0.00115110707912
8	0.121951219512195	-0.001128807317073	0.000566621136228
8	0.609756097560976	-0.002820530874479	0.001361111421773
8.5	0.24390243902439	-0.00341681600238	0.001072151397977
8.5	0.174216027874564	-0.003448030696014	0.001966753658537
8.5	0.13550135501355	-0.00404443753718	0.001232164901844
8.5	0.076219512195122	-0.003505052171327	0.001033689649018
8.5	0.152439024390244	-0.00151244610351	0.00085071225461
8.5	0.050813008130081	-0.001290940392623	0.001230126174896
8.5	0.203252032520325	-0.00161839886972	0.000742270910173
8.5	0.40650406504065	-0.007967426531826	0.002557275074361
8.5	0.101626016260163	-0.00161158661511	0.000735135098156
8.5	0.304878048780488	-0.001727509875074	0.001161754491374
8.5	0.121951219512195	-0.001732220226056	0.000640753837002
8.5	0.609756097560976	-0.002641401725164	0.001408867935753

